Comparing the effective enhancement of local and non-local spin-orbit couplings on honeycomb lattices due to strong electronic correlations

We investigate the interplay of electronic correlations and spin-orbit coupling (SOC) for a one-band and a two-band honeycomb lattice model. The main difference between the two models concerning SOC is that in the one-band case the SOC is a purely non-local term in the basis of the $p_z$ orbitals, whereas in the two-band case with $p_x$ and $p_y$ as basis functions it is purely local. In order to grasp the correlation effects on non-local spin-orbit coupling, we apply the TRILEX approach that allows to calculate non-local contributions to the self-energy approximatively. For the two-band case we apply dynamical mean-field theory. In agreement with previous studies, we find that for all parameter values in our study, the effect of correlations on the spin-orbit coupling strength is that the bare effective SOC parameter is increased. However, this increase is much weaker in the non-local than in the local SOC case. Concerning the TRILEX method, we introduce the necessary formulas for calculations with broken SU(2) symmetry.

==> anc/bismuthene_hr.dat <==
 written on 11Dec2018 at 13:14:02 
           4
         729
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1    1    1    1    1    1    1
    1    1    1    1    1    1    1    1    1
  -18   -9    0    1    1   -0.000002    0.000000
  -18   -9    0    2    1   -0.000000    0.000000
  -18   -9    0    3    1    0.000015   -0.000000
  -18   -9    0    4    1    0.000010   -0.000000
  -18   -9    0    1    2    0.000000   -0.000000
  -18   -9    0    2    2   -0.000002   -0.000000
  -18   -9    0    3    2    0.000011   -0.000000
  -18   -9    0    4    2    0.000027    0.000000
  -18   -9    0    1    3    0.000009    0.000000
  -18   -9    0    2    3    0.000009    0.000000
  -18   -9    0    3    3   -0.000002    0.000000
  -18   -9    0    4    3   -0.000000   -0.000000
  -18   -9    0    1    4    0.000009    0.000000
  -18   -9    0    2    4    0.000019   -0.000000
  -18   -9    0    3    4    0.000000    0.000000
  -18   -9    0    4    4   -0.000002   -0.000000
  -17  -10    0    1    1   -0.000003    0.000000
  -17  -10    0    2    1    0.000007    0.000000
  -17  -10    0    3    1   -0.000020   -0.000000
  -17  -10    0    4    1   -0.000003   -0.000000
  -17  -10    0    1    2    0.000007   -0.000000
  -17  -10    0    2    2    0.000005    0.000000
  -17  -10    0    3    2   -0.000002   -0.000000
  -17  -10    0    4    2   -0.000023    0.000000
  -17  -10    0    1    3    0.000014    0.000000
  -17  -10    0    2    3   -0.000010   -0.000000
  -17  -10    0    3    3   -0.000003    0.000000
  -17  -10    0    4    3    0.000007   -0.000000
  -17  -10    0    1    4   -0.000010   -0.000000
  -17  -10    0    2    4    0.000003   -0.000000
  -17  -10    0    3    4    0.000007    0.000000
  -17  -10    0    4    4    0.000005    0.000000
  -17   -9    0    1    1   -0.000009    0.000000
  -17   -9    0    2    1   -0.000003   -0.000000
  -17   -9    0    3    1    0.000015    0.000000
  -17   -9    0    4    1   -0.000010   -0.000000
  -17   -9    0    1    2    0.000013    0.000000
  -17   -9    0    2    2    0.000011    0.000000
  -17   -9    0    3    2   -0.000010    0.000000
  -17   -9    0    4    2    0.000027   -0.000000
  -17   -9    0    1    3   -0.000018   -0.000000
  -17   -9    0    2    3   -0.000002   -0.000000
  -17   -9    0    3    3   -0.000009    0.000000
  -17   -9    0    4    3    0.000013    0.000000
  -17   -9    0    1    4   -0.000002   -0.000000
  -17   -9    0    2    4   -0.000016    0.000000
  -17   -9    0    3    4   -0.000003   -0.000000
  -17   -9    0    4    4    0.000011    0.000000
  -17   -8    0    1    1    0.000010   -0.000000
  -17   -8    0    2    1    0.000002   -0.000000
  -17   -8    0    3    1   -0.000025    0.000000
  -17   -8    0    4    1    0.000000    0.000000
  -17   -8    0    1    2   -0.000014   -0.000000
  -17   -8    0    2    2   -0.000008   -0.000000
  -17   -8    0    3    2    0.000000    0.000000
  -17   -8    0    4    2   -0.000019   -0.000000
  -17   -8    0    1    3    0.000011   -0.000000
  -17   -8    0    2    3    0.000010    0.000000
  -17   -8    0    3    3    0.000010   -0.000000
  -17   -8    0    4    3   -0.000014    0.000000
  -17   -8    0    1    4    0.000010    0.000000
  -17   -8    0    2    4   -0.000001    0.000000
  -17   -8    0    3    4    0.000002   -0.000000
  -17   -8    0    4    4   -0.000009   -0.000000
  -17   -7    0    1    1    0.000009   -0.000000
  -17   -7    0    2    1    0.000000    0.000000
  -17   -7    0    3    1    0.000020   -0.000000
  -17   -7    0    4    1    0.000005    0.000000
  -17   -7    0    1    2   -0.000000   -0.000000
  -17   -7    0    2    2   -0.000007   -0.000000
  -17   -7    0    3    2    0.000006    0.000000
  -17   -7    0    4    2    0.000001    0.000000
  -17   -7    0    1    3   -0.000018    0.000000
  -17   -7    0    2    3   -0.000002    0.000000
  -17   -7    0    3    3    0.000009   -0.000000
  -17   -7    0    4    3   -0.000000   -0.000000
  -17   -7    0    1    4   -0.000002    0.000000
  -17   -7    0    2    4   -0.000016   -0.000000
  -17   -7    0    3    4    0.000000    0.000000
  -17   -7    0    4    4   -0.000007   -0.000000
  -16  -11    0    1    1    0.000005    0.000000
  -16  -11    0    2    1   -0.000010    0.000000
  -16  -11    0    3    1   -0.000001    0.000000
  -16  -11    0    4    1    0.000003   -0.000000
  -16  -11    0    1    2   -0.000010   -0.000000
  -16  -11    0    2    2   -0.000006    0.000000
  -16  -11    0    3    2    0.000003   -0.000000
  -16  -11    0    4    2    0.000002    0.000000
  -16  -11    0    1    3   -0.000001    0.000000
  -16  -11    0    2    3    0.000001    0.000000
  -16  -11    0    3    3    0.000005    0.000000
  -16  -11    0    4    3   -0.000010   -0.000000
  -16  -11    0    1    4    0.000001   -0.000000
  -16  -11    0    2    4    0.000001   -0.000000
  -16  -11    0    3    4   -0.000010    0.000000
  -16  -11    0    4    4   -0.000006    0.000000
  -16  -10    0    1    1   -0.000000    0.000000
  -16  -10    0    2    1    0.000002   -0.000000
  -16  -10    0    3    1    0.000001    0.000000
  -16  -10    0    4    1    0.000006    0.000000
  -16  -10    0    1    2   -0.000004    0.000000
  -16  -10    0    2    2   -0.000002    0.000000
  -16  -10    0    3    2    0.000006    0.000000
  -16  -10    0    4    2    0.000020   -0.000000
  -16  -10    0    1    3    0.000001   -0.000000
  -16  -10    0    2    3   -0.000000   -0.000000
  -16  -10    0    3    3   -0.000000    0.000000
  -16  -10    0    4    3   -0.000004    0.000000
  -16  -10    0    1    4   -0.000000   -0.000000
  -16  -10    0    2    4    0.000001    0.000000
  -16  -10    0    3    4    0.000002   -0.000000
  -16  -10    0    4    4   -0.000002    0.000000
  -16   -9    0    1    1    0.000017   -0.000000
  -16   -9    0    2    1    0.000002   -0.000000
  -16   -9    0    3    1   -0.000004   -0.000000
  -16   -9    0    4    1   -0.000001    0.000000
  -16   -9    0    1    2    0.000024   -0.000000
  -16   -9    0    2    2   -0.000014   -0.000000
  -16   -9    0    3    2   -0.000001    0.000000
  -16   -9    0    4    2   -0.000020    0.000000
  -16   -9    0    1    3    0.000012   -0.000000
  -16   -9    0    2    3    0.000001    0.000000
  -16   -9    0    3    3    0.000017   -0.000000
  -16   -9    0    4    3    0.000024    0.000000
  -16   -9    0    1    4    0.000001    0.000000
  -16   -9    0    2    4    0.000002    0.000000
  -16   -9    0    3    4    0.000002    0.000000
  -16   -9    0    4    4   -0.000013   -0.000000
  -16   -8    0    1    1   -0.000016    0.000000
  -16   -8    0    2    1   -0.000026    0.000000
  -16   -8    0    3    1   -0.000017   -0.000000
  -16   -8    0    4    1    0.000006   -0.000000
  -16   -8    0    1    2   -0.000026   -0.000000
  -16   -8    0    2    2    0.000013    0.000000
  -16   -8    0    3    2    0.000006   -0.000000
  -16   -8    0    4    2   -0.000007    0.000000
  -16   -8    0    1    3   -0.000022    0.000000
  -16   -8    0    2    3   -0.000002    0.000000
  -16   -8    0    3    3   -0.000016    0.000000
  -16   -8    0    4    3   -0.000026   -0.000000
  -16   -8    0    1    4   -0.000002   -0.000000
  -16   -8    0    2    4    0.000004   -0.000000
  -16   -8    0    3    4   -0.000026    0.000000
  -16   -8    0    4    4    0.000013    0.000000
  -16   -7    0    1    1    0.000006    0.000000
  -16   -7    0    2    1    0.000031    0.000000
  -16   -7    0    3    1    0.000020    0.000000
  -16   -7    0    4    1   -0.000006   -0.000000
  -16   -7    0    1    2    0.000009    0.000000
  -16   -7    0    2    2   -0.000002    0.000000
  -16   -7    0    3    2   -0.000006   -0.000000
  -16   -7    0    4    2    0.000001    0.000000
  -16   -7    0    1    3   -0.000004   -0.000000
  -16   -7    0    2    3   -0.000013   -0.000000
  -16   -7    0    3    3    0.000006    0.000000
  -16   -7    0    4    3    0.000009    0.000000
  -16   -7    0    1    4   -0.000013   -0.000000
  -16   -7    0    2    4   -0.000013   -0.000000
  -16   -7    0    3    4    0.000031   -0.000000
  -16   -7    0    4    4   -0.000002    0.000000
  -16   -6    0    1    1   -0.000003   -0.000000
  -16   -6    0    2    1   -0.000003   -0.000000
  -16   -6    0    3    1    0.000003    0.000000
  -16   -6    0    4    1    0.000000    0.000000
  -16   -6    0    1    2    0.000003    0.000000
  -16   -6    0    2    2    0.000000    0.000000
  -16   -6    0    3    2    0.000000    0.000000
  -16   -6    0    4    2   -0.000002   -0.000000
  -16   -6    0    1    3    0.000005   -0.000000
  -16   -6    0    2    3    0.000005   -0.000000
  -16   -6    0    3    3   -0.000003   -0.000000
  -16   -6    0    4    3    0.000003    0.000000
  -16   -6    0    1    4    0.000005    0.000000
  -16   -6    0    2    4    0.000009    0.000000
  -16   -6    0    3    4   -0.000003   -0.000000
  -16   -6    0    4    4   -0.000000    0.000000
  -16   -5    0    1    1   -0.000011   -0.000000
  -16   -5    0    2    1    0.000000   -0.000000
  -16   -5    0    3    1   -0.000006   -0.000000
  -16   -5    0    4    1   -0.000005    0.000000
  -16   -5    0    1    2   -0.000000    0.000000
  -16   -5    0    2    2    0.000011   -0.000000
  -16   -5    0    3    2   -0.000005    0.000000
  -16   -5    0    4    2   -0.000006    0.000000
  -16   -5    0    1    3    0.000001   -0.000000
  -16   -5    0    2    3   -0.000000    0.000000
  -16   -5    0    3    3   -0.000011   -0.000000
  -16   -5    0    4    3   -0.000000    0.000000
  -16   -5    0    1    4   -0.000000    0.000000
  -16   -5    0    2    4    0.000001    0.000000
  -16   -5    0    3    4    0.000000    0.000000
  -16   -5    0    4    4    0.000011   -0.000000
  -15  -12    0    1    1   -0.000004    0.000000
  -15  -12    0    2    1    0.000008    0.000000
  -15  -12    0    3    1    0.000012    0.000000
  -15  -12    0    4    1   -0.000006   -0.000000
  -15  -12    0    1    2    0.000008    0.000000
  -15  -12    0    2    2    0.000006    0.000000
  -15  -12    0    3    2   -0.000006   -0.000000
  -15  -12    0    4    2    0.000005   -0.000000
  -15  -12    0    1    3   -0.000020   -0.000000
  -15  -12    0    2    3   -0.000002   -0.000000
  -15  -12    0    3    3   -0.000004   -0.000000
  -15  -12    0    4    3    0.000009    0.000000
  -15  -12    0    1    4   -0.000002   -0.000000
  -15  -12    0    2    4   -0.000022    0.000000
  -15  -12    0    3    4    0.000008    0.000000
  -15  -12    0    4    4    0.000006    0.000000
  -15  -11    0    1    1    0.000005    0.000000
  -15  -11    0    2    1    0.000003   -0.000000
  -15  -11    0    3    1   -0.000002    0.000000
  -15  -11    0    4    1    0.000003    0.000000
  -15  -11    0    1    2   -0.000006    0.000000
  -15  -11    0    2    2   -0.000006   -0.000000
  -15  -11    0    3    2    0.000002    0.000000
  -15  -11    0    4    2   -0.000010   -0.000000
  -15  -11    0    1    3    0.000004   -0.000000
  -15  -11    0    2    3    0.000006   -0.000000
  -15  -11    0    3    3    0.000005    0.000000
  -15  -11    0    4    3   -0.000006    0.000000
  -15  -11    0    1    4    0.000006   -0.000000
  -15  -11    0    2    4    0.000009    0.000000
  -15  -11    0    3    4    0.000003   -0.000000
  -15  -11    0    4    4   -0.000005   -0.000000
  -15  -10    0    1    1   -0.000001   -0.000000
  -15  -10    0    2    1    0.000003    0.000000
  -15  -10    0    3    1    0.000007   -0.000000
  -15  -10    0    4    1   -0.000004    0.000000
  -15  -10    0    1    2    0.000003   -0.000000
  -15  -10    0    2    2    0.000001   -0.000000
  -15  -10    0    3    2   -0.000004    0.000000
  -15  -10    0    4    2    0.000010    0.000000
  -15  -10    0    1    3   -0.000008   -0.000000
  -15  -10    0    2    3   -0.000005    0.000000
  -15  -10    0    3    3   -0.000001   -0.000000
  -15  -10    0    4    3    0.000003   -0.000000
  -15  -10    0    1    4   -0.000005    0.000000
  -15  -10    0    2    4   -0.000003   -0.000000
  -15  -10    0    3    4    0.000003    0.000000
  -15  -10    0    4    4    0.000001   -0.000000
  -15   -9    0    1    1   -0.000001    0.000000
  -15   -9    0    2    1   -0.000000    0.000000
  -15   -9    0    3    1   -0.000010   -0.000000
  -15   -9    0    4    1   -0.000006   -0.000000
  -15   -9    0    1    2   -0.000020   -0.000000
  -15   -9    0    2    2    0.000003    0.000000
  -15   -9    0    3    2   -0.000006   -0.000000
  -15   -9    0    4    2   -0.000013    0.000000
  -15   -9    0    1    3   -0.000009    0.000000
  -15   -9    0    2    3    0.000003    0.000000
  -15   -9    0    3    3   -0.000001    0.000000
  -15   -9    0    4    3   -0.000020   -0.000000
  -15   -9    0    1    4    0.000003   -0.000000
  -15   -9    0    2    4   -0.000001   -0.000000
  -15   -9    0    3    4   -0.000001    0.000000
  -15   -9    0    4    4    0.000004    0.000000
  -15   -8    0    1    1    0.000011    0.000000
  -15   -8    0    2    1   -0.000004   -0.000000
  -15   -8    0    3    1    0.000030    0.000000
  -15   -8    0    4    1    0.000014    0.000000
  -15   -8    0    1    2   -0.000004    0.000000
  -15   -8    0    2    2   -0.000018    0.000000
  -15   -8    0    3    2    0.000014   -0.000000
  -15   -8    0    4    2    0.000014   -0.000000
  -15   -8    0    1    3   -0.000017   -0.000000
  -15   -8    0    2    3    0.000007   -0.000000
  -15   -8    0    3    3    0.000011    0.000000
  -15   -8    0    4    3   -0.000004    0.000000
  -15   -8    0    1    4    0.000007   -0.000000
  -15   -8    0    2    4   -0.000003    0.000000
  -15   -8    0    3    4   -0.000003   -0.000000
  -15   -8    0    4    4   -0.000018    0.000000
  -15   -7    0    1    1   -0.000014   -0.000000
  -15   -7    0    2    1    0.000010   -0.000000
  -15   -7    0    3    1   -0.000018   -0.000000
  -15   -7    0    4    1   -0.000002    0.000000
  -15   -7    0    1    2    0.000011    0.000000
  -15   -7    0    2    2    0.000007   -0.000000
  -15   -7    0    3    2   -0.000002    0.000000
  -15   -7    0    4    2   -0.000005   -0.000000
  -15   -7    0    1    3    0.000038   -0.000000
  -15   -7    0    2    3   -0.000003    0.000000
  -15   -7    0    3    3   -0.000014   -0.000000
  -15   -7    0    4    3    0.000011    0.000000
  -15   -7    0    1    4   -0.000003    0.000000
  -15   -7    0    2    4    0.000042    0.000000
  -15   -7    0    3    4    0.000010   -0.000000
  -15   -7    0    4    4    0.000007   -0.000000
  -15   -6    0    1    1   -0.000006   -0.000000
  -15   -6    0    2    1   -0.000016    0.000000
  -15   -6    0    3    1    0.000006   -0.000000
  -15   -6    0    4    1   -0.000003    0.000000
  -15   -6    0    1    2    0.000003   -0.000000
  -15   -6    0    2    2    0.000009   -0.000000
  -15   -6    0    3    2   -0.000003    0.000000
  -15   -6    0    4    2    0.000011    0.000000
  -15   -6    0    1    3   -0.000000    0.000000
  -15   -6    0    2    3   -0.000002    0.000000
  -15   -6    0    3    3   -0.000006   -0.000000
  -15   -6    0    4    3    0.000003   -0.000000
  -15   -6    0    1    4   -0.000002   -0.000000
  -15   -6    0    2    4   -0.000019   -0.000000
  -15   -6    0    3    4   -0.000016    0.000000
  -15   -6    0    4    4    0.000009   -0.000000
  -15   -5    0    1    1    0.000003    0.000000
  -15   -5    0    2    1    0.000001    0.000000
  -15   -5    0    3    1   -0.000006   -0.000000
  -15   -5    0    4    1    0.000005   -0.000000
  -15   -5    0    1    2    0.000001   -0.000000
  -15   -5    0    2    2   -0.000003    0.000000
  -15   -5    0    3    2    0.000005   -0.000000
  -15   -5    0    4    2   -0.000007    0.000000
  -15   -5    0    1    3   -0.000001    0.000000
  -15   -5    0    2    3   -0.000002   -0.000000
  -15   -5    0    3    3    0.000003    0.000000
  -15   -5    0    4    3    0.000001   -0.000000
  -15   -5    0    1    4   -0.000002   -0.000000
  -15   -5    0    2    4   -0.000010   -0.000000
  -15   -5    0    3    4    0.000001    0.000000
  -15   -5    0    4    4   -0.000003    0.000000
  -15   -4    0    1    1   -0.000004    0.000000
  -15   -4    0    2    1   -0.000001   -0.000000
  -15   -4    0    3    1    0.000002    0.000000
  -15   -4    0    4    1    0.000000   -0.000000
  -15   -4    0    1    2    0.000008    0.000000
  -15   -4    0    2    2    0.000003    0.000000
  -15   -4    0    3    2    0.000000   -0.000000
  -15   -4    0    4    2    0.000015   -0.000000
  -15   -4    0    1    3   -0.000008   -0.000000
  -15   -4    0    2    3   -0.000005   -0.000000
  -15   -4    0    3    3   -0.000004    0.000000
  -15   -4    0    4    3    0.000008    0.000000
  -15   -4    0    1    4   -0.000005   -0.000000
  -15   -4    0    2    4   -0.000002    0.000000
  -15   -4    0    3    4   -0.000001   -0.000000
  -15   -4    0    4    4    0.000003    0.000000
  -15   -3    0    1    1    0.000011   -0.000000
  -15   -3    0    2    1    0.000000   -0.000000
  -15   -3    0    3    1   -0.000018   -0.000000
  -15   -3    0    4    1   -0.000006    0.000000
  -15   -3    0    1    2   -0.000000    0.000000
  -15   -3    0    2    2   -0.000009   -0.000000
  -15   -3    0    3    2   -0.000006    0.000000
  -15   -3    0    4    2   -0.000014   -0.000000
  -15   -3    0    1    3    0.000013   -0.000000
  -15   -3    0    2    3    0.000001    0.000000
  -15   -3    0    3    3    0.000011   -0.000000
  -15   -3    0    4    3   -0.000000    0.000000
  -15   -3    0    1    4    0.000001    0.000000
  -15   -3    0    2    4    0.000000    0.000000
  -15   -3    0    3    4    0.000000   -0.000000
  -15   -3    0    4    4   -0.000009   -0.000000
  -14  -13    0    1    1    0.000005   -0.000000
  -14  -13    0    2    1   -0.000008   -0.000000
  -14  -13    0    3    1    0.000004    0.000000
  -14  -13    0    4    1    0.000008    0.000000
  -14  -13    0    1    2   -0.000008    0.000000
  -14  -13    0    2    2   -0.000005   -0.000000
  -14  -13    0    3    2    0.000008    0.000000
  -14  -13    0    4    2    0.000013   -0.000000
  -14  -13    0    1    3   -0.000014   -0.000000
  -14  -13    0    2    3    0.000002   -0.000000
  -14  -13    0    3    3    0.000004    0.000000
  -14  -13    0    4    3   -0.000008    0.000000
  -14  -13    0    1    4    0.000002   -0.000000
  -14  -13    0    2    4   -0.000012    0.000000
  -14  -13    0    3    4   -0.000008   -0.000000
  -14  -13    0    4    4   -0.000005    0.000000
  -14  -12    0    1    1    0.000012   -0.000000
  -14  -12    0    2    1    0.000005   -0.000000
  -14  -12    0    3    1   -0.000010   -0.000000
  -14  -12    0    4    1    0.000001    0.000000
  -14  -12    0    1    2    0.000001    0.000000
  -14  -12    0    2    2   -0.000010   -0.000000
  -14  -12    0    3    2    0.000001    0.000000
  -14  -12    0    4    2   -0.000022   -0.000000
  -14  -12    0    1    3    0.000010   -0.000000
  -14  -12    0    2    3   -0.000004    0.000000
  -14  -12    0    3    3    0.000012   -0.000000
  -14  -12    0    4    3    0.000001    0.000000
  -14  -12    0    1    4   -0.000004    0.000000
  -14  -12    0    2    4    0.000008    0.000000
  -14  -12    0    3    4    0.000005    0.000000
  -14  -12    0    4    4   -0.000010   -0.000000
  -14  -11    0    1    1   -0.000015   -0.000000
  -14  -11    0    2    1   -0.000009    0.000000
  -14  -11    0    3    1    0.000009   -0.000000
  -14  -11    0    4    1   -0.000002    0.000000
  -14  -11    0    1    2   -0.000004   -0.000000
  -14  -11    0    2    2    0.000013   -0.000000
  -14  -11    0    3    2   -0.000002    0.000000
  -14  -11    0    4    2    0.000018    0.000000
  -14  -11    0    1    3   -0.000018    0.000000
  -14  -11    0    2    3   -0.000002    0.000000
  -14  -11    0    3    3   -0.000015   -0.000000
  -14  -11    0    4    3   -0.000004   -0.000000
  -14  -11    0    1    4   -0.000002    0.000000
  -14  -11    0    2    4    0.000002   -0.000000
  -14  -11    0    3    4   -0.000009    0.000000
  -14  -11    0    4    4    0.000013   -0.000000
  -14  -10    0    1    1    0.000008    0.000000
  -14  -10    0    2    1    0.000012    0.000000
  -14  -10    0    3    1   -0.000005   -0.000000
  -14  -10    0    4    1    0.000005   -0.000000
  -14  -10    0    1    2    0.000007   -0.000000
  -14  -10    0    2    2   -0.000009    0.000000
  -14  -10    0    3    2    0.000005   -0.000000
  -14  -10    0    4    2   -0.000017    0.000000
  -14  -10    0    1    3    0.000021    0.000000
  -14  -10    0    2    3    0.000002   -0.000000
  -14  -10    0    3    3    0.000008    0.000000
  -14  -10    0    4    3    0.000007   -0.000000
  -14  -10    0    1    4    0.000002   -0.000000
  -14  -10    0    2    4    0.000005   -0.000000
  -14  -10    0    3    4    0.000012    0.000000
  -14  -10    0    4    4   -0.000009    0.000000
  -14   -9    0    1    1   -0.000015    0.000000
  -14   -9    0    2    1   -0.000004   -0.000000
  -14   -9    0    3    1   -0.000006    0.000000
  -14   -9    0    4    1   -0.000001    0.000000
  -14   -9    0    1    2   -0.000002    0.000000
  -14   -9    0    2    2    0.000014    0.000000
  -14   -9    0    3    2   -0.000002    0.000000
  -14   -9    0    4    2   -0.000012   -0.000000
  -14   -9    0    1    3   -0.000004   -0.000000
  -14   -9    0    2    3   -0.000005   -0.000000
  -14   -9    0    3    3   -0.000015    0.000000
  -14   -9    0    4    3   -0.000002    0.000000
  -14   -9    0    1    4   -0.000005   -0.000000
  -14   -9    0    2    4   -0.000003    0.000000
  -14   -9    0    3    4   -0.000004   -0.000000
  -14   -9    0    4    4    0.000014    0.000000
  -14   -8    0    1    1   -0.000008   -0.000000
  -14   -8    0    2    1    0.000014   -0.000000
  -14   -8    0    3    1    0.000017   -0.000000
  -14   -8    0    4    1   -0.000013    0.000000
  -14   -8    0    1    2    0.000012    0.000000
  -14   -8    0    2    2    0.000011   -0.000000
  -14   -8    0    3    2   -0.000013    0.000000
  -14   -8    0    4    2    0.000007    0.000000
  -14   -8    0    1    3    0.000012   -0.000000
  -14   -8    0    2    3   -0.000008    0.000000
  -14   -8    0    3    3   -0.000008   -0.000000
  -14   -8    0    4    3    0.000012    0.000000
  -14   -8    0    1    4   -0.000008    0.000000
  -14   -8    0    2    4    0.000001    0.000000
  -14   -8    0    3    4    0.000014    0.000000
  -14   -8    0    4    4    0.000011   -0.000000
  -14   -7    0    1    1   -0.000006   -0.000000
  -14   -7    0    2    1   -0.000004    0.000000
  -14   -7    0    3    1   -0.000002   -0.000000
  -14   -7    0    4    1   -0.000002   -0.000000
  -14   -7    0    1    2   -0.000004   -0.000000
  -14   -7    0    2    2   -0.000001   -0.000000
  -14   -7    0    3    2   -0.000002   -0.000000
  -14   -7    0    4    2    0.000025    0.000000
  -14   -7    0    1    3   -0.000004    0.000000
  -14   -7    0    2    3    0.000011    0.000000
  -14   -7    0    3    3   -0.000006    0.000000
  -14   -7    0    4    3   -0.000004   -0.000000
  -14   -7    0    1    4    0.000011    0.000000
  -14   -7    0    2    4   -0.000012   -0.000000
  -14   -7    0    3    4   -0.000004    0.000000
  -14   -7    0    4    4   -0.000001    0.000000
  -14   -6    0    1    1    0.000018    0.000000
  -14   -6    0    2    1   -0.000003   -0.000000
  -14   -6    0    3    1   -0.000012    0.000000
  -14   -6    0    4    1    0.000002   -0.000000
  -14   -6    0    1    2   -0.000001    0.000000
  -14   -6    0    2    2   -0.000014    0.000000
  -14   -6    0    3    2    0.000002   -0.000000
  -14   -6    0    4    2   -0.000006   -0.000000
  -14   -6    0    1    3   -0.000001    0.000000
  -14   -6    0    2    3    0.000009   -0.000000
  -14   -6    0    3    3    0.000018    0.000000
  -14   -6    0    4    3   -0.000001    0.000000
  -14   -6    0    1    4    0.000009   -0.000000
  -14   -6    0    2    4   -0.000015   -0.000000
  -14   -6    0    3    4   -0.000003   -0.000000
  -14   -6    0    4    4   -0.000014    0.000000
  -14   -5    0    1    1    0.000004   -0.000000
  -14   -5    0    2    1   -0.000013   -0.000000
  -14   -5    0    3    1   -0.000009    0.000000
  -14   -5    0    4    1    0.000008    0.000000
  -14   -5    0    1    2   -0.000015    0.000000
  -14   -5    0    2    2   -0.000005   -0.000000
  -14   -5    0    3    2    0.000008    0.000000
  -14   -5    0    4    2   -0.000012   -0.000000
  -14   -5    0    1    3   -0.000003   -0.000000
  -14   -5    0    2    3    0.000001    0.000000
  -14   -5    0    3    3    0.000004   -0.000000
  -14   -5    0    4    3   -0.000015    0.000000
  -14   -5    0    1    4    0.000001    0.000000
  -14   -5    0    2    4    0.000016    0.000000
  -14   -5    0    3    4   -0.000013   -0.000000
  -14   -5    0    4    4   -0.000005   -0.000000
  -14   -4    0    1    1    0.000003   -0.000000
  -14   -4    0    2    1    0.000010   -0.000000
  -14   -4    0    3    1    0.000014   -0.000000
  -14   -4    0    4    1   -0.000006    0.000000
  -14   -4    0    1    2    0.000015   -0.000000
  -14   -4    0    2    2   -0.000004   -0.000000
  -14   -4    0    3    2   -0.000006    0.000000
  -14   -4    0    4    2    0.000013    0.000000
  -14   -4    0    1    3   -0.000008   -0.000000
  -14   -4    0    2    3   -0.000003    0.000000
  -14   -4    0    3    3    0.000003   -0.000000
  -14   -4    0    4    3    0.000015   -0.000000
  -14   -4    0    1    4   -0.000003    0.000000
  -14   -4    0    2    4    0.000001   -0.000000
  -14   -4    0    3    4    0.000010    0.000000
  -14   -4    0    4    4   -0.000004   -0.000000
  -14   -3    0    1    1    0.000000    0.000000
  -14   -3    0    2    1   -0.000013    0.000000
  -14   -3    0    3    1   -0.000018   -0.000000
  -14   -3    0    4    1    0.000006   -0.000000
  -14   -3    0    1    2   -0.000018   -0.000000
  -14   -3    0    2    2   -0.000002   -0.000000
  -14   -3    0    3    2    0.000006   -0.000000
  -14   -3    0    4    2   -0.000014    0.000000
  -14   -3    0    1    3    0.000011    0.000000
  -14   -3    0    2    3    0.000008    0.000000
  -14   -3    0    3    3    0.000000    0.000000
  -14   -3    0    4    3   -0.000018   -0.000000
  -14   -3    0    1    4    0.000008    0.000000
  -14   -3    0    2    4    0.000016   -0.000000
  -14   -3    0    3    4   -0.000013    0.000000
  -14   -3    0    4    4   -0.000002    0.000000
  -14   -2    0    1    1   -0.000002    0.000000
  -14   -2    0    2    1    0.000010   -0.000000
  -14   -2    0    3    1    0.000018    0.000000
  -14   -2    0    4    1    0.000000   -0.000000
  -14   -2    0    1    2    0.000013   -0.000000
  -14   -2    0    2    2    0.000004    0.000000
  -14   -2    0    3    2    0.000000   -0.000000
  -14   -2    0    4    2   -0.000000   -0.000000
  -14   -2    0    1    3   -0.000005    0.000000
  -14   -2    0    2    3   -0.000009   -0.000000
  -14   -2    0    3    3   -0.000002    0.000000
  -14   -2    0    4    3    0.000013   -0.000000
  -14   -2    0    1    4   -0.000009   -0.000000
  -14   -2    0    2    4   -0.000011    0.000000
  -14   -2    0    3    4    0.000009   -0.000000
  -14   -2    0    4    4    0.000004    0.000000
  -14   -1    0    1    1   -0.000009   -0.000000
  -14   -1    0    2    1    0.000000   -0.000000
  -14   -1    0    3    1   -0.000002    0.000000
  -14   -1    0    4    1   -0.000003    0.000000
  -14   -1    0    1    2   -0.000000    0.000000
  -14   -1    0    2    2    0.000009   -0.000000
  -14   -1    0    3    2   -0.000003    0.000000
  -14   -1    0    4    2   -0.000001   -0.000000
  -14   -1    0    1    3    0.000005   -0.000000
  -14   -1    0    2    3   -0.000001   -0.000000
  -14   -1    0    3    3   -0.000009    0.000000
  -14   -1    0    4    3   -0.000000    0.000000
  -14   -1    0    1    4   -0.000001   -0.000000
  -14   -1    0    2    4    0.000013    0.000000
  -14   -1    0    3    4    0.000000   -0.000000
  -14   -1    0    4    4    0.000009   -0.000000
  -13  -13    0    1    1   -0.000003   -0.000000
  -13  -13    0    2    1    0.000002   -0.000000
  -13  -13    0    3    1    0.000001   -0.000000
  -13  -13    0    4    1    0.000001    0.000000
  -13  -13    0    1    2    0.000002    0.000000
  -13  -13    0    2    2   -0.000000   -0.000000
  -13  -13    0    3    2    0.000001    0.000000
  -13  -13    0    4    2   -0.000004    0.000000
  -13  -13    0    1    3   -0.000004    0.000000
  -13  -13    0    2    3   -0.000002    0.000000
  -13  -13    0    3    3   -0.000002   -0.000000
  -13  -13    0    4    3    0.000002   -0.000000
  -13  -13    0    1    4   -0.000002    0.000000
  -13  -13    0    2    4    0.000001    0.000000
  -13  -13    0    3    4    0.000002    0.000000
  -13  -13    0    4    4   -0.000000   -0.000000
  -13  -12    0    1    1   -0.000008    0.000000
  -13  -12    0    2    1    0.000005    0.000000
  -13  -12    0    3    1    0.000002    0.000000
  -13  -12    0    4    1   -0.000001   -0.000000
  -13  -12    0    1    2   -0.000009   -0.000000
  -13  -12    0    2    2    0.000008    0.000000
  -13  -12    0    3    2   -0.000001   -0.000000
  -13  -12    0    4    2    0.000002    0.000000
  -13  -12    0    1    3    0.000005    0.000000
  -13  -12    0    2    3   -0.000003    0.000000
  -13  -12    0    3    3   -0.000008    0.000000
  -13  -12    0    4    3   -0.000009   -0.000000
  -13  -12    0    1    4   -0.000003   -0.000000
  -13  -12    0    2    4    0.000007   -0.000000
  -13  -12    0    3    4    0.000005    0.000000
  -13  -12    0    4    4    0.000008    0.000000
  -13  -11    0    1    1    0.000006    0.000000
  -13  -11    0    2    1    0.000005   -0.000000
  -13  -11    0    3    1    0.000019   -0.000000
  -13  -11    0    4    1   -0.000004   -0.000000
  -13  -11    0    1    2    0.000021    0.000000
  -13  -11    0    2    2   -0.000005    0.000000
  -13  -11    0    3    2   -0.000004   -0.000000
  -13  -11    0    4    2    0.000009   -0.000000
  -13  -11    0    1    3    0.000002    0.000000
  -13  -11    0    2    3   -0.000001   -0.000000
  -13  -11    0    3    3    0.000006    0.000000
  -13  -11    0    4    3    0.000021    0.000000
  -13  -11    0    1    4   -0.000001   -0.000000
  -13  -11    0    2    4   -0.000009   -0.000000
  -13  -11    0    3    4    0.000005   -0.000000
  -13  -11    0    4    4   -0.000005    0.000000
  -13  -10    0    1    1   -0.000012   -0.000000
  -13  -10    0    2    1   -0.000020   -0.000000
  -13  -10    0    3    1   -0.000020    0.000000
  -13  -10    0    4    1    0.000004    0.000000
  -13  -10    0    1    2   -0.000023    0.000000
  -13  -10    0    2    2    0.000011   -0.000000
  -13  -10    0    3    2    0.000004   -0.000000
  -13  -10    0    4    2   -0.000000   -0.000000
  -13  -10    0    1    3    0.000011   -0.000000
  -13  -10    0    2    3    0.000004   -0.000000
  -13  -10    0    3    3   -0.000013   -0.000000
  -13  -10    0    4    3   -0.000023    0.000000
  -13  -10    0    1    4    0.000004    0.000000
  -13  -10    0    2    4    0.000016    0.000000
  -13  -10    0    3    4   -0.000020   -0.000000
  -13  -10    0    4    4    0.000011   -0.000000
  -13   -9    0    1    1    0.000011   -0.000000
  -13   -9    0    2    1    0.000012   -0.000000
  -13   -9    0    3    1    0.000013   -0.000000
  -13   -9    0    4    1    0.000007    0.000000
  -13   -9    0    1    2    0.000008   -0.000000
  -13   -9    0    2    2   -0.000015   -0.000000
  -13   -9    0    3    2    0.000007    0.000000
  -13   -9    0    4    2    0.000013    0.000000
  -13   -9    0    1    3   -0.000007    0.000000
  -13   -9    0    2    3   -0.000004    0.000000
  -13   -9    0    3    3    0.000012   -0.000000
  -13   -9    0    4    3    0.000008   -0.000000
  -13   -9    0    1    4   -0.000004    0.000000
  -13   -9    0    2    4   -0.000028   -0.000000
  -13   -9    0    3    4    0.000012    0.000000
  -13   -9    0    4    4   -0.000015   -0.000000
  -13   -8    0    1    1    0.000003    0.000000
  -13   -8    0    2    1   -0.000003    0.000000
  -13   -8    0    3    1   -0.000007   -0.000000
  -13   -8    0    4    1   -0.000006   -0.000000
  -13   -8    0    1    2    0.000019   -0.000000
  -13   -8    0    2    2    0.000001    0.000000
  -13   -8    0    3    2   -0.000006   -0.000000
  -13   -8    0    4    2    0.000007    0.000000
  -13   -8    0    1    3    0.000017    0.000000
  -13   -8    0    2    3    0.000005   -0.000000
  -13   -8    0    3    3    0.000003    0.000000
  -13   -8    0    4    3    0.000019   -0.000000
  -13   -8    0    1    4    0.000005   -0.000000
  -13   -8    0    2    4    0.000016   -0.000000
  -13   -8    0    3    4   -0.000003    0.000000
  -13   -8    0    4    4    0.000001    0.000000
  -13   -7    0    1    1    0.000013    0.000000
  -13   -7    0    2    1   -0.000023   -0.000000
  -13   -7    0    3    1   -0.000024    0.000000
  -13   -7    0    4    1    0.000005   -0.000000
  -13   -7    0    1    2   -0.000003    0.000000
  -13   -7    0    2    2   -0.000006    0.000000
  -13   -7    0    3    2    0.000005   -0.000000
  -13   -7    0    4    2   -0.000030   -0.000000
  -13   -7    0    1    3    0.000002   -0.000000
  -13   -7    0    2    3    0.000000   -0.000000
  -13   -7    0    3    3    0.000013    0.000000
  -13   -7    0    4    3   -0.000003    0.000000
  -13   -7    0    1    4    0.000000   -0.000000
  -13   -7    0    2    4   -0.000001    0.000000
  -13   -7    0    3    4   -0.000023   -0.000000
  -13   -7    0    4    4   -0.000006    0.000000
  -13   -6    0    1    1   -0.000013   -0.000000
  -13   -6    0    2    1    0.000012   -0.000000
  -13   -6    0    3    1   -0.000002    0.000000
  -13   -6    0    4    1   -0.000009    0.000000
  -13   -6    0    1    2   -0.000008    0.000000
  -13   -6    0    2    2    0.000019   -0.000000
  -13   -6    0    3    2   -0.000009    0.000000
  -13   -6    0    4    2    0.000001   -0.000000
  -13   -6    0    1    3   -0.000027   -0.000000
  -13   -6    0    2    3   -0.000012    0.000000
  -13   -6    0    3    3   -0.000013   -0.000000
  -13   -6    0    4    3   -0.000008    0.000000
  -13   -6    0    1    4   -0.000012    0.000000
  -13   -6    0    2    4   -0.000013    0.000000
  -13   -6    0    3    4    0.000012   -0.000000
  -13   -6    0    4    4    0.000019   -0.000000
  -13   -5    0    1    1    0.000009   -0.000000
  -13   -5    0    2    1    0.000016    0.000000
  -13   -5    0    3    1    0.000019   -0.000000
  -13   -5    0    4    1    0.000003    0.000000
  -13   -5    0    1    2   -0.000006   -0.000000
  -13   -5    0    2    2   -0.000005   -0.000000
  -13   -5    0    3    2    0.000003    0.000000
  -13   -5    0    4    2    0.000006    0.000000
  -13   -5    0    1    3   -0.000000    0.000000
  -13   -5    0    2    3    0.000001    0.000000
  -13   -5    0    3    3    0.000009   -0.000000
  -13   -5    0    4    3   -0.000006   -0.000000
  -13   -5    0    1    4    0.000002    0.000000
  -13   -5    0    2    4    0.000000   -0.000000
  -13   -5    0    3    4    0.000016    0.000000
  -13   -5    0    4    4   -0.000004   -0.000000
  -13   -4    0    1    1    0.000001    0.000000
  -13   -4    0    2    1    0.000015    0.000000
  -13   -4    0    3    1   -0.000002    0.000000
  -13   -4    0    4    1   -0.000007   -0.000000
  -13   -4    0    1    2    0.000018   -0.000000
  -13   -4    0    2    2   -0.000004    0.000000
  -13   -4    0    3    2   -0.000007   -0.000000
  -13   -4    0    4    2   -0.000019    0.000000
  -13   -4    0    1    3    0.000020    0.000000
  -13   -4    0    2    3    0.000003   -0.000000
  -13   -4    0    3    3    0.000001    0.000000
  -13   -4    0    4    3    0.000018    0.000000
  -13   -4    0    1    4    0.000003   -0.000000
  -13   -4    0    2    4    0.000013   -0.000000
  -13   -4    0    3    4    0.000015    0.000000
  -13   -4    0    4    4   -0.000004    0.000000
  -13   -3    0    1    1   -0.000014   -0.000000
  -13   -3    0    2    1   -0.000022   -0.000000
  -13   -3    0    3    1    0.000008    0.000000
  -13   -3    0    4    1    0.000002   -0.000000
  -13   -3    0    1    2   -0.000019    0.000000
  -13   -3    0    2    2    0.000012    0.000000
  -13   -3    0    3    2    0.000002   -0.000000
  -13   -3    0    4    2    0.000020   -0.000000
  -13   -3    0    1    3   -0.000025   -0.000000
  -13   -3    0    2    3    0.000007   -0.000000
  -13   -3    0    3    3   -0.000014    0.000000
  -13   -3    0    4    3   -0.000019    0.000000
  -13   -3    0    1    4    0.000007   -0.000000
  -13   -3    0    2    4   -0.000009    0.000000
  -13   -3    0    3    4   -0.000022   -0.000000
  -13   -3    0    4    4    0.000012    0.000000
  -13   -2    0    1    1    0.000009   -0.000000
  -13   -2    0    2    1    0.000019   -0.000000
  -13   -2    0    3    1    0.000001    0.000000
  -13   -2    0    4    1   -0.000001    0.000000
  -13   -2    0    1    2    0.000003    0.000000
  -13   -2    0    2    2   -0.000008   -0.000000
  -13   -2    0    3    2   -0.000001    0.000000
  -13   -2    0    4    2    0.000003   -0.000000
  -13   -2    0    1    3    0.000018   -0.000000
  -13   -2    0    2    3   -0.000000   -0.000000
  -13   -2    0    3    3    0.000009    0.000000
  -13   -2    0    4    3    0.000003    0.000000
  -13   -2    0    1    4   -0.000000    0.000000
  -13   -2    0    2    4    0.000009    0.000000
  -13   -2    0    3    4    0.000019   -0.000000
  -13   -2    0    4    4   -0.000008   -0.000000
  -13   -1    0    1    1    0.000002   -0.000000
  -13   -1    0    2    1   -0.000015    0.000000
  -13   -1    0    3    1   -0.000002   -0.000000
  -13   -1    0    4    1    0.000003   -0.000000
  -13   -1    0    1    2   -0.000001   -0.000000
  -13   -1    0    2    2   -0.000002   -0.000000
  -13   -1    0    3    2    0.000003   -0.000000
  -13   -1    0    4    2   -0.000001    0.000000
  -13   -1    0    1    3   -0.000007   -0.000000
  -13   -1    0    2    3    0.000005    0.000000
  -13   -1    0    3    3    0.000002   -0.000000
  -13   -1    0    4    3   -0.000001   -0.000000
  -13   -1    0    1    4    0.000005    0.000000
  -13   -1    0    2    4    0.000000   -0.000000
  -13   -1    0    3    4   -0.000015    0.000000
  -13   -1    0    4    4   -0.000002    0.000000
  -13    0    0    1    1    0.000001    0.000000
  -13    0    0    2    1   -0.000000    0.000000
  -13    0    0    3    1   -0.000011    0.000000
  -13    0    0    4    1    0.000000   -0.000000
  -13    0    0    1    2    0.000000    0.000000
  -13    0    0    2    2   -0.000004    0.000000
  -13    0    0    3    2   -0.000000   -0.000000
  -13    0    0    4    2   -0.000014    0.000000
  -13    0    0    1    3    0.000004    0.000000
  -13    0    0    2    3   -0.000003   -0.000000
  -13    0    0    3    3    0.000001    0.000000
  -13    0    0    4    3    0.000000   -0.000000
  -13    0    0    1    4   -0.000003   -0.000000
  -13    0    0    2    4    0.000008   -0.000000
  -13    0    0    3    4   -0.000000    0.000000
  -13    0    0    4    4   -0.000004    0.000000
  -12  -14    0    1    1   -0.000007   -0.000000
  -12  -14    0    2    1   -0.000006    0.000000
  -12  -14    0    3    1    0.000012   -0.000000
  -12  -14    0    4    1   -0.000003   -0.000000
  -12  -14    0    1    2   -0.000010    0.000000
  -12  -14    0    2    2    0.000009   -0.000000
  -12  -14    0    3    2   -0.000003   -0.000000
  -12  -14    0    4    2    0.000006    0.000000
  -12  -14    0    1    3   -0.000019    0.000000
  -12  -14    0    2    3   -0.000005    0.000000
  -12  -14    0    3    3   -0.000007   -0.000000
  -12  -14    0    4    3   -0.000010   -0.000000
  -12  -14    0    1    4   -0.000005    0.000000
  -12  -14    0    2    4   -0.000013   -0.000000
  -12  -14    0    3    4   -0.000006    0.000000
  -12  -14    0    4    4    0.000009   -0.000000
  -12  -13    0    1    1    0.000006   -0.000000
  -12  -13    0    2    1    0.000012    0.000000
  -12  -13    0    3    1    0.000009    0.000000
  -12  -13    0    4    1   -0.000000   -0.000000
  -12  -13    0    1    2   -0.000001   -0.000000
  -12  -13    0    2    2   -0.000006    0.000000
  -12  -13    0    3    2   -0.000000   -0.000000
  -12  -13    0    4    2    0.000003    0.000000
  -12  -13    0    1    3    0.000003   -0.000000
  -12  -13    0    2    3   -0.000001   -0.000000
  -12  -13    0    3    3    0.000006    0.000000
  -12  -13    0    4    3   -0.000001   -0.000000
  -12  -13    0    1    4   -0.000000    0.000000
  -12  -13    0    2    4    0.000001   -0.000000
  -12  -13    0    3    4    0.000012    0.000000
  -12  -13    0    4    4   -0.000006    0.000000
  -12  -12    0    1    1   -0.000003    0.000000
  -12  -12    0    2    1   -0.000002   -0.000000
  -12  -12    0    3    1   -0.000001    0.000000
  -12  -12    0    4    1    0.000002   -0.000000
  -12  -12    0    1    2    0.000004    0.000000
  -12  -12    0    2    2   -0.000002    0.000000
  -12  -12    0    3    2    0.000002   -0.000000
  -12  -12    0    4    2    0.000015   -0.000000
  -12  -12    0    1    3    0.000010    0.000000
  -12  -12    0    2    3    0.000008   -0.000000
  -12  -12    0    3    3   -0.000003    0.000000
  -12  -12    0    4    3    0.000004    0.000000
  -12  -12    0    1    4    0.000008   -0.000000
  -12  -12    0    2    4    0.000005    0.000000
  -12  -12    0    3    4   -0.000002   -0.000000
  -12  -12    0    4    4   -0.000002    0.000000
  -12  -11    0    1    1    0.000001   -0.000000
  -12  -11    0    2    1    0.000001   -0.000000
  -12  -11    0    3    1   -0.000015    0.000000
  -12  -11    0    4    1   -0.000008    0.000000
  -12  -11    0    1    2    0.000010    0.000000
  -12  -11    0    2    2    0.000004   -0.000000
  -12  -11    0    3    2   -0.000008    0.000000
  -12  -11    0    4    2   -0.000017    0.000000
  -12  -11    0    1    3    0.000021   -0.000000
  -12  -11    0    2    3    0.000003    0.000000
  -12  -11    0    3    3    0.000001   -0.000000
  -12  -11    0    4    3    0.000010    0.000000
  -12  -11    0    1    4    0.000003    0.000000
  -12  -11    0    2    4    0.000004    0.000000
  -12  -11    0    3    4    0.000001   -0.000000
  -12  -11    0    4    4    0.000004   -0.000000
  -12  -10    0    1    1    0.000002   -0.000000
  -12  -10    0    2    1   -0.000018    0.000000
  -12  -10    0    3    1    0.000008   -0.000000
  -12  -10    0    4    1    0.000007   -0.000000
  -12  -10    0    1    2   -0.000007   -0.000000
  -12  -10    0    2    2   -0.000001    0.000000
  -12  -10    0    3    2    0.000007   -0.000000
  -12  -10    0    4    2    0.000007    0.000000
  -12  -10    0    1    3   -0.000027    0.000000
  -12  -10    0    2    3    0.000004    0.000000
  -12  -10    0    3    3    0.000002   -0.000000
  -12  -10    0    4    3   -0.000007   -0.000000
  -12  -10    0    1    4    0.000004    0.000000
  -12  -10    0    2    4   -0.000013   -0.000000
  -12  -10    0    3    4   -0.000018    0.000000
  -12  -10    0    4    4   -0.000001   -0.000000
  -12   -9    0    1    1    0.000006    0.000000
  -12   -9    0    2    1    0.000016    0.000000
  -12   -9    0    3    1   -0.000012    0.000000
  -12   -9    0    4    1   -0.000001   -0.000000
  -12   -9    0    1    2   -0.000001   -0.000000
  -12   -9    0    2    2   -0.000006    0.000000
  -12   -9    0    3    2   -0.000001   -0.000000
  -12   -9    0    4    2   -0.000005    0.000000
  -12   -9    0    1    3    0.000015    0.000000
  -12   -9    0    2    3   -0.000008   -0.000000
  -12   -9    0    3    3    0.000006    0.000000
  -12   -9    0    4    3   -0.000001   -0.000000
  -12   -9    0    1    4   -0.000008   -0.000000
  -12   -9    0    2    4    0.000014   -0.000000
  -12   -9    0    3    4    0.000016   -0.000000
  -12   -9    0    4    4   -0.000006    0.000000
  -12   -8    0    1    1    0.000000   -0.000000
  -12   -8    0    2    1   -0.000001   -0.000000
  -12   -8    0    3    1    0.000008    0.000000
  -12   -8    0    4    1   -0.000012   -0.000000
  -12   -8    0    1    2    0.000005    0.000000
  -12   -8    0    2    2    0.000005    0.000000
  -12   -8    0    3    2   -0.000012   -0.000000
  -12   -8    0    4    2    0.000017   -0.000000
  -12   -8    0    1    3   -0.000027   -0.000000
  -12   -8    0    2    3    0.000002   -0.000000
  -12   -8    0    3    3    0.000000   -0.000000
  -12   -8    0    4    3    0.000005    0.000000
  -12   -8    0    1    4    0.000002   -0.000000
  -12   -8    0    2    4   -0.000019    0.000000
  -12   -8    0    3    4   -0.000001   -0.000000
  -12   -8    0    4    4    0.000005    0.000000
  -12   -7    0    1    1    0.000013   -0.000000
  -12   -7    0    2    1   -0.000012    0.000000
  -12   -7    0    3    1    0.000003    0.000000
  -12   -7    0    4    1    0.000017    0.000000
  -12   -7    0    1    2   -0.000030   -0.000000
  -12   -7    0    2    2   -0.000009   -0.000000
  -12   -7    0    3    2    0.000017    0.000000
  -12   -7    0    4    2   -0.000007    0.000000
  -12   -7    0    1    3   -0.000002   -0.000000
  -12   -7    0    2    3    0.000011    0.000000
  -12   -7    0    3    3    0.000013   -0.000000
  -12   -7    0    4    3   -0.000030    0.000000
  -12   -7    0    1    4    0.000011    0.000000
  -12   -7    0    2    4    0.000009   -0.000000
  -12   -7    0    3    4   -0.000012   -0.000000
  -12   -7    0    4    4   -0.000009   -0.000000
  -12   -6    0    1    1    0.000003    0.000000
  -12   -6    0    2    1    0.000017    0.000000
  -12   -6    0    3    1    0.000010   -0.000000
  -12   -6    0    4    1    0.000013   -0.000000
  -12   -6    0    1    2    0.000017   -0.000000
  -12   -6    0    2    2   -0.000016    0.000000
  -12   -6    0    3    2    0.000013   -0.000000
  -12   -6    0    4    2   -0.000015    0.000000
  -12   -6    0    1    3    0.000006    0.000000
  -12   -6    0    2    3   -0.000008   -0.000000
  -12   -6    0    3    3    0.000003   -0.000000
  -12   -6    0    4    3    0.000017   -0.000000
  -12   -6    0    1    4   -0.000008    0.000000
  -12   -6    0    2    4    0.000014   -0.000000
  -12   -6    0    3    4    0.000017    0.000000
  -12   -6    0    4    4   -0.000016    0.000000
  -12   -5    0    1    1   -0.000022    0.000000
  -12   -5    0    2    1   -0.000010    0.000000
  -12   -5    0    3    1    0.000004    0.000000
  -12   -5    0    4    1   -0.000010   -0.000000
  -12   -5    0    1    2    0.000008    0.000000
  -12   -5    0    2    2    0.000025    0.000000
  -12   -5    0    3    2   -0.000010   -0.000000
  -12   -5    0    4    2    0.000021   -0.000000
  -12   -5    0    1    3    0.000005    0.000000
  -12   -5    0    2    3   -0.000008   -0.000000
  -12   -5    0    3    3   -0.000022    0.000000
  -12   -5    0    4    3    0.000008    0.000000
  -12   -5    0    1    4   -0.000008   -0.000000
  -12   -5    0    2    4    0.000015    0.000000
  -12   -5    0    3    4   -0.000010   -0.000000
  -12   -5    0    4    4    0.000025    0.000000
  -12   -4    0    1    1    0.000006   -0.000000
  -12   -4    0    2    1    0.000002   -0.000000
  -12   -4    0    3    1   -0.000008   -0.000000
  -12   -4    0    4    1   -0.000003    0.000000
  -12   -4    0    1    2   -0.000005    0.000000
  -12   -4    0    2    2   -0.000000    0.000000
  -12   -4    0    3    2   -0.000003    0.000000
  -12   -4    0    4    2   -0.000010    0.000000
  -12   -4    0    1    3    0.000016   -0.000000
  -12   -4    0    2    3    0.000001   -0.000000
  -12   -4    0    3    3    0.000006   -0.000000
  -12   -4    0    4    3   -0.000004    0.000000
  -12   -4    0    1    4    0.000001   -0.000000
  -12   -4    0    2    4   -0.000009    0.000000
  -12   -4    0    3    4    0.000002   -0.000000
  -12   -4    0    4    4   -0.000000    0.000000
  -12   -3    0    1    1    0.000003   -0.000000
  -12   -3    0    2    1    0.000000   -0.000000
  -12   -3    0    3    1    0.000013    0.000000
  -12   -3    0    4    1    0.000004    0.000000
  -12   -3    0    1    2    0.000018    0.000000
  -12   -3    0    2    2   -0.000003   -0.000000
  -12   -3    0    3    2    0.000004    0.000000
  -12   -3    0    4    2    0.000002    0.000000
  -12   -3    0    1    3   -0.000019   -0.000000
  -12   -3    0    2    3   -0.000003    0.000000
  -12   -3    0    3    3    0.000003    0.000000
  -12   -3    0    4    3    0.000018    0.000000
  -12   -3    0    1    4   -0.000003    0.000000
  -12   -3    0    2    4   -0.000027    0.000000
  -12   -3    0    3    4    0.000000    0.000000
  -12   -3    0    4    4   -0.000003   -0.000000
  -12   -2    0    1    1   -0.000012   -0.000000
  -12   -2    0    2    1    0.000001    0.000000
  -12   -2    0    3    1   -0.000023   -0.000000
  -12   -2    0    4    1   -0.000003   -0.000000
  -12   -2    0    1    2   -0.000011   -0.000000
  -12   -2    0    2    2    0.000012    0.000000
  -12   -2    0    3    2   -0.000003   -0.000000
  -12   -2    0    4    2   -0.000009    0.000000
  -12   -2    0    1    3    0.000007    0.000000
  -12   -2    0    2    3   -0.000004    0.000000
  -12   -2    0    3    3   -0.000012   -0.000000
  -12   -2    0    4    3   -0.000011   -0.000000
  -12   -2    0    1    4   -0.000004    0.000000
  -12   -2    0    2    4    0.000022   -0.000000
  -12   -2    0    3    4    0.000001    0.000000
  -12   -2    0    4    4    0.000012    0.000000
  -12   -1    0    1    1    0.000008    0.000000
  -12   -1    0    2    1    0.000006    0.000000
  -12   -1    0    3    1    0.000012    0.000000
  -12   -1    0    4    1   -0.000006   -0.000000
  -12   -1    0    1    2   -0.000003   -0.000000
  -12   -1    0    2    2   -0.000003    0.000000
  -12   -1    0    3    2   -0.000006   -0.000000
  -12   -1    0    4    2    0.000002   -0.000000
  -12   -1    0    1    3   -0.000013    0.000000
  -12   -1    0    2    3   -0.000004   -0.000000
  -12   -1    0    3    3    0.000008    0.000000
  -12   -1    0    4    3   -0.000003   -0.000000
  -12   -1    0    1    4   -0.000004   -0.000000
  -12   -1    0    2    4   -0.000026   -0.000000
  -12   -1    0    3    4    0.000006   -0.000000
  -12   -1    0    4    4   -0.000003    0.000000
  -12    0    0    1    1   -0.000001    0.000000
  -12    0    0    2    1    0.000003   -0.000000
  -12    0    0    3    1    0.000004    0.000000
  -12    0    0    4    1    0.000002    0.000000
  -12    0    0    1    2   -0.000003    0.000000
  -12    0    0    2    2   -0.000004    0.000000
  -12    0    0    3    2    0.000002    0.000000
  -12    0    0    4    2    0.000008   -0.000000
  -12    0    0    1    3    0.000012   -0.000000
  -12    0    0    2    3    0.000009   -0.000000
  -12    0    0    3    3   -0.000001   -0.000000
  -12    0    0    4    3   -0.000003    0.000000
  -12    0    0    1    4    0.000009   -0.000000
  -12    0    0    2    4    0.000014    0.000000
  -12    0    0    3    4    0.000003   -0.000000
  -12    0    0    4    4   -0.000004   -0.000000
  -12    1    0    1    1    0.000001   -0.000000
  -12    1    0    2    1    0.000001    0.000000
  -12    1    0    3    1    0.000005   -0.000000
  -12    1    0    4    1    0.000001    0.000000
  -12    1    0    1    2    0.000015   -0.000000
  -12    1    0    2    2   -0.000002   -0.000000
  -12    1    0    3    2    0.000001    0.000000
  -12    1    0    4    2    0.000013    0.000000
  -12    1    0    1    3    0.000013   -0.000000
  -12    1    0    2    3    0.000006    0.000000
  -12    1    0    3    3    0.000002   -0.000000
  -12    1    0    4    3    0.000015   -0.000000
  -12    1    0    1    4    0.000006    0.000000
  -12    1    0    2    4    0.000001    0.000000
  -12    1    0    3    4    0.000001    0.000000
  -12    1    0    4    4   -0.000002   -0.000000
  -12    2    0    1    1   -0.000002    0.000000
  -12    2    0    2    1   -0.000013    0.000000
  -12    2    0    3    1   -0.000024    0.000000
  -12    2    0    4    1   -0.000000   -0.000000
  -12    2    0    1    2   -0.000010   -0.000000
  -12    2    0    2    2    0.000004    0.000000
  -12    2    0    3    2   -0.000000   -0.000000
  -12    2    0    4    2   -0.000018    0.000000
  -12    2    0    1    3    0.000001    0.000000
  -12    2    0    2    3    0.000001   -0.000000
  -12    2    0    3    3   -0.000002    0.000000
  -12    2    0    4    3   -0.000010   -0.000000
  -12    2    0    1    4    0.000001   -0.000000
  -12    2    0    2    4    0.000002   -0.000000
  -12    2    0    3    4   -0.000013    0.000000
  -12    2    0    4    4    0.000004    0.000000
  -11  -15    0    1    1   -0.000001    0.000000
  -11  -15    0    2    1   -0.000001    0.000000
  -11  -15    0    3    1    0.000003   -0.000000
  -11  -15    0    4    1    0.000005   -0.000000
  -11  -15    0    1    2   -0.000009   -0.000000
  -11  -15    0    2    2    0.000001    0.000000
  -11  -15    0    3    2    0.000005   -0.000000
  -11  -15    0    4    2    0.000010    0.000000
  -11  -15    0    1    3   -0.000010    0.000000
  -11  -15    0    2    3   -0.000003    0.000000
  -11  -15    0    3    3   -0.000001    0.000000
  -11  -15    0    4    3   -0.000009   -0.000000
  -11  -15    0    1    4   -0.000003   -0.000000
  -11  -15    0    2    4   -0.000002   -0.000000
  -11  -15    0    3    4   -0.000001    0.000000
  -11  -15    0    4    4    0.000001    0.000000
  -11  -14    0    1    1    0.000011    0.000000
  -11  -14    0    2    1    0.000006    0.000000
  -11  -14    0    3    1   -0.000002    0.000000
  -11  -14    0    4    1    0.000008   -0.000000
  -11  -14    0    1    2    0.000012   -0.000000
  -11  -14    0    2    2   -0.000014    0.000000
  -11  -14    0    3    2    0.000008   -0.000000
  -11  -14    0    4    2   -0.000015   -0.000000
  -11  -14    0    1    3    0.000017   -0.000000
  -11  -14    0    2    3    0.000003   -0.000000
  -11  -14    0    3    3    0.000011   -0.000000
  -11  -14    0    4    3    0.000012    0.000000
  -11  -14    0    1    4    0.000003   -0.000000
  -11  -14    0    2    4    0.000009    0.000000
  -11  -14    0    3    4    0.000006   -0.000000
  -11  -14    0    4    4   -0.000014    0.000000
  -11  -13    0    1    1   -0.000013    0.000000
  -11  -13    0    2    1   -0.000006   -0.000000
  -11  -13    0    3    1   -0.000006    0.000000
  -11  -13    0    4    1   -0.000006    0.000000
  -11  -13    0    1    2    0.000010    0.000000
  -11  -13    0    2    2    0.000014   -0.000000
  -11  -13    0    3    2   -0.000006   -0.000000
  -11  -13    0    4    2   -0.000001   -0.000000
  -11  -13    0    1    3    0.000016    0.000000
  -11  -13    0    2    3   -0.000006    0.000000
  -11  -13    0    3    3   -0.000013    0.000000
  -11  -13    0    4    3    0.000010    0.000000
  -11  -13    0    1    4   -0.000006    0.000000
  -11  -13    0    2    4    0.000013    0.000000
  -11  -13    0    3    4   -0.000006   -0.000000
  -11  -13    0    4    4    0.000014    0.000000
  -11  -12    0    1    1   -0.000001   -0.000000
  -11  -12    0    2    1   -0.000001    0.000000
  -11  -12    0    3    1    0.000006   -0.000000
  -11  -12    0    4    1   -0.000006    0.000000
  -11  -12    0    1    2    0.000009    0.000000
  -11  -12    0    2    2    0.000007   -0.000000
  -11  -12    0    3    2   -0.000006    0.000000
  -11  -12    0    4    2    0.000020    0.000000
  -11  -12    0    1    3   -0.000010   -0.000000
  -11  -12    0    2    3   -0.000005    0.000000
  -11  -12    0    3    3   -0.000001   -0.000000
  -11  -12    0    4    3    0.000009    0.000000
  -11  -12    0    1    4   -0.000005   -0.000000
  -11  -12    0    2    4   -0.000023    0.000000
  -11  -12    0    3    4   -0.000001   -0.000000
  -11  -12    0    4    4    0.000007   -0.000000
  -11  -11    0    1    1    0.000009    0.000000
  -11  -11    0    2    1   -0.000000    0.000000
  -11  -11    0    3    1   -0.000015   -0.000000
  -11  -11    0    4    1    0.000001   -0.000000
  -11  -11    0    1    2   -0.000016   -0.000000
  -11  -11    0    2    2   -0.000000    0.000000
  -11  -11    0    3    2    0.000001   -0.000000
  -11  -11    0    4    2   -0.000007    0.000000
  -11  -11    0    1    3   -0.000010    0.000000
  -11  -11    0    2    3    0.000004    0.000000
  -11  -11    0    3    3    0.000009   -0.000000
  -11  -11    0    4    3   -0.000016   -0.000000
  -11  -11    0    1    4    0.000004    0.000000
  -11  -11    0    2    4   -0.000012   -0.000000
  -11  -11    0    3    4   -0.000000    0.000000
  -11  -11    0    4    4   -0.000000    0.000000
  -11  -10    0    1    1    0.000015    0.000000
  -11  -10    0    2    1    0.000005   -0.000000
  -11  -10    0    3    1    0.000010    0.000000
  -11  -10    0    4    1    0.000007   -0.000000
  -11  -10    0    1    2   -0.000003    0.000000
  -11  -10    0    2    2   -0.000014    0.000000
  -11  -10    0    3    2    0.000007   -0.000000
  -11  -10    0    4    2   -0.000019   -0.000000
  -11  -10    0    1    3   -0.000017    0.000000
  -11  -10    0    2    3   -0.000003   -0.000000
  -11  -10    0    3    3    0.000015    0.000000
  -11  -10    0    4    3   -0.000003    0.000000
  -11  -10    0    1    4   -0.000003   -0.000000
  -11  -10    0    2    4   -0.000004    0.000000
  -11  -10    0    3    4    0.000005   -0.000000
  -11  -10    0    4    4   -0.000014    0.000000
  -11   -9    0    1    1   -0.000013   -0.000000
  -11   -9    0    2    1    0.000004   -0.000000
  -11   -9    0    3    1    0.000004   -0.000000
  -11   -9    0    4    1    0.000002    0.000000
  -11   -9    0    1    2   -0.000005    0.000000
  -11   -9    0    2    2    0.000002   -0.000000
  -11   -9    0    3    2    0.000003    0.000000
  -11   -9    0    4    2    0.000018   -0.000000
  -11   -9    0    1    3   -0.000002   -0.000000
  -11   -9    0    2    3    0.000000    0.000000
  -11   -9    0    3    3   -0.000013   -0.000000
  -11   -9    0    4    3   -0.000005    0.000000
  -11   -9    0    1    4    0.000000    0.000000
  -11   -9    0    2    4    0.000024    0.000000
  -11   -9    0    3    4    0.000004   -0.000000
  -11   -9    0    4    4    0.000002   -0.000000
  -11   -8    0    1    1    0.000010   -0.000000
  -11   -8    0    2    1    0.000011    0.000000
  -11   -8    0    3    1   -0.000010   -0.000000
  -11   -8    0    4    1   -0.000005    0.000000
  -11   -8    0    1    2    0.000011   -0.000000
  -11   -8    0    2    2   -0.000007   -0.000000
  -11   -8    0    3    2   -0.000005    0.000000
  -11   -8    0    4    2   -0.000033    0.000000
  -11   -8    0    1    3    0.000020    0.000000
  -11   -8    0    2    3    0.000003    0.000000
  -11   -8    0    3    3    0.000010   -0.000000
  -11   -8    0    4    3    0.000011   -0.000000
  -11   -8    0    1    4    0.000003    0.000000
  -11   -8    0    2    4   -0.000003   -0.000000
  -11   -8    0    3    4    0.000011    0.000000
  -11   -8    0    4    4   -0.000007   -0.000000
  -11   -7    0    1    1   -0.000029    0.000000
  -11   -7    0    2    1   -0.000017   -0.000000
  -11   -7    0    3    1    0.000025   -0.000000
  -11   -7    0    4    1   -0.000009   -0.000000
  -11   -7    0    1    2   -0.000007   -0.000000
  -11   -7    0    2    2    0.000035    0.000000
  -11   -7    0    3    2   -0.000009   -0.000000
  -11   -7    0    4    2    0.000025    0.000000
  -11   -7    0    1    3   -0.000009    0.000000
  -11   -7    0    2    3    0.000000   -0.000000
  -11   -7    0    3    3   -0.000029    0.000000
  -11   -7    0    4    3   -0.000007   -0.000000
  -11   -7    0    1    4    0.000000   -0.000000
  -11   -7    0    2    4    0.000011   -0.000000
  -11   -7    0    3    4   -0.000016    0.000000
  -11   -7    0    4    4    0.000035    0.000000
  -11   -6    0    1    1    0.000005    0.000000
  -11   -6    0    2    1    0.000021   -0.000000
  -11   -6    0    3    1   -0.000005    0.000000
  -11   -6    0    4    1    0.000009   -0.000000
  -11   -6    0    1    2   -0.000006    0.000000
  -11   -6    0    2    2   -0.000015    0.000000
  -11   -6    0    3    2    0.000009   -0.000000
  -11   -6    0    4    2   -0.000015   -0.000000
  -11   -6    0    1    3    0.000028    0.000000
  -11   -6    0    2    3   -0.000005   -0.000000
  -11   -6    0    3    3    0.000005    0.000000
  -11   -6    0    4    3   -0.000006    0.000000
  -11   -6    0    1    4   -0.000005   -0.000000
  -11   -6    0    2    4    0.000003    0.000000
  -11   -6    0    3    4    0.000021   -0.000000
  -11   -6    0    4    4   -0.000015    0.000000
  -11   -5    0    1    1   -0.000004   -0.000000
  -11   -5    0    2    1   -0.000001   -0.000000
  -11   -5    0    3    1    0.000018   -0.000000
  -11   -5    0    4    1   -0.000005    0.000000
  -11   -5    0    1    2    0.000025    0.000000
  -11   -5    0    2    2   -0.000007   -0.000000
  -11   -5    0    3    2   -0.000005    0.000000
  -11   -5    0    4    2    0.000033   -0.000000
  -11   -5    0    1    3   -0.000033   -0.000000
  -11   -5    0    2    3    0.000005    0.000000
  -11   -5    0    3    3   -0.000003   -0.000000
  -11   -5    0    4    3    0.000025    0.000000
  -11   -5    0    1    4    0.000005    0.000000
  -11   -5    0    2    4   -0.000038    0.000000
  -11   -5    0    3    4   -0.000001   -0.000000
  -11   -5    0    4    4   -0.000006   -0.000000
  -11   -4    0    1    1    0.000009   -0.000000
  -11   -4    0    2    1   -0.000029    0.000000
  -11   -4    0    3    1   -0.000032    0.000000
  -11   -4    0    4    1    0.000007   -0.000000
  -11   -4    0    1    2   -0.000038   -0.000000
  -11   -4    0    2    2   -0.000003   -0.000000
  -11   -4    0    3    2    0.000007    0.000000
  -11   -4    0    4    2   -0.000011    0.000000
  -11   -4    0    1    3    0.000005   -0.000000
  -11   -4    0    2    3    0.000009    0.000000
  -11   -4    0    3    3    0.000009   -0.000000
  -11   -4    0    4    3   -0.000039   -0.000000
  -11   -4    0    1    4    0.000008    0.000000
  -11   -4    0    2    4    0.000026   -0.000000
  -11   -4    0    3    4   -0.000029    0.000000
  -11   -4    0    4    4   -0.000003   -0.000000
  -11   -3    0    1    1    0.000006   -0.000000
  -11   -3    0    2    1    0.000013    0.000000
  -11   -3    0    3    1    0.000016   -0.000000
  -11   -3    0    4    1   -0.000005   -0.000000
  -11   -3    0    1    2    0.000013   -0.000000
  -11   -3    0    2    2   -0.000004    0.000000
  -11   -3    0    3    2   -0.000005   -0.000000
  -11   -3    0    4    2    0.000005    0.000000
  -11   -3    0    1    3    0.000006    0.000000
  -11   -3    0    2    3   -0.000008    0.000000
  -11   -3    0    3    3    0.000007   -0.000000
  -11   -3    0    4    3    0.000013   -0.000000
  -11   -3    0    1    4   -0.000008   -0.000000
  -11   -3    0    2    4   -0.000005   -0.000000
  -11   -3    0    3    4    0.000013    0.000000
  -11   -3    0    4    4   -0.000004    0.000000
  -11   -2    0    1    1   -0.000002    0.000000
  -11   -2    0    2    1   -0.000011    0.000000
  -11   -2    0    3    1   -0.000005    0.000000
  -11   -2    0    4    1    0.000016   -0.000000
  -11   -2    0    1    2   -0.000003    0.000000
  -11   -2    0    2    2   -0.000009    0.000000
  -11   -2    0    3    2    0.000016   -0.000000
  -11   -2    0    4    2   -0.000003   -0.000000
  -11   -2    0    1    3    0.000005    0.000000
  -11   -2    0    2    3    0.000012   -0.000000
  -11   -2    0    3    3   -0.000002    0.000000
  -11   -2    0    4    3   -0.000003    0.000000
  -11   -2    0    1    4    0.000012   -0.000000
  -11   -2    0    2    4    0.000012   -0.000000
  -11   -2    0    3    4   -0.000011   -0.000000
  -11   -2    0    4    4   -0.000009    0.000000
  -11   -1    0    1    1   -0.000006   -0.000000
  -11   -1    0    2    1    0.000010   -0.000000
  -11   -1    0    3    1   -0.000008    0.000000
  -11   -1    0    4    1   -0.000003    0.000000
  -11   -1    0    1    2    0.000017    0.000000
  -11   -1    0    2    2    0.000007   -0.000000
  -11   -1    0    3    2   -0.000003    0.000000
  -11   -1    0    4    2   -0.000014   -0.000000
  -11   -1    0    1    3    0.000017   -0.000000
  -11   -1    0    2    3   -0.000011    0.000000
  -11   -1    0    3    3   -0.000006   -0.000000
  -11   -1    0    4    3    0.000017    0.000000
  -11   -1    0    1    4   -0.000011    0.000000
  -11   -1    0    2    4    0.000004    0.000000
  -11   -1    0    3    4    0.000010   -0.000000
  -11   -1    0    4    4    0.000007   -0.000000
  -11    0    0    1    1   -0.000005   -0.000000
  -11    0    0    2    1   -0.000008    0.000000
  -11    0    0    3    1    0.000012   -0.000000
  -11    0    0    4    1   -0.000009   -0.000000
  -11    0    0    1    2    0.000008   -0.000000
  -11    0    0    2    2    0.000014   -0.000000
  -11    0    0    3    2   -0.000009    0.000000
  -11    0    0    4    2    0.000014    0.000000
  -11    0    0    1    3   -0.000010    0.000000
  -11    0    0    2    3   -0.000007    0.000000
  -11    0    0    3    3   -0.000005   -0.000000
  -11    0    0    4    3    0.000008   -0.000000
  -11    0    0    1    4   -0.000007    0.000000
  -11    0    0    2    4   -0.000011   -0.000000
  -11    0    0    3    4   -0.000008    0.000000
  -11    0    0    4    4    0.000014   -0.000000
  -11    1    0    1    1    0.000008    0.000000
  -11    1    0    2    1    0.000003    0.000000
  -11    1    0    3    1   -0.000008    0.000000
  -11    1    0    4    1   -0.000005   -0.000000
  -11    1    0    1    2   -0.000006   -0.000000
  -11    1    0    2    2   -0.000003    0.000000
  -11    1    0    3    2   -0.000005   -0.000000
  -11    1    0    4    2    0.000000    0.000000
  -11    1    0    1    3   -0.000008    0.000000
  -11    1    0    2    3    0.000003   -0.000000
  -11    1    0    3    3    0.000008    0.000000
  -11    1    0    4    3   -0.000006   -0.000000
  -11    1    0    1    4    0.000003   -0.000000
  -11    1    0    2    4   -0.000014   -0.000000
  -11    1    0    3    4    0.000003   -0.000000
  -11    1    0    4    4   -0.000003    0.000000
  -11    2    0    1    1    0.000009    0.000000
  -11    2    0    2    1   -0.000003   -0.000000
  -11    2    0    3    1   -0.000005    0.000000
  -11    2    0    4    1    0.000009    0.000000
  -11    2    0    1    2   -0.000019    0.000000
  -11    2    0    2    2   -0.000008    0.000000
  -11    2    0    3    2    0.000010    0.000000
  -11    2    0    4    2   -0.000012   -0.000000
  -11    2    0    1    3   -0.000024   -0.000000
  -11    2    0    2    3    0.000003   -0.000000
  -11    2    0    3    3    0.000009    0.000000
  -11    2    0    4    3   -0.000019    0.000000
  -11    2    0    1    4    0.000003   -0.000000
  -11    2    0    2    4   -0.000009    0.000000
  -11    2    0    3    4   -0.000003   -0.000000
  -11    2    0    4    4   -0.000008   -0.000000
  -11    3    0    1    1   -0.000000   -0.000000
  -11    3    0    2    1    0.000018   -0.000000
  -11    3    0    3    1    0.000012   -0.000000
  -11    3    0    4    1   -0.000000    0.000000
  -11    3    0    1    2    0.000012   -0.000000
  -11    3    0    2    2   -0.000003   -0.000000
  -11    3    0    3    2   -0.000000    0.000000
  -11    3    0    4    2    0.000001    0.000000
  -11    3    0    1    3    0.000008   -0.000000
  -11    3    0    2    3   -0.000002    0.000000
  -11    3    0    3    3   -0.000000   -0.000000
  -11    3    0    4    3    0.000012   -0.000000
  -11    3    0    1    4   -0.000002    0.000000
  -11    3    0    2    4    0.000020    0.000000
  -11    3    0    3    4    0.000018   -0.000000
  -11    3    0    4    4   -0.000003   -0.000000
  -11    4    0    1    1   -0.000004    0.000000
  -11    4    0    2    1   -0.000008    0.000000
  -11    4    0    3    1    0.000002   -0.000000
  -11    4    0    4    1   -0.000000    0.000000
  -11    4    0    1    2    0.000000   -0.000000
  -11    4    0    2    2    0.000003   -0.000000
  -11    4    0    3    2   -0.000000   -0.000000
  -11    4    0    4    2   -0.000001    0.000000
  -11    4    0    1    3    0.000014    0.000000
  -11    4    0    2    3    0.000005    0.000000
  -11    4    0    3    3   -0.000004    0.000000
  -11    4    0    4    3    0.000000   -0.000000
  -11    4    0    1    4    0.000005    0.000000
  -11    4    0    2    4    0.000013   -0.000000
  -11    4    0    3    4   -0.000008    0.000000
  -11    4    0    4    4    0.000004   -0.000000
  -10  -16    0    1    1   -0.000000    0.000000
  -10  -16    0    2    1    0.000002    0.000000
  -10  -16    0    3    1    0.000002    0.000000
  -10  -16    0    4    1    0.000000   -0.000000
  -10  -16    0    1    2   -0.000004   -0.000000
  -10  -16    0    2    2   -0.000002    0.000000
  -10  -16    0    3    2   -0.000000   -0.000000
  -10  -16    0    4    2    0.000000   -0.000000
  -10  -16    0    1    3    0.000011    0.000000
  -10  -16    0    2    3    0.000011   -0.000000
  -10  -16    0    3    3   -0.000000    0.000000
  -10  -16    0    4    3   -0.000004   -0.000000
  -10  -16    0    1    4    0.000011   -0.000000
  -10  -16    0    2    4    0.000010   -0.000000
  -10  -16    0    3    4    0.000002    0.000000
  -10  -16    0    4    4   -0.000002    0.000000
  -10  -15    0    1    1   -0.000002    0.000000
  -10  -15    0    2    1    0.000002   -0.000000
  -10  -15    0    3    1    0.000000    0.000000
  -10  -15    0    4    1   -0.000000    0.000000
  -10  -15    0    1    2    0.000003    0.000000
  -10  -15    0    2    2    0.000002   -0.000000
  -10  -15    0    3    2    0.000000    0.000000
  -10  -15    0    4    2   -0.000011   -0.000000
  -10  -15    0    1    3    0.000012   -0.000000
  -10  -15    0    2    3   -0.000001   -0.000000
  -10  -15    0    3    3   -0.000002    0.000000
  -10  -15    0    4    3    0.000003    0.000000
  -10  -15    0    1    4   -0.000001   -0.000000
  -10  -15    0    2    4    0.000005    0.000000
  -10  -15    0    3    4    0.000002   -0.000000
  -10  -15    0    4    4    0.000002    0.000000
  -10  -14    0    1    1   -0.000013   -0.000000
  -10  -14    0    2    1    0.000000   -0.000000
  -10  -14    0    3    1    0.000007   -0.000000
  -10  -14    0    4    1   -0.000006    0.000000
  -10  -14    0    1    2   -0.000006    0.000000
  -10  -14    0    2    2    0.000012   -0.000000
  -10  -14    0    3    2   -0.000006    0.000000
  -10  -14    0    4    2    0.000019   -0.000000
  -10  -14    0    1    3   -0.000018   -0.000000
  -10  -14    0    2    3   -0.000002    0.000000
  -10  -14    0    3    3   -0.000013   -0.000000
  -10  -14    0    4    3   -0.000006   -0.000000
  -10  -14    0    1    4   -0.000002    0.000000
  -10  -14    0    2    4   -0.000004    0.000000
  -10  -14    0    3    4    0.000000    0.000000
  -10  -14    0    4    4    0.000012   -0.000000
  -10  -13    0    1    1    0.000024   -0.000000
  -10  -13    0    2    1    0.000001    0.000000
  -10  -13    0    3    1    0.000011    0.000000
  -10  -13    0    4    1    0.000004    0.000000
  -10  -13    0    1    2   -0.000002   -0.000000
  -10  -13    0    2    2   -0.000024   -0.000000
  -10  -13    0    3    2    0.000004    0.000000
  -10  -13    0    4    2    0.000016    0.000000
  -10  -13    0    1    3   -0.000009    0.000000
  -10  -13    0    2    3    0.000011    0.000000
  -10  -13    0    3    3    0.000024    0.000000
  -10  -13    0    4    3   -0.000002   -0.000000
  -10  -13    0    1    4    0.000011   -0.000000
  -10  -13    0    2    4   -0.000012   -0.000000
  -10  -13    0    3    4    0.000001    0.000000
  -10  -13    0    4    4   -0.000025   -0.000000
  -10  -12    0    1    1    0.000010    0.000000
  -10  -12    0    2    1   -0.000014   -0.000000
  -10  -12    0    3    1   -0.000019   -0.000000
  -10  -12    0    4    1    0.000008   -0.000000
  -10  -12    0    1    2   -0.000002   -0.000000
  -10  -12    0    2    2   -0.000010    0.000000
  -10  -12    0    3    2    0.000008   -0.000000
  -10  -12    0    4    2   -0.000020    0.000000
  -10  -12    0    1    3    0.000001   -0.000000
  -10  -12    0    2    3    0.000003   -0.000000
  -10  -12    0    3    3    0.000010   -0.000000
  -10  -12    0    4    3   -0.000002   -0.000000
  -10  -12    0    1    4    0.000003    0.000000
  -10  -12    0    2    4    0.000014   -0.000000
  -10  -12    0    3    4   -0.000014    0.000000
  -10  -12    0    4    4   -0.000010    0.000000
  -10  -11    0    1    1   -0.000008    0.000000
  -10  -11    0    2    1   -0.000009   -0.000000
  -10  -11    0    3    1   -0.000005    0.000000
  -10  -11    0    4    1    0.000004    0.000000
  -10  -11    0    1    2   -0.000016    0.000000
  -10  -11    0    2    2    0.000009    0.000000
  -10  -11    0    3    2    0.000004   -0.000000
  -10  -11    0    4    2   -0.000016   -0.000000
  -10  -11    0    1    3   -0.000018    0.000000
  -10  -11    0    2    3   -0.000009   -0.000000
  -10  -11    0    3    3   -0.000008    0.000000
  -10  -11    0    4    3   -0.000016    0.000000
  -10  -11    0    1    4   -0.000009   -0.000000
  -10  -11    0    2    4    0.000009    0.000000
  -10  -11    0    3    4   -0.000009   -0.000000
  -10  -11    0    4    4    0.000009    0.000000
  -10  -10    0    1    1   -0.000007   -0.000000
  -10  -10    0    2    1    0.000021   -0.000000
  -10  -10    0    3    1    0.000024   -0.000000
  -10  -10    0    4    1   -0.000009    0.000000
  -10  -10    0    1    2    0.000008    0.000000
  -10  -10    0    2    2    0.000009   -0.000000
  -10  -10    0    3    2   -0.000009    0.000000
  -10  -10    0    4    2    0.000005    0.000000
  -10  -10    0    1    3    0.000018   -0.000000
  -10  -10    0    2    3   -0.000013    0.000000
  -10  -10    0    3    3   -0.000007   -0.000000
  -10  -10    0    4    3    0.000008    0.000000
  -10  -10    0    1    4   -0.000013    0.000000
  -10  -10    0    2    4    0.000012    0.000000
  -10  -10    0    3    4    0.000021   -0.000000
  -10  -10    0    4    4    0.000009   -0.000000
  -10   -9    0    1    1   -0.000006    0.000000
  -10   -9    0    2    1    0.000002    0.000000
  -10   -9    0    3    1    0.000010   -0.000000
  -10   -9    0    4    1    0.000003   -0.000000
  -10   -9    0    1    2    0.000023   -0.000000
  -10   -9    0    2    2   -0.000005   -0.000000
  -10   -9    0    3    2    0.000003   -0.000000
  -10   -9    0    4    2    0.000009    0.000000
  -10   -9    0    1    3    0.000022    0.000000
  -10   -9    0    2    3    0.000005    0.000000
  -10   -9    0    3    3   -0.000006   -0.000000
  -10   -9    0    4    3    0.000023   -0.000000
  -10   -9    0    1    4    0.000005    0.000000
  -10   -9    0    2    4   -0.000002   -0.000000
  -10   -9    0    3    4    0.000002    0.000000
  -10   -9    0    4    4   -0.000005    0.000000
  -10   -8    0    1    1   -0.000017    0.000000
  -10   -8    0    2    1   -0.000008   -0.000000
  -10   -8    0    3    1   -0.000021    0.000000
  -10   -8    0    4    1   -0.000001   -0.000000
  -10   -8    0    1    2   -0.000019    0.000000
  -10   -8    0    2    2    0.000019    0.000000
  -10   -8    0    3    2   -0.000001   -0.000000
  -10   -8    0    4    2    0.000003   -0.000000
  -10   -8    0    1    3    0.000001    0.000000
  -10   -8    0    2    3    0.000001   -0.000000
  -10   -8    0    3    3   -0.000017    0.000000
  -10   -8    0    4    3   -0.000019   -0.000000
  -10   -8    0    1    4    0.000001   -0.000000
  -10   -8    0    2    4   -0.000018   -0.000000
  -10   -8    0    3    4   -0.000008    0.000000
  -10   -8    0    4    4    0.000019    0.000000
  -10   -7    0    1    1    0.000018   -0.000000
  -10   -7    0    2    1    0.000005   -0.000000
  -10   -7    0    3    1    0.000028    0.000000
  -10   -7    0    4    1   -0.000006    0.000000
  -10   -7    0    1    2    0.000025    0.000000
  -10   -7    0    2    2   -0.000011   -0.000000
  -10   -7    0    3    2   -0.000006    0.000000
  -10   -7    0    4    2    0.000013   -0.000000
  -10   -7    0    1    3   -0.000032   -0.000000
  -10   -7    0    2    3   -0.000005   -0.000000
  -10   -7    0    3    3    0.000018    0.000000
  -10   -7    0    4    3    0.000025    0.000000
  -10   -7    0    1    4   -0.000005    0.000000
  -10   -7    0    2    4   -0.000029    0.000000
  -10   -7    0    3    4    0.000005   -0.000000
  -10   -7    0    4    4   -0.000011    0.000000
  -10   -6    0    1    1    0.000000   -0.000000
  -10   -6    0    2    1   -0.000027    0.000000
  -10   -6    0    3    1   -0.000041   -0.000000
  -10   -6    0    4    1    0.000009    0.000000
  -10   -6    0    1    2   -0.000040    0.000000
  -10   -6    0    2    2   -0.000002    0.000000
  -10   -6    0    3    2    0.000009    0.000000
  -10   -6    0    4    2   -0.000002   -0.000000
  -10   -6    0    1    3    0.000024   -0.000000
  -10   -6    0    2    3    0.000008    0.000000
  -10   -6    0    3    3    0.000000   -0.000000
  -10   -6    0    4    3   -0.000040    0.000000
  -10   -6    0    1    4    0.000008    0.000000
  -10   -6    0    2    4    0.000043   -0.000000
  -10   -6    0    3    4   -0.000027    0.000000
  -10   -6    0    4    4   -0.000002   -0.000000
  -10   -5    0    1    1    0.000019    0.000000
  -10   -5    0    2    1    0.000034    0.000000
  -10   -5    0    3    1   -0.000004   -0.000000
  -10   -5    0    4    1   -0.000012   -0.000000
  -10   -5    0    1    2    0.000034   -0.000000
  -10   -5    0    2    2   -0.000020   -0.000000
  -10   -5    0    3    2   -0.000012    0.000000
  -10   -5    0    4    2   -0.000039    0.000000
  -10   -5    0    1    3    0.000012    0.000000
  -10   -5    0    2    3   -0.000007    0.000000
  -10   -5    0    3    3    0.000019    0.000000
  -10   -5    0    4    3    0.000034   -0.000000
  -10   -5    0    1    4   -0.000007    0.000000
  -10   -5    0    2    4   -0.000028   -0.000000
  -10   -5    0    3    4    0.000034    0.000000
  -10   -5    0    4    4   -0.000020    0.000000
  -10   -4    0    1    1   -0.000031    0.000000
  -10   -4    0    2    1   -0.000023    0.000000
  -10   -4    0    3    1    0.000011    0.000000
  -10   -4    0    4    1    0.000004   -0.000000
  -10   -4    0    1    2   -0.000009   -0.000000
  -10   -4    0    2    2    0.000029    0.000000
  -10   -4    0    3    2    0.000004   -0.000000
  -10   -4    0    4    2    0.000029    0.000000
  -10   -4    0    1    3   -0.000024    0.000000
  -10   -4    0    2    3    0.000014   -0.000000
  -10   -4    0    3    3   -0.000031    0.000000
  -10   -4    0    4    3   -0.000009   -0.000000
  -10   -4    0    1    4    0.000014   -0.000000
  -10   -4    0    2    4    0.000008    0.000000
  -10   -4    0    3    4   -0.000023    0.000000
  -10   -4    0    4    4    0.000029    0.000000
  -10   -3    0    1    1    0.000009    0.000000
  -10   -3    0    2    1    0.000030   -0.000000
  -10   -3    0    3    1   -0.000004    0.000000
  -10   -3    0    4    1   -0.000011    0.000000
  -10   -3    0    1    2    0.000010    0.000000
  -10   -3    0    2    2   -0.000002   -0.000000
  -10   -3    0    3    2   -0.000011   -0.000000
  -10   -3    0    4    2   -0.000014   -0.000000
  -10   -3    0    1    3    0.000045   -0.000000
  -10   -3    0    2    3   -0.000004   -0.000000
  -10   -3    0    3    3    0.000009    0.000000
  -10   -3    0    4    3    0.000010    0.000000
  -10   -3    0    1    4   -0.000004   -0.000000
  -10   -3    0    2    4    0.000022    0.000000
  -10   -3    0    3    4    0.000030   -0.000000
  -10   -3    0    4    4   -0.000002   -0.000000
  -10   -2    0    1    1   -0.000001   -0.000000
  -10   -2    0    2    1   -0.000028   -0.000000
  -10   -2    0    3    1    0.000012   -0.000000
  -10   -2    0    4    1    0.000002    0.000000
  -10   -2    0    1    2   -0.000017    0.000000
  -10   -2    0    2    2    0.000004   -0.000000
  -10   -2    0    3    2    0.000002    0.000000
  -10   -2    0    4    2    0.000007   -0.000000
  -10   -2    0    1    3   -0.000033   -0.000000
  -10   -2    0    2    3   -0.000004    0.000000
  -10   -2    0    3    3   -0.000001   -0.000000
  -10   -2    0    4    3   -0.000017   -0.000000
  -10   -2    0    1    4   -0.000004    0.000000
  -10   -2    0    2    4   -0.000027    0.000000
  -10   -2    0    3    4   -0.000028   -0.000000
  -10   -2    0    4    4    0.000004   -0.000000
  -10   -1    0    1    1    0.000006   -0.000000
  -10   -1    0    2    1    0.000016    0.000000
  -10   -1    0    3    1    0.000002   -0.000000
  -10   -1    0    4    1    0.000004   -0.000000
  -10   -1    0    1    2   -0.000005   -0.000000
  -10   -1    0    2    2   -0.000016   -0.000000
  -10   -1    0    3    2    0.000004   -0.000000
  -10   -1    0    4    2    0.000027    0.000000
  -10   -1    0    1    3   -0.000012    0.000000
  -10   -1    0    2    3    0.000009    0.000000
  -10   -1    0    3    3    0.000006   -0.000000
  -10   -1    0    4    3   -0.000005   -0.000000
  -10   -1    0    1    4    0.000009    0.000000
  -10   -1    0    2    4   -0.000005   -0.000000
  -10   -1    0    3    4    0.000016    0.000000
  -10   -1    0    4    4   -0.000016    0.000000
  -10    0    0    1    1    0.000018    0.000000
  -10    0    0    2    1   -0.000006   -0.000000
  -10    0    0    3    1   -0.000010    0.000000
  -10    0    0    4    1    0.000007   -0.000000
  -10    0    0    1    2    0.000006    0.000000
  -10    0    0    2    2   -0.000016    0.000000
  -10    0    0    3    2    0.000007   -0.000000
  -10    0    0    4    2   -0.000011   -0.000000
  -10    0    0    1    3    0.000009   -0.000000
  -10    0    0    2    3    0.000013   -0.000000
  -10    0    0    3    3    0.000018    0.000000
  -10    0    0    4    3    0.000006    0.000000
  -10    0    0    1    4    0.000013   -0.000000
  -10    0    0    2    4    0.000012   -0.000000
  -10    0    0    3    4   -0.000006   -0.000000
  -10    0    0    4    4   -0.000016    0.000000
  -10    1    0    1    1   -0.000006   -0.000000
  -10    1    0    2    1   -0.000017   -0.000000
  -10    1    0    3    1   -0.000013    0.000000
  -10    1    0    4    1    0.000004    0.000000
  -10    1    0    1    2   -0.000010    0.000000
  -10    1    0    2    2    0.000007   -0.000000
  -10    1    0    3    2    0.000004    0.000000
  -10    1    0    4    2   -0.000026   -0.000000
  -10    1    0    1    3    0.000002   -0.000000
  -10    1    0    2    3   -0.000004    0.000000
  -10    1    0    3    3   -0.000006    0.000000
  -10    1    0    4    3   -0.000010    0.000000
  -10    1    0    1    4   -0.000004    0.000000
  -10    1    0    2    4    0.000027    0.000000
  -10    1    0    3    4   -0.000017   -0.000000
  -10    1    0    4    4    0.000007   -0.000000
  -10    2    0    1    1   -0.000012   -0.000000
  -10    2    0    2    1    0.000011    0.000000
  -10    2    0    3    1    0.000018   -0.000000
  -10    2    0    4    1    0.000000    0.000000
  -10    2    0    1    2   -0.000001   -0.000000
  -10    2    0    2    2    0.000012   -0.000000
  -10    2    0    3    2    0.000000    0.000000
  -10    2    0    4    2    0.000009    0.000000
  -10    2    0    1    3   -0.000005    0.000000
  -10    2    0    2    3   -0.000016    0.000000
  -10    2    0    3    3   -0.000012   -0.000000
  -10    2    0    4    3   -0.000001   -0.000000
  -10    2    0    1    4   -0.000016    0.000000
  -10    2    0    2    4   -0.000003   -0.000000
  -10    2    0    3    4    0.000011    0.000000
  -10    2    0    4    4    0.000012   -0.000000
  -10    3    0    1    1   -0.000013    0.000000
  -10    3    0    2    1    0.000019    0.000000
  -10    3    0    3    1    0.000011   -0.000000
  -10    3    0    4    1   -0.000008   -0.000000
  -10    3    0    1    2    0.000022   -0.000000
  -10    3    0    2    2    0.000012   -0.000000
  -10    3    0    3    2   -0.000008   -0.000000
  -10    3    0    4    2    0.000015    0.000000
  -10    3    0    1    3    0.000013    0.000000
  -10    3    0    2    3   -0.000004   -0.000000
  -10    3    0    3    3   -0.000013    0.000000
  -10    3    0    4    3    0.000022   -0.000000
  -10    3    0    1    4   -0.000004   -0.000000
  -10    3    0    2    4    0.000002   -0.000000
  -10    3    0    3    4    0.000019    0.000000
  -10    3    0    4    4    0.000012    0.000000
  -10    4    0    1    1    0.000003    0.000000
  -10    4    0    2    1   -0.000016   -0.000000
  -10    4    0    3    1   -0.000008    0.000000
  -10    4    0    4    1    0.000005   -0.000000
  -10    4    0    1    2   -0.000009    0.000000
  -10    4    0    2    2   -0.000004    0.000000
  -10    4    0    3    2    0.000005   -0.000000
  -10    4    0    4    2   -0.000002   -0.000000
  -10    4    0    1    3   -0.000002    0.000000
  -10    4    0    2    3    0.000006   -0.000000
  -10    4    0    3    3    0.000003    0.000000
  -10    4    0    4    3   -0.000009    0.000000
  -10    4    0    1    4    0.000006   -0.000000
  -10    4    0    2    4   -0.000019    0.000000
  -10    4    0    3    4   -0.000016   -0.000000
  -10    4    0    4    4   -0.000005    0.000000
  -10    5    0    1    1    0.000003   -0.000000
  -10    5    0    2    1   -0.000000   -0.000000
  -10    5    0    3    1    0.000000   -0.000000
  -10    5    0    4    1    0.000001    0.000000
  -10    5    0    1    2   -0.000001    0.000000
  -10    5    0    2    2   -0.000003   -0.000000
  -10    5    0    3    2    0.000001    0.000000
  -10    5    0    4    2    0.000002   -0.000000
  -10    5    0    1    3   -0.000009   -0.000000
  -10    5    0    2    3   -0.000007   -0.000000
  -10    5    0    3    3    0.000003   -0.000000
  -10    5    0    4    3   -0.000001    0.000000
  -10    5    0    1    4   -0.000007    0.000000
  -10    5    0    2    4   -0.000013    0.000000
  -10    5    0    3    4   -0.000000   -0.000000
  -10    5    0    4    4   -0.000003   -0.000000
  -10    6    0    1    1   -0.000002   -0.000000
  -10    6    0    2    1   -0.000003    0.000000
  -10    6    0    3    1   -0.000003   -0.000000
  -10    6    0    4    1   -0.000000    0.000000
  -10    6    0    1    2    0.000003   -0.000000
  -10    6    0    2    2    0.000001   -0.000000
  -10    6    0    3    2   -0.000000    0.000000
  -10    6    0    4    2    0.000020    0.000000
  -10    6    0    1    3    0.000006   -0.000000
  -10    6    0    2    3    0.000003    0.000000
  -10    6    0    3    3   -0.000002   -0.000000
  -10    6    0    4    3    0.000003   -0.000000
  -10    6    0    1    4    0.000003    0.000000
  -10    6    0    2    4    0.000011   -0.000000
  -10    6    0    3    4   -0.000003    0.000000
  -10    6    0    4    4    0.000000   -0.000000
   -9  -17    0    1    1    0.000002    0.000000
   -9  -17    0    2    1    0.000003    0.000000
   -9  -17    0    3    1   -0.000015    0.000000
   -9  -17    0    4    1    0.000000   -0.000000
   -9  -17    0    1    2    0.000019    0.000000
   -9  -17    0    2    2    0.000000    0.000000
   -9  -17    0    3    2   -0.000000   -0.000000
   -9  -17    0    4    2   -0.000019    0.000000
   -9  -17    0    1    3    0.000033    0.000000
   -9  -17    0    2    3   -0.000000   -0.000000
   -9  -17    0    3    3    0.000002    0.000000
   -9  -17    0    4    3    0.000019   -0.000000
   -9  -17    0    1    4   -0.000000   -0.000000
   -9  -17    0    2    4    0.000009   -0.000000
   -9  -17    0    3    4    0.000003    0.000000
   -9  -17    0    4    4    0.000000    0.000000
   -9  -16    0    1    1   -0.000018    0.000000
   -9  -16    0    2    1   -0.000018   -0.000000
   -9  -16    0    3    1    0.000004    0.000000
   -9  -16    0    4    1   -0.000004    0.000000
   -9  -16    0    1    2    0.000005    0.000000
   -9  -16    0    2    2    0.000021   -0.000000
   -9  -16    0    3    2   -0.000004    0.000000
   -9  -16    0    4    2    0.000010   -0.000000
   -9  -16    0    1    3   -0.000015   -0.000000
   -9  -16    0    2    3   -0.000008   -0.000000
   -9  -16    0    3    3   -0.000017    0.000000
   -9  -16    0    4    3    0.000005    0.000000
   -9  -16    0    1    4   -0.000008   -0.000000
   -9  -16    0    2    4   -0.000009    0.000000
   -9  -16    0    3    4   -0.000018   -0.000000
   -9  -16    0    4    4    0.000021   -0.000000
   -9  -15    0    1    1    0.000011   -0.000000
   -9  -15    0    2    1    0.000007   -0.000000
   -9  -15    0    3    1   -0.000006   -0.000000
   -9  -15    0    4    1    0.000005    0.000000
   -9  -15    0    1    2   -0.000013   -0.000000
   -9  -15    0    2    2   -0.000009   -0.000000
   -9  -15    0    3    2    0.000005    0.000000
   -9  -15    0    4    2   -0.000004    0.000000
   -9  -15    0    1    3   -0.000007    0.000000
   -9  -15    0    2    3   -0.000004    0.000000
   -9  -15    0    3    3    0.000011   -0.000000
   -9  -15    0    4    3   -0.000013   -0.000000
   -9  -15    0    1    4   -0.000004    0.000000
   -9  -15    0    2    4   -0.000016    0.000000
   -9  -15    0    3    4    0.000007    0.000000
   -9  -15    0    4    4   -0.000009   -0.000000
   -9  -14    0    1    1    0.000010    0.000000
   -9  -14    0    2    1    0.000010    0.000000
   -9  -14    0    3    1    0.000001    0.000000
   -9  -14    0    4    1   -0.000003   -0.000000
   -9  -14    0    1    2    0.000012   -0.000000
   -9  -14    0    2    2   -0.000010    0.000000
   -9  -14    0    3    2   -0.000003   -0.000000
   -9  -14    0    4    2   -0.000009    0.000000
   -9  -14    0    1    3   -0.000009    0.000000
   -9  -14    0    2    3   -0.000004   -0.000000
   -9  -14    0    3    3    0.000010    0.000000
   -9  -14    0    4    3    0.000012   -0.000000
   -9  -14    0    1    4   -0.000004   -0.000000
   -9  -14    0    2    4   -0.000009   -0.000000
   -9  -14    0    3    4    0.000010    0.000000
   -9  -14    0    4    4   -0.000010    0.000000
   -9  -13    0    1    1   -0.000017    0.000000
   -9  -13    0    2    1   -0.000005   -0.000000
   -9  -13    0    3    1   -0.000019   -0.000000
   -9  -13    0    4    1   -0.000010    0.000000
   -9  -13    0    1    2   -0.000008    0.000000
   -9  -13    0    2    2    0.000014    0.000000
   -9  -13    0    3    2   -0.000010   -0.000000
   -9  -13    0    4    2   -0.000016   -0.000000
   -9  -13    0    1    3    0.000006   -0.000000
   -9  -13    0    2    3    0.000004   -0.000000
   -9  -13    0    3    3   -0.000017    0.000000
   -9  -13    0    4    3   -0.000008    0.000000
   -9  -13    0    1    4    0.000004   -0.000000
   -9  -13    0    2    4    0.000019    0.000000
   -9  -13    0    3    4   -0.000005   -0.000000
   -9  -13    0    4    4    0.000013    0.000000
   -9  -12    0    1    1   -0.000010   -0.000000
   -9  -12    0    2    1    0.000007   -0.000000
   -9  -12    0    3    1    0.000021    0.000000
   -9  -12    0    4    1   -0.000005    0.000000
   -9  -12    0    1    2   -0.000011    0.000000
   -9  -12    0    2    2    0.000009   -0.000000
   -9  -12    0    3    2   -0.000005    0.000000
   -9  -12    0    4    2    0.000008   -0.000000
   -9  -12    0    1    3   -0.000006   -0.000000
   -9  -12    0    2    3    0.000003    0.000000
   -9  -12    0    3    3   -0.000010   -0.000000
   -9  -12    0    4    3   -0.000011    0.000000
   -9  -12    0    1    4    0.000003    0.000000
   -9  -12    0    2    4   -0.000011    0.000000
   -9  -12    0    3    4    0.000007   -0.000000
   -9  -12    0    4    4    0.000010   -0.000000
   -9  -11    0    1    1   -0.000001   -0.000000
   -9  -11    0    2    1    0.000011   -0.000000
   -9  -11    0    3    1    0.000017   -0.000000
   -9  -11    0    4    1    0.000011    0.000000
   -9  -11    0    1    2    0.000002   -0.000000
   -9  -11    0    2    2   -0.000010   -0.000000
   -9  -11    0    3    2    0.000011    0.000000
   -9  -11    0    4    2    0.000004    0.000000
   -9  -11    0    1    3    0.000012   -0.000000
   -9  -11    0    2    3    0.000007    0.000000
   -9  -11    0    3    3   -0.000001   -0.000000
   -9  -11    0    4    3    0.000002    0.000000
   -9  -11    0    1    4    0.000007   -0.000000
   -9  -11    0    2    4    0.000009   -0.000000
   -9  -11    0    3    4    0.000011   -0.000000
   -9  -11    0    4    4   -0.000010   -0.000000
   -9  -10    0    1    1   -0.000016    0.000000
   -9  -10    0    2    1   -0.000004    0.000000
   -9  -10    0    3    1   -0.000001   -0.000000
   -9  -10    0    4    1   -0.000008   -0.000000
   -9  -10    0    1    2    0.000017   -0.000000
   -9  -10    0    2    2    0.000005   -0.000000
   -9  -10    0    3    2   -0.000008   -0.000000
   -9  -10    0    4    2    0.000021    0.000000
   -9  -10    0    1    3    0.000007    0.000000
   -9  -10    0    2    3    0.000001    0.000000
   -9  -10    0    3    3   -0.000016   -0.000000
   -9  -10    0    4    3    0.000017   -0.000000
   -9  -10    0    1    4    0.000001    0.000000
   -9  -10    0    2    4    0.000013   -0.000000
   -9  -10    0    3    4   -0.000004    0.000000
   -9  -10    0    4    4    0.000006   -0.000000
   -9   -9    0    1    1    0.000017    0.000000
   -9   -9    0    2    1   -0.000027   -0.000000
   -9   -9    0    3    1   -0.000017    0.000000
   -9   -9    0    4    1   -0.000002   -0.000000
   -9   -9    0    1    2   -0.000014    0.000000
   -9   -9    0    2    2   -0.000008    0.000000
   -9   -9    0    3    2   -0.000002   -0.000000
   -9   -9    0    4    2   -0.000005   -0.000000
   -9   -9    0    1    3   -0.000006    0.000000
   -9   -9    0    2    3    0.000004   -0.000000
   -9   -9    0    3    3    0.000017    0.000000
   -9   -9    0    4    3   -0.000014    0.000000
   -9   -9    0    1    4    0.000004   -0.000000
   -9   -9    0    2    4   -0.000016    0.000000
   -9   -9    0    3    4   -0.000028   -0.000000
   -9   -9    0    4    4   -0.000008    0.000000
   -9   -8    0    1    1    0.000014   -0.000000
   -9   -8    0    2    1   -0.000002   -0.000000
   -9   -8    0    3    1   -0.000003    0.000000
   -9   -8    0    4    1    0.000013    0.000000
   -9   -8    0    1    2   -0.000004    0.000000
   -9   -8    0    2    2   -0.000014   -0.000000
   -9   -8    0    3    2    0.000013    0.000000
   -9   -8    0    4    2    0.000017    0.000000
   -9   -8    0    1    3   -0.000018   -0.000000
   -9   -8    0    2    3    0.000002   -0.000000
   -9   -8    0    3    3    0.000014   -0.000000
   -9   -8    0    4    3   -0.000004    0.000000
   -9   -8    0    1    4    0.000002   -0.000000
   -9   -8    0    2    4   -0.000012    0.000000
   -9   -8    0    3    4   -0.000002   -0.000000
   -9   -8    0    4    4   -0.000014   -0.000000
   -9   -7    0    1    1    0.000004   -0.000000
   -9   -7    0    2    1    0.000019    0.000000
   -9   -7    0    3    1   -0.000029   -0.000000
   -9   -7    0    4    1   -0.000010    0.000000
   -9   -7    0    1    2    0.000016   -0.000000
   -9   -7    0    2    2    0.000002   -0.000000
   -9   -7    0    3    2   -0.000009   -0.000000
   -9   -7    0    4    2   -0.000058    0.000000
   -9   -7    0    1    3    0.000035    0.000000
   -9   -7    0    2    3   -0.000004    0.000000
   -9   -7    0    3    3    0.000004   -0.000000
   -9   -7    0    4    3    0.000016   -0.000000
   -9   -7    0    1    4   -0.000004    0.000000
   -9   -7    0    2    4    0.000031   -0.000000
   -9   -7    0    3    4    0.000019    0.000000
   -9   -7    0    4    4    0.000003   -0.000000
   -9   -6    0    1    1   -0.000025    0.000000
   -9   -6    0    2    1   -0.000027    0.000000
   -9   -6    0    3    1    0.000042    0.000000
   -9   -6    0    4    1    0.000006   -0.000000
   -9   -6    0    1    2    0.000002    0.000000
   -9   -6    0    2    2    0.000020    0.000000
   -9   -6    0    3    2    0.000006   -0.000000
   -9   -6    0    4    2    0.000054    0.000000
   -9   -6    0    1    3   -0.000041    0.000000
   -9   -6    0    2    3   -0.000002   -0.000000
   -9   -6    0    3    3   -0.000025    0.000000
   -9   -6    0    4    3    0.000002   -0.000000
   -9   -6    0    1    4   -0.000002   -0.000000
   -9   -6    0    2    4   -0.000005   -0.000000
   -9   -6    0    3    4   -0.000027    0.000000
   -9   -6    0    4    4    0.000020    0.000000
   -9   -5    0    1    1    0.000021    0.000000
   -9   -5    0    2    1    0.000035   -0.000000
   -9   -5    0    3    1   -0.000033    0.000000
   -9   -5    0    4    1    0.000001   -0.000000
   -9   -5    0    1    2   -0.000020   -0.000000
   -9   -5    0    2    2   -0.000013    0.000000
   -9   -5    0    3    2    0.000001   -0.000000
   -9   -5    0    4    2   -0.000034   -0.000000
   -9   -5    0    1    3    0.000059   -0.000000
   -9   -5    0    2    3   -0.000007   -0.000000
   -9   -5    0    3    3    0.000021   -0.000000
   -9   -5    0    4    3   -0.000020    0.000000
   -9   -5    0    1    4   -0.000006   -0.000000
   -9   -5    0    2    4    0.000007    0.000000
   -9   -5    0    3    4    0.000035   -0.000000
   -9   -5    0    4    4   -0.000013    0.000000
   -9   -4    0    1    1    0.000002   -0.000000
   -9   -4    0    2    1   -0.000009    0.000000
   -9   -4    0    3    1    0.000056    0.000000
   -9   -4    0    4    1   -0.000003    0.000000
   -9   -4    0    1    2    0.000046    0.000000
   -9   -4    0    2    2    0.000006    0.000000
   -9   -4    0    3    2   -0.000003   -0.000000
   -9   -4    0    4    2    0.000040   -0.000000
   -9   -4    0    1    3   -0.000049   -0.000000
   -9   -4    0    2    3    0.000003   -0.000000
   -9   -4    0    3    3    0.000002    0.000000
   -9   -4    0    4    3    0.000046    0.000000
   -9   -4    0    1    4    0.000003    0.000000
   -9   -4    0    2    4   -0.000052    0.000000
   -9   -4    0    3    4   -0.000009    0.000000
   -9   -4    0    4    4    0.000006   -0.000000
   -9   -3    0    1    1   -0.000002   -0.000000
   -9   -3    0    2    1   -0.000011   -0.000000
   -9   -3    0    3    1   -0.000059   -0.000000
   -9   -3    0    4    1    0.000008    0.000000
   -9   -3    0    1    2   -0.000040   -0.000000
   -9   -3    0    2    2   -0.000002   -0.000000
   -9   -3    0    3    2    0.000008    0.000000
   -9   -3    0    4    2   -0.000028    0.000000
   -9   -3    0    1    3    0.000015   -0.000000
   -9   -3    0    2    3    0.000019    0.000000
   -9   -3    0    3    3   -0.000002   -0.000000
   -9   -3    0    4    3   -0.000040   -0.000000
   -9   -3    0    1    4    0.000019    0.000000
   -9   -3    0    2    4    0.000052   -0.000000
   -9   -3    0    3    4   -0.000011   -0.000000
   -9   -3    0    4    4   -0.000002    0.000000
   -9   -2    0    1    1    0.000018    0.000000
   -9   -2    0    2    1    0.000008    0.000000
   -9   -2    0    3    1    0.000024   -0.000000
   -9   -2    0    4    1   -0.000002   -0.000000
   -9   -2    0    1    2    0.000012   -0.000000
   -9   -2    0    2    2   -0.000011    0.000000
   -9   -2    0    3    2   -0.000002   -0.000000
   -9   -2    0    4    2   -0.000009    0.000000
   -9   -2    0    1    3   -0.000016    0.000000
   -9   -2    0    2    3   -0.000017    0.000000
   -9   -2    0    3    3    0.000018    0.000000
   -9   -2    0    4    3    0.000011   -0.000000
   -9   -2    0    1    4   -0.000017    0.000000
   -9   -2    0    2    4   -0.000030   -0.000000
   -9   -2    0    3    4    0.000008    0.000000
   -9   -2    0    4    4   -0.000011    0.000000
   -9   -1    0    1    1   -0.000010    0.000000
   -9   -1    0    2    1    0.000010   -0.000000
   -9   -1    0    3    1   -0.000010    0.000000
   -9   -1    0    4    1   -0.000006    0.000000
   -9   -1    0    1    2    0.000012    0.000000
   -9   -1    0    2    2    0.000010    0.000000
   -9   -1    0    3    2   -0.000006   -0.000000
   -9   -1    0    4    2   -0.000012   -0.000000
   -9   -1    0    1    3    0.000028    0.000000
   -9   -1    0    2    3   -0.000000   -0.000000
   -9   -1    0    3    3   -0.000010    0.000000
   -9   -1    0    4    3    0.000012    0.000000
   -9   -1    0    1    4   -0.000000   -0.000000
   -9   -1    0    2    4    0.000038    0.000000
   -9   -1    0    3    4    0.000010   -0.000000
   -9   -1    0    4    4    0.000010    0.000000
   -9    0    0    1    1   -0.000020   -0.000000
   -9    0    0    2    1    0.000007   -0.000000
   -9    0    0    3    1    0.000008   -0.000000
   -9    0    0    4    1   -0.000013    0.000000
   -9    0    0    1    2   -0.000007    0.000000
   -9    0    0    2    2    0.000029   -0.000000
   -9    0    0    3    2   -0.000013    0.000000
   -9    0    0    4    2    0.000012   -0.000000
   -9    0    0    1    3   -0.000012   -0.000000
   -9    0    0    2    3   -0.000001    0.000000
   -9    0    0    3    3   -0.000020   -0.000000
   -9    0    0    4    3   -0.000007    0.000000
   -9    0    0    1    4   -0.000001    0.000000
   -9    0    0    2    4   -0.000018    0.000000
   -9    0    0    3    4    0.000007   -0.000000
   -9    0    0    4    4    0.000029   -0.000000
   -9    1    0    1    1    0.000006   -0.000000
   -9    1    0    2    1    0.000005    0.000000
   -9    1    0    3    1    0.000017   -0.000000
   -9    1    0    4    1    0.000011   -0.000000
   -9    1    0    1    2   -0.000017   -0.000000
   -9    1    0    2    2   -0.000016   -0.000000
   -9    1    0    3    2    0.000011    0.000000
   -9    1    0    4    2    0.000004    0.000000
   -9    1    0    1    3   -0.000010    0.000000
   -9    1    0    2    3    0.000006    0.000000
   -9    1    0    3    3    0.000006   -0.000000
   -9    1    0    4    3   -0.000016   -0.000000
   -9    1    0    1    4    0.000006    0.000000
   -9    1    0    2    4   -0.000012   -0.000000
   -9    1    0    3    4    0.000005    0.000000
   -9    1    0    4    4   -0.000016    0.000000
   -9    2    0    1    1   -0.000002    0.000000
   -9    2    0    2    1    0.000003   -0.000000
   -9    2    0    3    1    0.000007    0.000000
   -9    2    0    4    1    0.000004   -0.000000
   -9    2    0    1    2    0.000011    0.000000
   -9    2    0    2    2   -0.000009    0.000000
   -9    2    0    3    2    0.000003   -0.000000
   -9    2    0    4    2    0.000022   -0.000000
   -9    2    0    1    3    0.000013    0.000000
   -9    2    0    2    3   -0.000002   -0.000000
   -9    2    0    3    3   -0.000002    0.000000
   -9    2    0    4    3    0.000011    0.000000
   -9    2    0    1    4   -0.000002   -0.000000
   -9    2    0    2    4    0.000007   -0.000000
   -9    2    0    3    4    0.000003    0.000000
   -9    2    0    4    4   -0.000009    0.000000
   -9    3    0    1    1    0.000003   -0.000000
   -9    3    0    2    1   -0.000019   -0.000000
   -9    3    0    3    1   -0.000025    0.000000
   -9    3    0    4    1   -0.000007    0.000000
   -9    3    0    1    2   -0.000000    0.000000
   -9    3    0    2    2   -0.000004   -0.000000
   -9    3    0    3    2   -0.000007    0.000000
   -9    3    0    4    2   -0.000009   -0.000000
   -9    3    0    1    3    0.000016   -0.000000
   -9    3    0    2    3    0.000005    0.000000
   -9    3    0    3    3    0.000003   -0.000000
   -9    3    0    4    3   -0.000000    0.000000
   -9    3    0    1    4    0.000005   -0.000000
   -9    3    0    2    4    0.000005    0.000000
   -9    3    0    3    4   -0.000019   -0.000000
   -9    3    0    4    4   -0.000004    0.000000
   -9    4    0    1    1    0.000001   -0.000000
   -9    4    0    2    1   -0.000018    0.000000
   -9    4    0    3    1   -0.000008   -0.000000
   -9    4    0    4    1    0.000003    0.000000
   -9    4    0    1    2   -0.000015    0.000000
   -9    4    0    2    2   -0.000004   -0.000000
   -9    4    0    3    2    0.000003    0.000000
   -9    4    0    4    2    0.000001    0.000000
   -9    4    0    1    3   -0.000007    0.000000
   -9    4    0    2    3    0.000004    0.000000
   -9    4    0    3    3    0.000001    0.000000
   -9    4    0    4    3   -0.000015    0.000000
   -9    4    0    1    4    0.000004    0.000000
   -9    4    0    2    4   -0.000010   -0.000000
   -9    4    0    3    4   -0.000018    0.000000
   -9    4    0    4    4   -0.000004   -0.000000
   -9    5    0    1    1    0.000004   -0.000000
   -9    5    0    2    1    0.000015    0.000000
   -9    5    0    3    1   -0.000001   -0.000000
   -9    5    0    4    1    0.000001    0.000000
   -9    5    0    1    2    0.000012   -0.000000
   -9    5    0    2    2   -0.000005   -0.000000
   -9    5    0    3    2    0.000001   -0.000000
   -9    5    0    4    2   -0.000010    0.000000
   -9    5    0    1    3    0.000019   -0.000000
   -9    5    0    2    3   -0.000004    0.000000
   -9    5    0    3    3    0.000004   -0.000000
   -9    5    0    4    3    0.000012   -0.000000
   -9    5    0    1    4   -0.000004    0.000000
   -9    5    0    2    4    0.000006   -0.000000
   -9    5    0    3    4    0.000015    0.000000
   -9    5    0    4    4   -0.000005    0.000000
   -9    6    0    1    1   -0.000006    0.000000
   -9    6    0    2    1   -0.000003    0.000000
   -9    6    0    3    1    0.000006   -0.000000
   -9    6    0    4    1   -0.000005   -0.000000
   -9    6    0    1    2    0.000017    0.000000
   -9    6    0    2    2    0.000009    0.000000
   -9    6    0    3    2   -0.000004   -0.000000
   -9    6    0    4    2    0.000009   -0.000000
   -9    6    0    1    3   -0.000012    0.000000
   -9    6    0    2    3   -0.000002   -0.000000
   -9    6    0    3    3   -0.000006    0.000000
   -9    6    0    4    3    0.000017   -0.000000
   -9    6    0    1    4   -0.000002   -0.000000
   -9    6    0    2    4   -0.000006    0.000000
   -9    6    0    3    4   -0.000003    0.000000
   -9    6    0    4    4    0.000009    0.000000
   -9    7    0    1    1    0.000005    0.000000
   -9    7    0    2    1   -0.000009   -0.000000
   -9    7    0    3    1   -0.000018    0.000000
   -9    7    0    4    1    0.000002    0.000000
   -9    7    0    1    2   -0.000031    0.000000
   -9    7    0    2    2   -0.000002    0.000000
   -9    7    0    3    2    0.000002    0.000000
   -9    7    0    4    2   -0.000016   -0.000000
   -9    7    0    1    3   -0.000018   -0.000000
   -9    7    0    2    3    0.000002   -0.000000
   -9    7    0    3    3    0.000005   -0.000000
   -9    7    0    4    3   -0.000031    0.000000
   -9    7    0    1    4    0.000002   -0.000000
   -9    7    0    2    4   -0.000005    0.000000
   -9    7    0    3    4   -0.000009   -0.000000
   -9    7    0    4    4   -0.000002    0.000000
   -9    8    0    1    1    0.000011   -0.000000
   -9    8    0    2    1    0.000014   -0.000000
   -9    8    0    3    1    0.000025   -0.000000
   -9    8    0    4    1   -0.000000    0.000000
   -9    8    0    1    2   -0.000002    0.000000
   -9    8    0    2    2   -0.000008   -0.000000
   -9    8    0    3    2   -0.000000    0.000000
   -9    8    0    4    2    0.000004   -0.000000
   -9    8    0    1    3   -0.000017   -0.000000
   -9    8    0    2    3   -0.000006    0.000000
   -9    8    0    3    3    0.000010   -0.000000
   -9    8    0    4    3   -0.000002    0.000000
   -9    8    0    1    4   -0.000006    0.000000
   -9    8    0    2    4   -0.000007    0.000000
   -9    8    0    3    4    0.000014    0.000000
   -9    8    0    4    4   -0.000008   -0.000000
   -8  -17    0    1    1    0.000002   -0.000000
   -8  -17    0    2    1   -0.000003   -0.000000
   -8  -17    0    3    1   -0.000007    0.000000
   -8  -17    0    4    1   -0.000000    0.000000
   -8  -17    0    1    2   -0.000019    0.000000
   -8  -17    0    2    2    0.000001   -0.000000
   -8  -17    0    3    2   -0.000000    0.000000
   -8  -17    0    4    2    0.000017   -0.000000
   -8  -17    0    1    3   -0.000020   -0.000000
   -8  -17    0    2    3    0.000002    0.000000
   -8  -17    0    3    3    0.000001   -0.000000
   -8  -17    0    4    3   -0.000019    0.000000
   -8  -17    0    1    4    0.000002    0.000000
   -8  -17    0    2    4   -0.000023    0.000000
   -8  -17    0    3    4   -0.000003   -0.000000
   -8  -17    0    4    4    0.000000   -0.000000
   -8  -16    0    1    1    0.000028   -0.000000
   -8  -16    0    2    1    0.000000    0.000000
   -8  -16    0    3    1   -0.000000   -0.000000
   -8  -16    0    4    1    0.000010   -0.000000
   -8  -16    0    1    2   -0.000000   -0.000000
   -8  -16    0    2    2   -0.000031   -0.000000
   -8  -16    0    3    2    0.000010    0.000000
   -8  -16    0    4    2   -0.000017    0.000000
   -8  -16    0    1    3   -0.000015    0.000000
   -8  -16    0    2    3    0.000008    0.000000
   -8  -16    0    3    3    0.000028   -0.000000
   -8  -16    0    4    3   -0.000000   -0.000000
   -8  -16    0    1    4    0.000008    0.000000
   -8  -16    0    2    4   -0.000009   -0.000000
   -8  -16    0    3    4    0.000000    0.000000
   -8  -16    0    4    4   -0.000031   -0.000000
   -8  -15    0    1    1   -0.000007    0.000000
   -8  -15    0    2    1   -0.000014    0.000000
   -8  -15    0    3    1   -0.000012    0.000000
   -8  -15    0    4    1    0.000009   -0.000000
   -8  -15    0    1    2   -0.000015   -0.000000
   -8  -15    0    2    2    0.000001    0.000000
   -8  -15    0    3    2    0.000009   -0.000000
   -8  -15    0    4    2   -0.000007    0.000000
   -8  -15    0    1    3    0.000006    0.000000
   -8  -15    0    2    3   -0.000000   -0.000000
   -8  -15    0    3    3   -0.000007    0.000000
   -8  -15    0    4    3   -0.000015   -0.000000
   -8  -15    0    1    4   -0.000000   -0.000000
   -8  -15    0    2    4    0.000039   -0.000000
   -8  -15    0    3    4   -0.000014    0.000000
   -8  -15    0    4    4    0.000000    0.000000
   -8  -14    0    1    1   -0.000005    0.000000
   -8  -14    0    2    1    0.000016   -0.000000
   -8  -14    0    3    1    0.000011    0.000000
   -8  -14    0    4    1   -0.000008   -0.000000
   -8  -14    0    1    2    0.000014    0.000000
   -8  -14    0    2    2    0.000008    0.000000
   -8  -14    0    3    2   -0.000008   -0.000000
   -8  -14    0    4    2    0.000002   -0.000000
   -8  -14    0    1    3    0.000020   -0.000000
   -8  -14    0    2    3   -0.000011   -0.000000
   -8  -14    0    3    3   -0.000004    0.000000
   -8  -14    0    4    3    0.000014    0.000000
   -8  -14    0    1    4   -0.000011   -0.000000
   -8  -14    0    2    4    0.000004    0.000000
   -8  -14    0    3    4    0.000016   -0.000000
   -8  -14    0    4    4    0.000008    0.000000
   -8  -13    0    1    1   -0.000006   -0.000000
   -8  -13    0    2    1   -0.000008    0.000000
   -8  -13    0    3    1    0.000011   -0.000000
   -8  -13    0    4    1    0.000002    0.000000
   -8  -13    0    1    2    0.000014   -0.000000
   -8  -13    0    2    2    0.000010   -0.000000
   -8  -13    0    3    2    0.000002    0.000000
   -8  -13    0    4    2    0.000022    0.000000
   -8  -13    0    1    3    0.000008   -0.000000
   -8  -13    0    2    3    0.000003    0.000000
   -8  -13    0    3    3   -0.000006   -0.000000
   -8  -13    0    4    3    0.000014    0.000000
   -8  -13    0    1    4    0.000003    0.000000
   -8  -13    0    2    4   -0.000009    0.000000
   -8  -13    0    3    4   -0.000008   -0.000000
   -8  -13    0    4    4    0.000009   -0.000000
   -8  -12    0    1    1    0.000003    0.000000
   -8  -12    0    2    1   -0.000000    0.000000
   -8  -12    0    3    1   -0.000023   -0.000000
   -8  -12    0    4    1    0.000004   -0.000000
   -8  -12    0    1    2    0.000006   -0.000000
   -8  -12    0    2    2    0.000003    0.000000
   -8  -12    0    3    2    0.000004   -0.000000
   -8  -12    0    4    2   -0.000023    0.000000
   -8  -12    0    1    3    0.000025   -0.000000
   -8  -12    0    2    3   -0.000002    0.000000
   -8  -12    0    3    3    0.000003   -0.000000
   -8  -12    0    4    3    0.000006   -0.000000
   -8  -12    0    1    4   -0.000002    0.000000
   -8  -12    0    2    4   -0.000000   -0.000000
   -8  -12    0    3    4    0.000000    0.000000
   -8  -12    0    4    4    0.000004   -0.000000
   -8  -11    0    1    1   -0.000013    0.000000
   -8  -11    0    2    1   -0.000003    0.000000
   -8  -11    0    3    1    0.000000    0.000000
   -8  -11    0    4    1   -0.000009   -0.000000
   -8  -11    0    1    2   -0.000001   -0.000000
   -8  -11    0    2    2    0.000015    0.000000
   -8  -11    0    3    2   -0.000009   -0.000000
   -8  -11    0    4    2    0.000016    0.000000
   -8  -11    0    1    3   -0.000023    0.000000
   -8  -11    0    2    3   -0.000013   -0.000000
   -8  -11    0    3    3   -0.000013    0.000000
   -8  -11    0    4    3   -0.000001   -0.000000
   -8  -11    0    1    4   -0.000013   -0.000000
   -8  -11    0    2    4   -0.000020   -0.000000
   -8  -11    0    3    4   -0.000003    0.000000
   -8  -11    0    4    4    0.000015    0.000000
   -8  -10    0    1    1    0.000022   -0.000000
   -8  -10    0    2    1    0.000014   -0.000000
   -8  -10    0    3    1   -0.000014    0.000000
   -8  -10    0    4    1   -0.000008   -0.000000
   -8  -10    0    1    2    0.000003    0.000000
   -8  -10    0    2    2   -0.000020    0.000000
   -8  -10    0    3    2   -0.000007   -0.000000
   -8  -10    0    4    2   -0.000003   -0.000000
   -8  -10    0    1    3   -0.000002   -0.000000
   -8  -10    0    2    3    0.000010   -0.000000
   -8  -10    0    3    3    0.000022   -0.000000
   -8  -10    0    4    3    0.000003    0.000000
   -8  -10    0    1    4    0.000010   -0.000000
   -8  -10    0    2    4   -0.000016    0.000000
   -8  -10    0    3    4    0.000014   -0.000000
   -8  -10    0    4    4   -0.000019    0.000000
   -8   -9    0    1    1   -0.000004   -0.000000
   -8   -9    0    2    1   -0.000013   -0.000000
   -8   -9    0    3    1   -0.000015    0.000000
   -8   -9    0    4    1    0.000003    0.000000
   -8   -9    0    1    2   -0.000015   -0.000000
   -8   -9    0    2    2    0.000005   -0.000000
   -8   -9    0    3    2    0.000003    0.000000
   -8   -9    0    4    2   -0.000015   -0.000000
   -8   -9    0    1    3    0.000001   -0.000000
   -8   -9    0    2    3    0.000015    0.000000
   -8   -9    0    3    3   -0.000004   -0.000000
   -8   -9    0    4    3   -0.000015    0.000000
   -8   -9    0    1    4    0.000015    0.000000
   -8   -9    0    2    4    0.000014    0.000000
   -8   -9    0    3    4   -0.000013   -0.000000
   -8   -9    0    4    4    0.000004   -0.000000
   -8   -8    0    1    1   -0.000009   -0.000000
   -8   -8    0    2    1    0.000015    0.000000
   -8   -8    0    3    1    0.000019   -0.000000
   -8   -8    0    4    1    0.000004   -0.000000
   -8   -8    0    1    2    0.000011   -0.000000
   -8   -8    0    2    2    0.000006   -0.000000
   -8   -8    0    3    2    0.000004   -0.000000
   -8   -8    0    4    2    0.000003    0.000000
   -8   -8    0    1    3    0.000004    0.000000
   -8   -8    0    2    3   -0.000005    0.000000
   -8   -8    0    3    3   -0.000009   -0.000000
   -8   -8    0    4    3    0.000010   -0.000000
   -8   -8    0    1    4   -0.000005    0.000000
   -8   -8    0    2    4    0.000019   -0.000000
   -8   -8    0    3    4    0.000015    0.000000
   -8   -8    0    4    4    0.000006   -0.000000
   -8   -7    0    1    1   -0.000006    0.000000
   -8   -7    0    2    1    0.000006    0.000000
   -8   -7    0    3    1    0.000006    0.000000
   -8   -7    0    4    1   -0.000008   -0.000000
   -8   -7    0    1    2   -0.000021    0.000000
   -8   -7    0    2    2    0.000011    0.000000
   -8   -7    0    3    2   -0.000008   -0.000000
   -8   -7    0    4    2    0.000026    0.000000
   -8   -7    0    1    3   -0.000005    0.000000
   -8   -7    0    2    3    0.000004   -0.000000
   -8   -7    0    3    3   -0.000006    0.000000
   -8   -7    0    4    3   -0.000021   -0.000000
   -8   -7    0    1    4    0.000004   -0.000000
   -8   -7    0    2    4   -0.000003   -0.000000
   -8   -7    0    3    4    0.000006    0.000000
   -8   -7    0    4    4    0.000011    0.000000
   -8   -6    0    1    1    0.000031   -0.000000
   -8   -6    0    2    1   -0.000001   -0.000000
   -8   -6    0    3    1    0.000023    0.000000
   -8   -6    0    4    1    0.000013    0.000000
   -8   -6    0    1    2    0.000038    0.000000
   -8   -6    0    2    2   -0.000034    0.000000
   -8   -6    0    3    2    0.000013    0.000000
   -8   -6    0    4    2   -0.000031    0.000000
   -8   -6    0    1    3   -0.000005   -0.000000
   -8   -6    0    2    3    0.000007   -0.000000
   -8   -6    0    3    3    0.000031   -0.000000
   -8   -6    0    4    3    0.000038    0.000000
   -8   -6    0    1    4    0.000007   -0.000000
   -8   -6    0    2    4   -0.000006    0.000001
   -8   -6    0    3    4   -0.000000   -0.000000
   -8   -6    0    4    4   -0.000034    0.000000
   -8   -5    0    1    1   -0.000043   -0.000000
   -8   -5    0    2    1   -0.000036   -0.000000
   -8   -5    0    3    1   -0.000043   -0.000000
   -8   -5    0    4    1    0.000013    0.000000
   -8   -5    0    1    2   -0.000055    0.000000
   -8   -5    0    2    2    0.000016   -0.000000
   -8   -5    0    3    2    0.000013    0.000000
   -8   -5    0    4    2    0.000045   -0.000000
   -8   -5    0    1    3   -0.000021    0.000000
   -8   -5    0    2    3    0.000004    0.000000
   -8   -5    0    3    3   -0.000043   -0.000000
   -8   -5    0    4    3   -0.000055   -0.000000
   -8   -5    0    1    4    0.000004    0.000000
   -8   -5    0    2    4    0.000037    0.000000
   -8   -5    0    3    4   -0.000036    0.000000
   -8   -5    0    4    4    0.000016   -0.000000
   -8   -4    0    1    1    0.000057   -0.000000
   -8   -4    0    2    1    0.000050    0.000000
   -8   -4    0    3    1    0.000034   -0.000000
   -8   -4    0    4    1   -0.000032   -0.000000
   -8   -4    0    1    2    0.000050   -0.000000
   -8   -4    0    2    2    0.000000    0.000000
   -8   -4    0    3    2   -0.000032    0.000000
   -8   -4    0    4    2   -0.000033    0.000000
   -8   -4    0    1    3    0.000034    0.000000
   -8   -4    0    2    3   -0.000026    0.000000
   -8   -4    0    3    3    0.000058   -0.000000
   -8   -4    0    4    3    0.000050   -0.000000
   -8   -4    0    1    4   -0.000026   -0.000000
   -8   -4    0    2    4   -0.000039   -0.000000
   -8   -4    0    3    4    0.000050    0.000000
   -8   -4    0    4    4    0.000000   -0.000000
   -8   -3    0    1    1   -0.000038    0.000000
   -8   -3    0    2    1   -0.000058    0.000000
   -8   -3    0    3    1   -0.000006   -0.000000
   -8   -3    0    4    1    0.000030   -0.000000
   -8   -3    0    1    2   -0.000038   -0.000000
   -8   -3    0    2    2    0.000011   -0.000000
   -8   -3    0    3    2    0.000030   -0.000000
   -8   -3    0    4    2   -0.000002   -0.000000
   -8   -3    0    1    3   -0.000043   -0.000000
   -8   -3    0    2    3    0.000019   -0.000000
   -8   -3    0    3    3   -0.000038    0.000000
   -8   -3    0    4    3   -0.000038   -0.000000
   -8   -3    0    1    4    0.000019    0.000000
   -8   -3    0    2    4    0.000038   -0.000000
   -8   -3    0    3    4   -0.000058   -0.000000
   -8   -3    0    4    4    0.000011    0.000000
   -8   -2    0    1    1   -0.000001    0.000000
   -8   -2    0    2    1    0.000057   -0.000000
   -8   -2    0    3    1    0.000014    0.000000
   -8   -2    0    4    1   -0.000013    0.000000
   -8   -2    0    1    2    0.000018    0.000000
   -8   -2    0    2    2   -0.000001    0.000001
   -8   -2    0    3    2   -0.000013   -0.000000
   -8   -2    0    4    2    0.000018   -0.000000
   -8   -2    0    1    3    0.000026   -0.000000
   -8   -2    0    2    3   -0.000023   -0.000000
   -8   -2    0    3    3   -0.000001    0.000000
   -8   -2    0    4    3    0.000018    0.000000
   -8   -2    0    1    4   -0.000023   -0.000000
   -8   -2    0    2    4   -0.000009    0.000000
   -8   -2    0    3    4    0.000057   -0.000000
   -8   -2    0    4    4   -0.000001    0.000000
   -8   -1    0    1    1    0.000001   -0.000000
   -8   -1    0    2    1   -0.000025   -0.000000
   -8   -1    0    3    1    0.000011   -0.000000
   -8   -1    0    4    1    0.000009    0.000000
   -8   -1    0    1    2    0.000002    0.000000
   -8   -1    0    2    2    0.000005   -0.000000
   -8   -1    0    3    2    0.000009    0.000000
   -8   -1    0    4    2    0.000011    0.000000
   -8   -1    0    1    3   -0.000000   -0.000000
   -8   -1    0    2    3    0.000004    0.000000
   -8   -1    0    3    3    0.000001   -0.000000
   -8   -1    0    4    3    0.000003   -0.000000
   -8   -1    0    1    4    0.000004    0.000000
   -8   -1    0    2    4   -0.000012    0.000000
   -8   -1    0    3    4   -0.000025   -0.000000
   -8   -1    0    4    4    0.000005   -0.000000
   -8    0    0    1    1    0.000013   -0.000000
   -8    0    0    2    1   -0.000003    0.000000
   -8    0    0    3    1   -0.000012   -0.000000
   -8    0    0    4    1    0.000001   -0.000000
   -8    0    0    1    2    0.000003   -0.000000
   -8    0    0    2    2   -0.000017   -0.000000
   -8    0    0    3    2    0.000001   -0.000000
   -8    0    0    4    2   -0.000018    0.000000
   -8    0    0    1    3    0.000000    0.000000
   -8    0    0    2    3    0.000001    0.000000
   -8    0    0    3    3    0.000013   -0.000000
   -8    0    0    4    3    0.000003   -0.000000
   -8    0    0    1    4    0.000001    0.000000
   -8    0    0    2    4   -0.000008   -0.000000
   -8    0    0    3    4   -0.000003    0.000000
   -8    0    0    4    4   -0.000017    0.000000
   -8    1    0    1    1   -0.000010    0.000000
   -8    1    0    2    1   -0.000012   -0.000000
   -8    1    0    3    1   -0.000012    0.000000
   -8    1    0    4    1   -0.000009   -0.000000
   -8    1    0    1    2   -0.000010    0.000000
   -8    1    0    2    2    0.000010    0.000000
   -8    1    0    3    2   -0.000009   -0.000000
   -8    1    0    4    2   -0.000005   -0.000000
   -8    1    0    1    3    0.000011    0.000000
   -8    1    0    2    3   -0.000009   -0.000000
   -8    1    0    3    3   -0.000010    0.000000
   -8    1    0    4    3   -0.000010    0.000000
   -8    1    0    1    4   -0.000009   -0.000000
   -8    1    0    2    4    0.000011   -0.000000
   -8    1    0    3    4   -0.000012   -0.000000
   -8    1    0    4    4    0.000010    0.000000
   -8    2    0    1    1   -0.000001   -0.000000
   -8    2    0    2    1    0.000017   -0.000000
   -8    2    0    3    1    0.000005    0.000000
   -8    2    0    4    1   -0.000011    0.000000
   -8    2    0    1    2    0.000028    0.000000
   -8    2    0    2    2    0.000004    0.000000
   -8    2    0    3    2   -0.000011    0.000000
   -8    2    0    4    2    0.000012   -0.000000
   -8    2    0    1    3    0.000024   -0.000000
   -8    2    0    2    3    0.000002   -0.000000
   -8    2    0    3    3   -0.000001   -0.000000
   -8    2    0    4    3    0.000028    0.000000
   -8    2    0    1    4    0.000002   -0.000000
   -8    2    0    2    4   -0.000009    0.000000
   -8    2    0    3    4    0.000017   -0.000000
   -8    2    0    4    4    0.000004   -0.000000
   -8    3    0    1    1    0.000006   -0.000000
   -8    3    0    2    1   -0.000013    0.000000
   -8    3    0    3    1   -0.000019   -0.000000
   -8    3    0    4    1    0.000003    0.000000
   -8    3    0    1    2   -0.000014   -0.000000
   -8    3    0    2    2   -0.000004   -0.000000
   -8    3    0    3    2    0.000002    0.000000
   -8    3    0    4    2   -0.000027    0.000000
   -8    3    0    1    3   -0.000003    0.000000
   -8    3    0    2    3    0.000011    0.000000
   -8    3    0    3    3    0.000007    0.000000
   -8    3    0    4    3   -0.000014   -0.000000
   -8    3    0    1    4    0.000011    0.000000
   -8    3    0    2    4   -0.000014   -0.000000
   -8    3    0    3    4   -0.000013    0.000000
   -8    3    0    4    4   -0.000004   -0.000000
   -8    4    0    1    1    0.000006    0.000000
   -8    4    0    2    1    0.000004    0.000000
   -8    4    0    3    1    0.000021    0.000000
   -8    4    0    4    1   -0.000004   -0.000000
   -8    4    0    1    2   -0.000002    0.000000
   -8    4    0    2    2    0.000001    0.000000
   -8    4    0    3    2   -0.000004   -0.000000
   -8    4    0    4    2    0.000012    0.000000
   -8    4    0    1    3   -0.000031   -0.000000
   -8    4    0    2    3   -0.000007   -0.000000
   -8    4    0    3    3    0.000006    0.000000
   -8    4    0    4    3   -0.000002   -0.000000
   -8    4    0    1    4   -0.000008   -0.000000
   -8    4    0    2    4   -0.000011   -0.000000
   -8    4    0    3    4    0.000004    0.000000
   -8    4    0    4    4    0.000000    0.000000
   -8    5    0    1    1    0.000009    0.000000
   -8    5    0    2    1    0.000006   -0.000000
   -8    5    0    3    1   -0.000003    0.000000
   -8    5    0    4    1   -0.000000   -0.000000
   -8    5    0    1    2   -0.000016    0.000000
   -8    5    0    2    2   -0.000005    0.000000
   -8    5    0    3    2   -0.000000   -0.000000
   -8    5    0    4    2    0.000015   -0.000000
   -8    5    0    1    3    0.000004    0.000000
   -8    5    0    2    3    0.000010   -0.000000
   -8    5    0    3    3    0.000009    0.000000
   -8    5    0    4    3   -0.000016    0.000000
   -8    5    0    1    4    0.000010   -0.000000
   -8    5    0    2    4    0.000021    0.000000
   -8    5    0    3    4    0.000006   -0.000000
   -8    5    0    4    4   -0.000005    0.000000
   -8    6    0    1    1    0.000018   -0.000000
   -8    6    0    2    1    0.000001   -0.000000
   -8    6    0    3    1   -0.000001    0.000000
   -8    6    0    4    1    0.000002    0.000000
   -8    6    0    1    2    0.000003    0.000000
   -8    6    0    2    2   -0.000014    0.000000
   -8    6    0    3    2    0.000002    0.000000
   -8    6    0    4    2   -0.000019   -0.000000
   -8    6    0    1    3   -0.000002   -0.000000
   -8    6    0    2    3    0.000009   -0.000000
   -8    6    0    3    3    0.000018   -0.000000
   -8    6    0    4    3    0.000003    0.000000
   -8    6    0    1    4    0.000009   -0.000000
   -8    6    0    2    4    0.000001   -0.000000
   -8    6    0    3    4    0.000001   -0.000000
   -8    6    0    4    4   -0.000014   -0.000000
   -8    7    0    1    1   -0.000014   -0.000000
   -8    7    0    2    1   -0.000011   -0.000000
   -8    7    0    3    1   -0.000004   -0.000000
   -8    7    0    4    1    0.000012    0.000000
   -8    7    0    1    2   -0.000010    0.000000
   -8    7    0    2    2    0.000007   -0.000000
   -8    7    0    3    2    0.000012    0.000000
   -8    7    0    4    2   -0.000013    0.000000
   -8    7    0    1    3   -0.000002   -0.000000
   -8    7    0    2    3    0.000002    0.000000
   -8    7    0    3    3   -0.000014   -0.000000
   -8    7    0    4    3   -0.000010   -0.000000
   -8    7    0    1    4    0.000002    0.000000
   -8    7    0    2    4    0.000025    0.000000
   -8    7    0    3    4   -0.000011    0.000000
   -8    7    0    4    4    0.000007   -0.000000
   -8    8    0    1    1   -0.000016    0.000000
   -8    8    0    2    1    0.000026    0.000000
   -8    8    0    3    1    0.000011    0.000000
   -8    8    0    4    1   -0.000010   -0.000000
   -8    8    0    1    2    0.000026   -0.000000
   -8    8    0    2    2    0.000014    0.000000
   -8    8    0    3    2   -0.000010   -0.000000
   -8    8    0    4    2   -0.000001    0.000000
   -8    8    0    1    3    0.000030    0.000000
   -8    8    0    2    3   -0.000014    0.000000
   -8    8    0    3    3   -0.000016    0.000000
   -8    8    0    4    3    0.000026   -0.000000
   -8    8    0    1    4   -0.000014   -0.000000
   -8    8    0    2    4    0.000015   -0.000000
   -8    8    0    3    4    0.000026    0.000000
   -8    8    0    4    4    0.000013    0.000000
   -8    9    0    1    1   -0.000009    0.000000
   -8    9    0    2    1   -0.000013   -0.000000
   -8    9    0    3    1    0.000009    0.000000
   -8    9    0    4    1   -0.000009   -0.000000
   -8    9    0    1    2    0.000003    0.000000
   -8    9    0    2    2    0.000011    0.000000
   -8    9    0    3    2   -0.000009   -0.000000
   -8    9    0    4    2    0.000019   -0.000000
   -8    9    0    1    3   -0.000004   -0.000000
   -8    9    0    2    3    0.000001   -0.000000
   -8    9    0    3    3   -0.000009    0.000000
   -8    9    0    4    3    0.000003    0.000000
   -8    9    0    1    4    0.000001   -0.000000
   -8    9    0    2    4   -0.000020    0.000000
   -8    9    0    3    4   -0.000013   -0.000000
   -8    9    0    4    4    0.000011    0.000000
   -7  -17    0    1    1   -0.000003    0.000000
   -7  -17    0    2    1   -0.000007    0.000000
   -7  -17    0    3    1   -0.000015   -0.000000
   -7  -17    0    4    1   -0.000000   -0.000000
   -7  -17    0    1    2   -0.000007   -0.000000
   -7  -17    0    2    2    0.000005    0.000000
   -7  -17    0    3    2   -0.000000   -0.000000
   -7  -17    0    4    2   -0.000019    0.000000
   -7  -17    0    1    3    0.000001    0.000000
   -7  -17    0    2    3   -0.000006    0.000000
   -7  -17    0    3    3   -0.000003    0.000000
   -7  -17    0    4    3   -0.000007   -0.000000
   -7  -17    0    1    4   -0.000006    0.000000
   -7  -17    0    2    4    0.000020   -0.000000
   -7  -17    0    3    4   -0.000007    0.000000
   -7  -17    0    4    4    0.000005   -0.000000
   -7  -16    0    1    1   -0.000017    0.000000
   -7  -16    0    2    1    0.000018   -0.000000
   -7  -16    0    3    1   -0.000000    0.000000
   -7  -16    0    4    1   -0.000010   -0.000000
   -7  -16    0    1    2   -0.000005    0.000000
   -7  -16    0    2    2    0.000021    0.000000
   -7  -16    0    3    2   -0.000010   -0.000000
   -7  -16    0    4    2   -0.000017   -0.000000
   -7  -16    0    1    3    0.000011   -0.000000
   -7  -16    0    2    3   -0.000011   -0.000000
   -7  -16    0    3    3   -0.000017    0.000000
   -7  -16    0    4    3   -0.000005    0.000000
   -7  -16    0    1    4   -0.000011   -0.000000
   -7  -16    0    2    4    0.000011    0.000000
   -7  -16    0    3    4    0.000018   -0.000000
   -7  -16    0    4    4    0.000021    0.000000
   -7  -15    0    1    1   -0.000008   -0.000000
   -7  -15    0    2    1    0.000014   -0.000000
   -7  -15    0    3    1    0.000043   -0.000000
   -7  -15    0    4    1    0.000000    0.000000
   -7  -15    0    1    2    0.000015    0.000000
   -7  -15    0    2    2    0.000000   -0.000000
   -7  -15    0    3    2    0.000000    0.000000
   -7  -15    0    4    2    0.000036   -0.000000
   -7  -15    0    1    3   -0.000007   -0.000000
   -7  -15    0    2    3    0.000005    0.000000
   -7  -15    0    3    3   -0.000007   -0.000000
   -7  -15    0    4    3    0.000015    0.000000
   -7  -15    0    1    4    0.000005    0.000000
   -7  -15    0    2    4   -0.000016    0.000000
   -7  -15    0    3    4    0.000014   -0.000000
   -7  -15    0    4    4    0.000000   -0.000000
   -7  -14    0    1    1    0.000001   -0.000000
   -7  -14    0    2    1    0.000000    0.000000
   -7  -14    0    3    1   -0.000019   -0.000000
   -7  -14    0    4    1    0.000002    0.000000
   -7  -14    0    1    2   -0.000000   -0.000000
   -7  -14    0    2    2   -0.000008   -0.000000
   -7  -14    0    3    2    0.000002    0.000000
   -7  -14    0    4    2    0.000004    0.000000
   -7  -14    0    1    3    0.000020   -0.000000
   -7  -14    0    2    3    0.000011    0.000000
   -7  -14    0    3    3    0.000001   -0.000000
   -7  -14    0    4    3   -0.000000   -0.000000
   -7  -14    0    1    4    0.000011    0.000000
   -7  -14    0    2    4    0.000003   -0.000000
   -7  -14    0    3    4    0.000000    0.000000
   -7  -14    0    4    4   -0.000008   -0.000000
   -7  -13    0    1    1    0.000010    0.000000
   -7  -13    0    2    1   -0.000025    0.000000
   -7  -13    0    3    1   -0.000001   -0.000000
   -7  -13    0    4    1   -0.000002   -0.000000
   -7  -13    0    1    2   -0.000005   -0.000000
   -7  -13    0    2    2   -0.000003    0.000000
   -7  -13    0    3    2   -0.000002   -0.000000
   -7  -13    0    4    2    0.000001    0.000000
   -7  -13    0    1    3   -0.000033    0.000000
   -7  -13    0    2    3   -0.000000    0.000000
   -7  -13    0    3    3    0.000010   -0.000000
   -7  -13    0    4    3   -0.000005   -0.000000
   -7  -13    0    1    4   -0.000000    0.000000
   -7  -13    0    2    4   -0.000021   -0.000000
   -7  -13    0    3    4   -0.000025    0.000000
   -7  -13    0    4    4   -0.000003   -0.000000
   -7  -12    0    1    1    0.000014    0.000000
   -7  -12    0    2    1   -0.000011   -0.000000
   -7  -12    0    3    1   -0.000003    0.000000
   -7  -12    0    4    1    0.000010   -0.000000
   -7  -12    0    1    2   -0.000029    0.000000
   -7  -12    0    2    2   -0.000011    0.000000
   -7  -12    0    3    2    0.000010   -0.000000
   -7  -12    0    4    2    0.000011   -0.000000
   -7  -12    0    1    3   -0.000021    0.000000
   -7  -12    0    2    3    0.000004   -0.000000
   -7  -12    0    3    3    0.000014    0.000000
   -7  -12    0    4    3   -0.000028   -0.000000
   -7  -12    0    1    4    0.000004   -0.000000
   -7  -12    0    2    4    0.000016    0.000000
   -7  -12    0    3    4   -0.000011   -0.000000
   -7  -12    0    4    4   -0.000011    0.000000
   -7  -11    0    1    1    0.000029   -0.000000
   -7  -11    0    2    1    0.000018   -0.000000
   -7  -11    0    3    1    0.000005   -0.000000
   -7  -11    0    4    1    0.000009    0.000000
   -7  -11    0    1    2    0.000026   -0.000000
   -7  -11    0    2    2   -0.000024   -0.000000
   -7  -11    0    3    2    0.000009    0.000000
   -7  -11    0    4    2   -0.000004   -0.000000
   -7  -11    0    1    3    0.000033   -0.000000
   -7  -11    0    2    3   -0.000004   -0.000000
   -7  -11    0    3    3    0.000029   -0.000000
   -7  -11    0    4    3    0.000027    0.000000
   -7  -11    0    1    4   -0.000004   -0.000000
   -7  -11    0    2    4    0.000018    0.000000
   -7  -11    0    3    4    0.000017   -0.000000
   -7  -11    0    4    4   -0.000024    0.000000
   -7  -10    0    1    1   -0.000016    0.000000
   -7  -10    0    2    1   -0.000015    0.000000
   -7  -10    0    3    1   -0.000025    0.000000
   -7  -10    0    4    1   -0.000001    0.000000
   -7  -10    0    1    2    0.000005   -0.000000
   -7  -10    0    2    2    0.000024   -0.000000
   -7  -10    0    3    2   -0.000001   -0.000000
   -7  -10    0    4    2   -0.000035   -0.000000
   -7  -10    0    1    3    0.000022   -0.000000
   -7  -10    0    2    3   -0.000010    0.000000
   -7  -10    0    3    3   -0.000016   -0.000000
   -7  -10    0    4    3    0.000005    0.000000
   -7  -10    0    1    4   -0.000010    0.000000
   -7  -10    0    2    4    0.000019   -0.000000
   -7  -10    0    3    4   -0.000015    0.000000
   -7  -10    0    4    4    0.000024   -0.000000
   -7   -9    0    1    1   -0.000012   -0.000000
   -7   -9    0    2    1    0.000010   -0.000000
   -7   -9    0    3    1    0.000036   -0.000000
   -7   -9    0    4    1   -0.000004    0.000000
   -7   -9    0    1    2    0.000006   -0.000000
   -7   -9    0    2    2    0.000019    0.000000
   -7   -9    0    3    2   -0.000004    0.000000
   -7   -9    0    4    2    0.000030    0.000000
   -7   -9    0    1    3   -0.000043    0.000000
   -7   -9    0    2    3   -0.000018    0.000000
   -7   -9    0    3    3   -0.000012   -0.000000
   -7   -9    0    4    3    0.000006   -0.000000
   -7   -9    0    1    4   -0.000018    0.000000
   -7   -9    0    2    4   -0.000044   -0.000000
   -7   -9    0    3    4    0.000010    0.000000
   -7   -9    0    4    4    0.000019    0.000000
   -7   -8    0    1    1    0.000013    0.000000
   -7   -8    0    2    1    0.000017    0.000000
   -7   -8    0    3    1   -0.000007    0.000000
   -7   -8    0    4    1    0.000003   -0.000000
   -7   -8    0    1    2   -0.000010    0.000000
   -7   -8    0    2    2   -0.000008    0.000000
   -7   -8    0    3    2    0.000003   -0.000000
   -7   -8    0    4    2   -0.000001   -0.000000
   -7   -8    0    1    3    0.000028   -0.000000
   -7   -8    0    2    3    0.000005   -0.000000
   -7   -8    0    3    3    0.000014    0.000000
   -7   -8    0    4    3   -0.000010    0.000000
   -7   -8    0    1    4    0.000005   -0.000000
   -7   -8    0    2    4    0.000004    0.000000
   -7   -8    0    3    4    0.000017    0.000000
   -7   -8    0    4    4   -0.000008    0.000000
   -7   -7    0    1    1   -0.000002   -0.000000
   -7   -7    0    2    1   -0.000002   -0.000000
   -7   -7    0    3    1   -0.000011    0.000000
   -7   -7    0    4    1   -0.000003    0.000000
   -7   -7    0    1    2    0.000011    0.000000
   -7   -7    0    2    2    0.000003   -0.000000
   -7   -7    0    3    2   -0.000003    0.000000
   -7   -7    0    4    2    0.000004   -0.000000
   -7   -7    0    1    3    0.000003   -0.000000
   -7   -7    0    2    3    0.000005   -0.000000
   -7   -7    0    3    3   -0.000002   -0.000000
   -7   -7    0    4    3    0.000011    0.000000
   -7   -7    0    1    4    0.000005    0.000000
   -7   -7    0    2    4   -0.000010    0.000000
   -7   -7    0    3    4   -0.000002   -0.000000
   -7   -7    0    4    4    0.000003   -0.000000
   -7   -6    0    1    1   -0.000002    0.000000
   -7   -6    0    2    1    0.000003    0.000000
   -7   -6    0    3    1   -0.000004   -0.000000
   -7   -6    0    4    1   -0.000027    0.000000
   -7   -6    0    1    2   -0.000020   -0.000000
   -7   -6    0    2    2    0.000026   -0.000000
   -7   -6    0    3    2   -0.000027    0.000000
   -7   -6    0    4    2   -0.000043    0.000000
   -7   -6    0    1    3    0.000010    0.000000
   -7   -6    0    2    3   -0.000005    0.000000
   -7   -6    0    3    3   -0.000003   -0.000000
   -7   -6    0    4    3   -0.000020   -0.000000
   -7   -6    0    1    4   -0.000005    0.000000
   -7   -6    0    2    4    0.000016   -0.000000
   -7   -6    0    3    4    0.000003    0.000000
   -7   -6    0    4    4    0.000026   -0.000000
   -7   -5    0    1    1   -0.000005    0.000000
   -7   -5    0    2    1   -0.000009    0.000000
   -7   -5    0    3    1    0.000040    0.000000
   -7   -5    0    4    1    0.000045   -0.000000
   -7   -5    0    1    2    0.000021   -0.000000
   -7   -5    0    2    2   -0.000049    0.000000
   -7   -5    0    3    2    0.000044    0.000000
   -7   -5    0    4    2    0.000054    0.000000
   -7   -5    0    1    3   -0.000052    0.000000
   -7   -5    0    2    3    0.000022   -0.000000
   -7   -5    0    3    3   -0.000005    0.000000
   -7   -5    0    4    3    0.000020   -0.000000
   -7   -5    0    1    4    0.000023   -0.000000
   -7   -5    0    2    4   -0.000010   -0.000000
   -7   -5    0    3    4   -0.000009    0.000000
   -7   -5    0    4    4   -0.000049    0.000000
   -7   -4    0    1    1   -0.000031    0.000000
   -7   -4    0    2    1    0.000040   -0.000000
   -7   -4    0    3    1   -0.000069    0.000000
   -7   -4    0    4    1   -0.000031   -0.000000
   -7   -4    0    1    2   -0.000025    0.000000
   -7   -4    0    2    2    0.000035    0.000000
   -7   -4    0    3    2   -0.000031   -0.000000
   -7   -4    0    4    2   -0.000033    0.000000
   -7   -4    0    1    3    0.000095    0.000000
   -7   -4    0    2    3    0.000027   -0.000000
   -7   -4    0    3    3   -0.000031    0.000000
   -7   -4    0    4    3   -0.000025    0.000000
   -7   -4    0    1    4    0.000026   -0.000000
   -7   -4    0    2    4    0.000046    0.000000
   -7   -4    0    3    4    0.000040   -0.000000
   -7   -4    0    4    4    0.000034   -0.000000
   -7   -3    0    1    1    0.000024   -0.000000
   -7   -3    0    2    1   -0.000057   -0.000000
   -7   -3    0    3    1    0.000089    0.000000
   -7   -3    0    4    1    0.000016    0.000000
   -7   -3    0    1    2    0.000008    0.000000
   -7   -3    0    2    2   -0.000021    0.000000
   -7   -3    0    3    2    0.000016    0.000000
   -7   -3    0    4    2    0.000005   -0.000000
   -7   -3    0    1    3   -0.000054   -0.000000
   -7   -3    0    2    3   -0.000008    0.000000
   -7   -3    0    3    3    0.000024   -0.000000
   -7   -3    0    4    3    0.000008    0.000000
   -7   -3    0    1    4   -0.000008    0.000000
   -7   -3    0    2    4   -0.000045    0.000000
   -7   -3    0    3    4   -0.000057   -0.000000
   -7   -3    0    4    4   -0.000021   -0.000000
   -7   -2    0    1    1   -0.000033   -0.000000
   -7   -2    0    2    1    0.000036    0.000000
   -7   -2    0    3    1   -0.000056   -0.000000
   -7   -2    0    4    1    0.000003    0.000000
   -7   -2    0    1    2    0.000007   -0.000000
   -7   -2    0    2    2   -0.000022   -0.000000
   -7   -2    0    3    2    0.000003    0.000000
   -7   -2    0    4    2    0.000009    0.000000
   -7   -2    0    1    3    0.000081   -0.000000
   -7   -2    0    2    3    0.000035   -0.000000
   -7   -2    0    3    3   -0.000033   -0.000000
   -7   -2    0    4    3    0.000007    0.000000
   -7   -2    0    1    4    0.000035    0.000000
   -7   -2    0    2    4    0.000059   -0.000000
   -7   -2    0    3    4    0.000036    0.000000
   -7   -2    0    4    4   -0.000021   -0.000000
   -7   -1    0    1    1    0.000011    0.000000
   -7   -1    0    2    1   -0.000028    0.000000
   -7   -1    0    3    1   -0.000003   -0.000000
   -7   -1    0    4    1   -0.000008   -0.000000
   -7   -1    0    1    2   -0.000005   -0.000000
   -7   -1    0    2    2    0.000012    0.000000
   -7   -1    0    3    2   -0.000008   -0.000000
   -7   -1    0    4    2   -0.000004    0.000000
   -7   -1    0    1    3   -0.000001    0.000000
   -7   -1    0    2    3   -0.000007    0.000000
   -7   -1    0    3    3    0.000011   -0.000000
   -7   -1    0    4    3   -0.000005   -0.000000
   -7   -1    0    1    4   -0.000007    0.000000
   -7   -1    0    2    4   -0.000061   -0.000000
   -7   -1    0    3    4   -0.000028    0.000000
   -7   -1    0    4    4    0.000012    0.000000
   -7    0    0    1    1    0.000006    0.000000
   -7    0    0    2    1    0.000007    0.000000
   -7    0    0    3    1   -0.000000    0.000000
   -7    0    0    4    1   -0.000001   -0.000000
   -7    0    0    1    2   -0.000007    0.000000
   -7    0    0    2    2   -0.000004    0.000000
   -7    0    0    3    2   -0.000001   -0.000000
   -7    0    0    4    2   -0.000008   -0.000000
   -7    0    0    1    3    0.000010   -0.000000
   -7    0    0    2    3   -0.000005   -0.000000
   -7    0    0    3    3    0.000006    0.000000
   -7    0    0    4    3   -0.000007    0.000000
   -7    0    0    1    4   -0.000005   -0.000000
   -7    0    0    2    4    0.000015   -0.000000
   -7    0    0    3    4    0.000007   -0.000000
   -7    0    0    4    4   -0.000005    0.000000
   -7    1    0    1    1    0.000001   -0.000000
   -7    1    0    2    1   -0.000003   -0.000000
   -7    1    0    3    1    0.000028    0.000000
   -7    1    0    4    1    0.000000    0.000001
   -7    1    0    1    2    0.000025    0.000000
   -7    1    0    2    2    0.000005   -0.000000
   -7    1    0    3    2    0.000000    0.000000
   -7    1    0    4    2    0.000038    0.000000
   -7    1    0    1    3   -0.000003   -0.000000
   -7    1    0    2    3    0.000008   -0.000000
   -7    1    0    3    3    0.000001   -0.000000
   -7    1    0    4    3    0.000025    0.000000
   -7    1    0    1    4    0.000008    0.000000
   -7    1    0    2    4   -0.000004    0.000000
   -7    1    0    3    4   -0.000002   -0.000000
   -7    1    0    4    4    0.000005   -0.000000
   -7    2    0    1    1    0.000018   -0.000000
   -7    2    0    2    1   -0.000011    0.000000
   -7    2    0    3    1   -0.000033   -0.000000
   -7    2    0    4    1    0.000004   -0.000000
   -7    2    0    1    2   -0.000008   -0.000000
   -7    2    0    2    2   -0.000011   -0.000000
   -7    2    0    3    2    0.000004   -0.000000
   -7    2    0    4    2   -0.000027    0.000000
   -7    2    0    1    3    0.000014    0.000000
   -7    2    0    2    3    0.000013    0.000000
   -7    2    0    3    3    0.000018   -0.000000
   -7    2    0    4    3   -0.000008   -0.000000
   -7    2    0    1    4    0.000013    0.000000
   -7    2    0    2    4    0.000018   -0.000000
   -7    2    0    3    4   -0.000011    0.000000
   -7    2    0    4    4   -0.000011   -0.000000
   -7    3    0    1    1    0.000009    0.000000
   -7    3    0    2    1   -0.000010   -0.000000
   -7    3    0    3    1    0.000006    0.000000
   -7    3    0    4    1    0.000008   -0.000000
   -7    3    0    1    2   -0.000030   -0.000000
   -7    3    0    2    2   -0.000001    0.000000
   -7    3    0    3    2    0.000008   -0.000000
   -7    3    0    4    2   -0.000005    0.000000
   -7    3    0    1    3   -0.000059    0.000000
   -7    3    0    2    3   -0.000008   -0.000000
   -7    3    0    3    3    0.000010    0.000000
   -7    3    0    4    3   -0.000030   -0.000000
   -7    3    0    1    4   -0.000008   -0.000000
   -7    3    0    2    4   -0.000028   -0.000000
   -7    3    0    3    4   -0.000010   -0.000000
   -7    3    0    4    4   -0.000001    0.000001
   -7    4    0    1    1    0.000009   -0.000000
   -7    4    0    2    1    0.000038   -0.000000
   -7    4    0    3    1    0.000016    0.000000
   -7    4    0    4    1   -0.000001    0.000000
   -7    4    0    1    2    0.000030    0.000000
   -7    4    0    2    2   -0.000003    0.000000
   -7    4    0    3    2   -0.000001    0.000000
   -7    4    0    4    2   -0.000009   -0.000000
   -7    4    0    1    3    0.000011   -0.000000
   -7    4    0    2    3   -0.000004   -0.000000
   -7    4    0    3    3    0.000008   -0.000000
   -7    4    0    4    3    0.000029    0.000000
   -7    4    0    1    4   -0.000003   -0.000000
   -7    4    0    2    4    0.000029    0.000000
   -7    4    0    3    4    0.000038   -0.000000
   -7    4    0    4    4   -0.000003   -0.000000
   -7    5    0    1    1   -0.000022   -0.000000
   -7    5    0    2    1   -0.000008   -0.000000
   -7    5    0    3    1   -0.000001   -0.000000
   -7    5    0    4    1   -0.000002    0.000000
   -7    5    0    1    2    0.000010   -0.000000
   -7    5    0    2    2    0.000025   -0.000000
   -7    5    0    3    2   -0.000002    0.000000
   -7    5    0    4    2    0.000001   -0.000000
   -7    5    0    1    3    0.000018   -0.000000
   -7    5    0    2    3    0.000005    0.000000
   -7    5    0    3    3   -0.000022   -0.000000
   -7    5    0    4    3    0.000010   -0.000000
   -7    5    0    1    4    0.000005    0.000000
   -7    5    0    2    4    0.000033   -0.000000
   -7    5    0    3    4   -0.000008    0.000000
   -7    5    0    4    4    0.000025   -0.000000
   -7    6    0    1    1   -0.000012   -0.000000
   -7    6    0    2    1    0.000008    0.000000
   -7    6    0    3    1   -0.000001   -0.000000
   -7    6    0    4    1   -0.000009   -0.000000
   -7    6    0    1    2   -0.000012   -0.000000
   -7    6    0    2    2    0.000020   -0.000000
   -7    6    0    3    2   -0.000009   -0.000000
   -7    6    0    4    2   -0.000015    0.000000
   -7    6    0    1    3    0.000010    0.000000
   -7    6    0    2    3   -0.000014    0.000000
   -7    6    0    3    3   -0.000012   -0.000000
   -7    6    0    4    3   -0.000012   -0.000000
   -7    6    0    1    4   -0.000014    0.000000
   -7    6    0    2    4   -0.000015   -0.000000
   -7    6    0    3    4    0.000008    0.000000
   -7    6    0    4    4    0.000020   -0.000000
   -7    7    0    1    1   -0.000006    0.000000
   -7    7    0    2    1    0.000003    0.000000
   -7    7    0    3    1    0.000038    0.000000
   -7    7    0    4    1    0.000003   -0.000000
   -7    7    0    1    2    0.000004   -0.000000
   -7    7    0    2    2   -0.000001    0.000000
   -7    7    0    3    2    0.000003   -0.000000
   -7    7    0    4    2    0.000041    0.000000
   -7    7    0    1    3   -0.000024   -0.000000
   -7    7    0    2    3   -0.000005    0.000000
   -7    7    0    3    3   -0.000006    0.000000
   -7    7    0    4    3    0.000004   -0.000000
   -7    7    0    1    4   -0.000005   -0.000000
   -7    7    0    2    4   -0.000030   -0.000000
   -7    7    0    3    4    0.000003    0.000000
   -7    7    0    4    4   -0.000001    0.000000
   -7    8    0    1    1    0.000011    0.000000
   -7    8    0    2    1    0.000004   -0.000000
   -7    8    0    3    1   -0.000022    0.000000
   -7    8    0    4    1    0.000002    0.000000
   -7    8    0    1    2    0.000004    0.000000
   -7    8    0    2    2   -0.000018    0.000000
   -7    8    0    3    2    0.000002   -0.000000
   -7    8    0    4    2    0.000004   -0.000000
   -7    8    0    1    3    0.000017    0.000000
   -7    8    0    2    3    0.000013   -0.000000
   -7    8    0    3    3    0.000011    0.000000
   -7    8    0    4    3    0.000004    0.000000
   -7    8    0    1    4    0.000013   -0.000000
   -7    8    0    2    4    0.000006    0.000000
   -7    8    0    3    4    0.000004   -0.000000
   -7    8    0    4    4   -0.000018   -0.000000
   -7    9    0    1    1    0.000017   -0.000000
   -7    9    0    2    1   -0.000024   -0.000000
   -7    9    0    3    1   -0.000018   -0.000000
   -7    9    0    4    1    0.000002    0.000000
   -7    9    0    1    2   -0.000002   -0.000000
   -7    9    0    2    2   -0.000013   -0.000000
   -7    9    0    3    2    0.000002    0.000000
   -7    9    0    4    2   -0.000015    0.000000
   -7    9    0    1    3   -0.000010   -0.000000
   -7    9    0    2    3    0.000006    0.000000
   -7    9    0    3    3    0.000017   -0.000000
   -7    9    0    4    3   -0.000002    0.000000
   -7    9    0    1    4    0.000006    0.000000
   -7    9    0    2    4   -0.000013    0.000000
   -7    9    0    3    4   -0.000024   -0.000000
   -7    9    0    4    4   -0.000013   -0.000000
   -6  -16    0    1    1   -0.000000   -0.000000
   -6  -16    0    2    1   -0.000002   -0.000000
   -6  -16    0    3    1    0.000004   -0.000000
   -6  -16    0    4    1    0.000004    0.000000
   -6  -16    0    1    2    0.000004    0.000000
   -6  -16    0    2    2   -0.000002   -0.000000
   -6  -16    0    3    2    0.000004    0.000000
   -6  -16    0    4    2    0.000010   -0.000000
   -6  -16    0    1    3   -0.000001   -0.000000
   -6  -16    0    2    3   -0.000002    0.000000
   -6  -16    0    3    3   -0.000000   -0.000000
   -6  -16    0    4    3    0.000004    0.000000
   -6  -16    0    1    4   -0.000002    0.000000
   -6  -16    0    2    4    0.000002    0.000000
   -6  -16    0    3    4   -0.000002   -0.000000
   -6  -16    0    4    4   -0.000002   -0.000000
   -6  -15    0    1    1    0.000011   -0.000000
   -6  -15    0    2    1   -0.000006    0.000000
   -6  -15    0    3    1   -0.000012   -0.000000
   -6  -15    0    4    1   -0.000009   -0.000000
   -6  -15    0    1    2    0.000013   -0.000000
   -6  -15    0    2    2   -0.000008   -0.000000
   -6  -15    0    3    2   -0.000010   -0.000000
   -6  -15    0    4    2   -0.000007    0.000000
   -6  -15    0    1    3    0.000012    0.000000
   -6  -15    0    2    3    0.000001    0.000000
   -6  -15    0    3    3    0.000011    0.000000
   -6  -15    0    4    3    0.000013   -0.000000
   -6  -15    0    1    4    0.000001    0.000000
   -6  -15    0    2    4    0.000004   -0.000000
   -6  -15    0    3    4   -0.000006    0.000000
   -6  -15    0    4    4   -0.000008   -0.000000
   -6  -14    0    1    1   -0.000004    0.000000
   -6  -14    0    2    1   -0.000016   -0.000000
   -6  -14    0    3    1   -0.000019   -0.000000
   -6  -14    0    4    1   -0.000002   -0.000000
   -6  -14    0    1    2   -0.000014    0.000000
   -6  -14    0    2    2    0.000008    0.000000
   -6  -14    0    3    2   -0.000002   -0.000000
   -6  -14    0    4    2    0.000003   -0.000000
   -6  -14    0    1    3   -0.000009   -0.000000
   -6  -14    0    2    3    0.000004   -0.000000
   -6  -14    0    3    3   -0.000004    0.000000
   -6  -14    0    4    3   -0.000014   -0.000000
   -6  -14    0    1    4    0.000003   -0.000000
   -6  -14    0    2    4   -0.000009   -0.000000
   -6  -14    0    3    4   -0.000016    0.000000
   -6  -14    0    4    4    0.000008    0.000000
   -6  -13    0    1    1    0.000010   -0.000000
   -6  -13    0    2    1    0.000025    0.000000
   -6  -13    0    3    1   -0.000006    0.000000
   -6  -13    0    4    1    0.000000    0.000000
   -6  -13    0    1    2    0.000005    0.000000
   -6  -13    0    2    2   -0.000003    0.000000
   -6  -13    0    3    2    0.000000    0.000000
   -6  -13    0    4    2   -0.000034   -0.000000
   -6  -13    0    1    3    0.000008   -0.000000
   -6  -13    0    2    3   -0.000003   -0.000000
   -6  -13    0    3    3    0.000010    0.000000
   -6  -13    0    4    3    0.000005    0.000000
   -6  -13    0    1    4   -0.000003   -0.000000
   -6  -13    0    2    4   -0.000009    0.000000
   -6  -13    0    3    4    0.000024   -0.000000
   -6  -13    0    4    4   -0.000003    0.000000
   -6  -12    0    1    1   -0.000026    0.000000
   -6  -12    0    2    1    0.000000   -0.000000
   -6  -12    0    3    1    0.000019   -0.000000
   -6  -12    0    4    1   -0.000000    0.000000
   -6  -12    0    1    2   -0.000000   -0.000000
   -6  -12    0    2    2    0.000013   -0.000000
   -6  -12    0    3    2   -0.000001    0.000000
   -6  -12    0    4    2    0.000001   -0.000000
   -6  -12    0    1    3   -0.000020   -0.000000
   -6  -12    0    2    3   -0.000004    0.000000
   -6  -12    0    3    3   -0.000026   -0.000000
   -6  -12    0    4    3   -0.000000    0.000000
   -6  -12    0    1    4   -0.000004    0.000000
   -6  -12    0    2    4    0.000015    0.000000
   -6  -12    0    3    4    0.000000   -0.000000
   -6  -12    0    4    4    0.000013   -0.000000
   -6  -11    0    1    1   -0.000016   -0.000000
   -6  -11    0    2    1    0.000009    0.000000
   -6  -11    0    3    1    0.000013   -0.000000
   -6  -11    0    4    1   -0.000013   -0.000000
   -6  -11    0    1    2   -0.000018   -0.000000
   -6  -11    0    2    2    0.000007   -0.000000
   -6  -11    0    3    2   -0.000013   -0.000000
   -6  -11    0    4    2    0.000018    0.000000
   -6  -11    0    1    3   -0.000020   -0.000000
   -6  -11    0    2    3   -0.000000    0.000000
   -6  -11    0    3    3   -0.000016   -0.000000
   -6  -11    0    4    3   -0.000019   -0.000000
   -6  -11    0    1    4   -0.000000    0.000000
   -6  -11    0    2    4   -0.000000   -0.000000
   -6  -11    0    3    4    0.000009    0.000000
   -6  -11    0    4    4    0.000006   -0.000000
   -6  -10    0    1    1    0.000028    0.000000
   -6  -10    0    2    1   -0.000011    0.000000
   -6  -10    0    3    1    0.000032   -0.000000
   -6  -10    0    4    1    0.000012   -0.000000
   -6  -10    0    1    2   -0.000024   -0.000000
   -6  -10    0    2    2   -0.000029    0.000000
   -6  -10    0    3    2    0.000012   -0.000000
   -6  -10    0    4    2    0.000035    0.000000
   -6  -10    0    1    3   -0.000020    0.000000
   -6  -10    0    2    3    0.000021   -0.000000
   -6  -10    0    3    3    0.000028   -0.000000
   -6  -10    0    4    3   -0.000024   -0.000000
   -6  -10    0    1    4    0.000021   -0.000000
   -6  -10    0    2    4   -0.000022   -0.000000
   -6  -10    0    3    4   -0.000011    0.000000
   -6  -10    0    4    4   -0.000029    0.000000
   -6   -9    0    1    1    0.000020    0.000000
   -6   -9    0    2    1   -0.000002   -0.000000
   -6   -9    0    3    1   -0.000012    0.000000
   -6   -9    0    4    1    0.000015    0.000000
   -6   -9    0    1    2    0.000028    0.000000
   -6   -9    0    2    2   -0.000025   -0.000000
   -6   -9    0    3    2    0.000015   -0.000000
   -6   -9    0    4    2   -0.000034   -0.000000
   -6   -9    0    1    3    0.000046   -0.000000
   -6   -9    0    2    3    0.000009   -0.000000
   -6   -9    0    3    3    0.000020    0.000000
   -6   -9    0    4    3    0.000028    0.000000
   -6   -9    0    1    4    0.000009   -0.000000
   -6   -9    0    2    4    0.000050    0.000000
   -6   -9    0    3    4   -0.000002   -0.000000
   -6   -9    0    4    4   -0.000025    0.000000
   -6   -8    0    1    1   -0.000033   -0.000000
   -6   -8    0    2    1   -0.000038   -0.000000
   -6   -8    0    3    1   -0.000012    0.000000
   -6   -8    0    4    1    0.000003    0.000000
   -6   -8    0    1    2    0.000000   -0.000000
   -6   -8    0    2    2    0.000031   -0.000000
   -6   -8    0    3    2    0.000003    0.000000
   -6   -8    0    4    2    0.000000   -0.000000
   -6   -8    0    1    3   -0.000028   -0.000000
   -6   -8    0    2    3   -0.000017    0.000000
   -6   -8    0    3    3   -0.000034   -0.000000
   -6   -8    0    4    3    0.000000    0.000000
   -6   -8    0    1    4   -0.000017    0.000000
   -6   -8    0    2    4    0.000021    0.000000
   -6   -8    0    3    4   -0.000038   -0.000000
   -6   -8    0    4    4    0.000031   -0.000000
   -6   -7    0    1    1    0.000027    0.000000
   -6   -7    0    2    1    0.000019    0.000000
   -6   -7    0    3    1    0.000019   -0.000000
   -6   -7    0    4    1    0.000000   -0.000000
   -6   -7    0    1    2   -0.000003   -0.000000
   -6   -7    0    2    2   -0.000003   -0.000000
   -6   -7    0    3    2    0.000000    0.000000
   -6   -7    0    4    2    0.000008    0.000001
   -6   -7    0    1    3   -0.000010    0.000000
   -6   -7    0    2    3   -0.000030    0.000000
   -6   -7    0    3    3    0.000027   -0.000000
   -6   -7    0    4    3   -0.000003   -0.000000
   -6   -7    0    1    4   -0.000030    0.000000
   -6   -7    0    2    4   -0.000037   -0.000000
   -6   -7    0    3    4    0.000019    0.000000
   -6   -7    0    4    4   -0.000003   -0.000000
   -6   -6    0    1    1    0.000002    0.000000
   -6   -6    0    2    1    0.000007   -0.000000
   -6   -6    0    3    1    0.000002    0.000000
   -6   -6    0    4    1   -0.000022   -0.000000
   -6   -6    0    1    2    0.000012    0.000000
   -6   -6    0    2    2    0.000013    0.000000
   -6   -6    0    3    2   -0.000022   -0.000000
   -6   -6    0    4    2    0.000009    0.000000
   -6   -6    0    1    3    0.000026   -0.000000
   -6   -6    0    2    3   -0.000008   -0.000000
   -6   -6    0    3    3    0.000002    0.000000
   -6   -6    0    4    3    0.000012   -0.000000
   -6   -6    0    1    4   -0.000008   -0.000000
   -6   -6    0    2    4   -0.000015   -0.000000
   -6   -6    0    3    4    0.000007   -0.000000
   -6   -6    0    4    4    0.000014    0.000000
   -6   -5    0    1    1    0.000008   -0.000000
   -6   -5    0    2    1   -0.000008   -0.000000
   -6   -5    0    3    1   -0.000009    0.000000
   -6   -5    0    4    1    0.000034    0.000000
   -6   -5    0    1    2    0.000036    0.000000
   -6   -5    0    2    2   -0.000003   -0.000000
   -6   -5    0    3    2    0.000035   -0.000000
   -6   -5    0    4    2   -0.000064   -0.000001
   -6   -5    0    1    3    0.000071   -0.000000
   -6   -5    0    2    3   -0.000009   -0.000000
   -6   -5    0    3    3    0.000009    0.000000
   -6   -5    0    4    3    0.000036    0.000001
   -6   -5    0    1    4   -0.000010    0.000000
   -6   -5    0    2    4    0.000012    0.000001
   -6   -5    0    3    4   -0.000008   -0.000000
   -6   -5    0    4    4   -0.000002   -0.000000
   -6   -4    0    1    1   -0.000026   -0.000000
   -6   -4    0    2    1    0.000036    0.000000
   -6   -4    0    3    1   -0.000035   -0.000000
   -6   -4    0    4    1   -0.000021    0.000000
   -6   -4    0    1    2   -0.000070    0.000000
   -6   -4    0    2    2   -0.000011   -0.000000
   -6   -4    0    3    2   -0.000021    0.000000
   -6   -4    0    4    2    0.000090   -0.000000
   -6   -4    0    1    3   -0.000009   -0.000000
   -6   -4    0    2    3    0.000077    0.000000
   -6   -4    0    3    3   -0.000027   -0.000000
   -6   -4    0    4    3   -0.000070   -0.000000
   -6   -4    0    1    4    0.000077   -0.000000
   -6   -4    0    2    4   -0.000020   -0.000000
   -6   -4    0    3    4    0.000036    0.000000
   -6   -4    0    4    4   -0.000011   -0.000000
   -6   -3    0    1    1    0.000092    0.000000
   -6   -3    0    2    1    0.000015    0.000000
   -6   -3    0    3    1    0.000040    0.000000
   -6   -3    0    4    1   -0.000065   -0.000000
   -6   -3    0    1    2    0.000015   -0.000000
   -6   -3    0    2    2    0.000075    0.000000
   -6   -3    0    3    2   -0.000065   -0.000000
   -6   -3    0    4    2    0.000015    0.000001
   -6   -3    0    1    3    0.000166    0.000000
   -6   -3    0    2    3   -0.000049    0.000000
   -6   -3    0    3    3    0.000092    0.000000
   -6   -3    0    4    3    0.000015   -0.000000
   -6   -3    0    1    4   -0.000049    0.000000
   -6   -3    0    2    4   -0.000020   -0.000000
   -6   -3    0    3    4    0.000015   -0.000000
   -6   -3    0    4    4    0.000075    0.000000
   -6   -2    0    1    1   -0.000030    0.000000
   -6   -2    0    2    1   -0.000069   -0.000000
   -6   -2    0    3    1   -0.000021    0.000000
   -6   -2    0    4    1    0.000041   -0.000000
   -6   -2    0    1    2    0.000038   -0.000000
   -6   -2    0    2    2   -0.000008    0.000000
   -6   -2    0    3    2    0.000041   -0.000000
   -6   -2    0    4    2   -0.000053   -0.000000
   -6   -2    0    1    3   -0.000015    0.000000
   -6   -2    0    2    3    0.000056    0.000000
   -6   -2    0    3    3   -0.000029   -0.000000
   -6   -2    0    4    3    0.000038    0.000000
   -6   -2    0    1    4    0.000056   -0.000000
   -6   -2    0    2    4    0.000161    0.000000
   -6   -2    0    3    4   -0.000069    0.000000
   -6   -2    0    4    4   -0.000008    0.000000
   -6   -1    0    1    1    0.000012    0.000000
   -6   -1    0    2    1    0.000033    0.000000
   -6   -1    0    3    1   -0.000011    0.000000
   -6   -1    0    4    1   -0.000014    0.000000
   -6   -1    0    1    2   -0.000010    0.000001
   -6   -1    0    2    2   -0.000006    0.000000
   -6   -1    0    3    2   -0.000014    0.000000
   -6   -1    0    4    2    0.000023   -0.000000
   -6   -1    0    1    3    0.000049    0.000000
   -6   -1    0    2    3    0.000043    0.000000
   -6   -1    0    3    3    0.000012    0.000000
   -6   -1    0    4    3   -0.000010    0.000000
   -6   -1    0    1    4    0.000043   -0.000000
   -6   -1    0    2    4   -0.000078    0.000000
   -6   -1    0    3    4    0.000034   -0.000000
   -6   -1    0    4    4   -0.000006   -0.000000
   -6    0    0    1    1    0.000019   -0.000000
   -6    0    0    2    1    0.000002   -0.000000
   -6    0    0    3    1    0.000011    0.000000
   -6    0    0    4    1    0.000005    0.000000
   -6    0    0    1    2   -0.000003    0.000000
   -6    0    0    2    2   -0.000004    0.000000
   -6    0    0    3    2    0.000005    0.000000
   -6    0    0    4    2    0.000015    0.000000
   -6    0    0    1    3    0.000019   -0.000000
   -6    0    0    2    3    0.000021   -0.000000
   -6    0    0    3    3    0.000019   -0.000000
   -6    0    0    4    3   -0.000002   -0.000000
   -6    0    0    1    4    0.000021    0.000000
   -6    0    0    2    4    0.000065    0.000000
   -6    0    0    3    4    0.000003   -0.000000
   -6    0    0    4    4   -0.000003   -0.000000
   -6    1    0    1    1    0.000011   -0.000000
   -6    1    0    2    1    0.000006    0.000000
   -6    1    0    3    1   -0.000000   -0.000000
   -6    1    0    4    1   -0.000004   -0.000000
   -6    1    0    1    2    0.000028   -0.000000
   -6    1    0    2    2    0.000012   -0.000000
   -6    1    0    3    2   -0.000004   -0.000000
   -6    1    0    4    2   -0.000012    0.000000
   -6    1    0    1    3   -0.000011    0.000000
   -6    1    0    2    3    0.000014    0.000000
   -6    1    0    3    3    0.000011   -0.000000
   -6    1    0    4    3    0.000028   -0.000000
   -6    1    0    1    4    0.000014    0.000000
   -6    1    0    2    4    0.000023   -0.000000
   -6    1    0    3    4    0.000005    0.000000
   -6    1    0    4    4    0.000012    0.000000
   -6    2    0    1    1   -0.000001    0.000000
   -6    2    0    2    1   -0.000018    0.000000
   -6    2    0    3    1   -0.000016    0.000000
   -6    2    0    4    1    0.000016   -0.000000
   -6    2    0    1    2   -0.000057   -0.000000
   -6    2    0    2    2   -0.000001    0.000001
   -6    2    0    3    2    0.000017   -0.000000
   -6    2    0    4    2   -0.000030   -0.000000
   -6    2    0    1    3   -0.000056    0.000000
   -6    2    0    2    3   -0.000003   -0.000000
   -6    2    0    3    3   -0.000001    0.000000
   -6    2    0    4    3   -0.000057    0.000000
   -6    2    0    1    4   -0.000003   -0.000001
   -6    2    0    2    4    0.000009   -0.000000
   -6    2    0    3    4   -0.000018   -0.000000
   -6    2    0    4    4   -0.000001    0.000000
   -6    3    0    1    1   -0.000002   -0.000000
   -6    3    0    2    1    0.000040   -0.000000
   -6    3    0    3    1    0.000045    0.000000
   -6    3    0    4    1    0.000004    0.000000
   -6    3    0    1    2    0.000011    0.000000
   -6    3    0    2    2   -0.000003   -0.000000
   -6    3    0    3    2    0.000004    0.000000
   -6    3    0    4    2    0.000022   -0.000000
   -6    3    0    1    3   -0.000006   -0.000000
   -6    3    0    2    3   -0.000030   -0.000000
   -6    3    0    3    3   -0.000002   -0.000000
   -6    3    0    4    3    0.000011    0.000000
   -6    3    0    1    4   -0.000030    0.000000
   -6    3    0    2    4   -0.000001    0.000000
   -6    3    0    3    4    0.000040   -0.000000
   -6    3    0    4    4   -0.000003   -0.000000
   -6    4    0    1    1   -0.000031   -0.000000
   -6    4    0    2    1    0.000009    0.000000
   -6    4    0    3    1    0.000005   -0.000000
   -6    4    0    4    1   -0.000009    0.000000
   -6    4    0    1    2    0.000022    0.000000
   -6    4    0    2    2    0.000029   -0.000000
   -6    4    0    3    2   -0.000009    0.000000
   -6    4    0    4    2    0.000026    0.000000
   -6    4    0    1    3    0.000056   -0.000000
   -6    4    0    2    3    0.000003    0.000000
   -6    4    0    3    3   -0.000031   -0.000000
   -6    4    0    4    3    0.000022   -0.000000
   -6    4    0    1    4    0.000003    0.000000
   -6    4    0    2    4    0.000039   -0.000000
   -6    4    0    3    4    0.000009    0.000000
   -6    4    0    4    4    0.000029   -0.000000
   -6    5    0    1    1   -0.000003    0.000000
   -6    5    0    2    1   -0.000026    0.000000
   -6    5    0    3    1    0.000005   -0.000000
   -6    5    0    4    1    0.000007   -0.000000
   -6    5    0    1    2    0.000001   -0.000000
   -6    5    0    2    2   -0.000006    0.000000
   -6    5    0    3    2    0.000007   -0.000000
   -6    5    0    4    2    0.000015    0.000000
   -6    5    0    1    3   -0.000003    0.000000
   -6    5    0    2    3    0.000011    0.000000
   -6    5    0    3    3   -0.000003    0.000000
   -6    5    0    4    3    0.000001   -0.000000
   -6    5    0    1    4    0.000011   -0.000000
   -6    5    0    2    4   -0.000039   -0.000000
   -6    5    0    3    4   -0.000026    0.000000
   -6    5    0    4    4   -0.000006    0.000000
   -6    6    0    1    1    0.000003    0.000000
   -6    6    0    2    1   -0.000017    0.000000
   -6    6    0    3    1   -0.000027    0.000000
   -6    6    0    4    1    0.000012    0.000000
   -6    6    0    1    2   -0.000017    0.000000
   -6    6    0    2    2   -0.000016    0.000000
   -6    6    0    3    2    0.000012   -0.000000
   -6    6    0    4    2   -0.000013   -0.000000
   -6    6    0    1    3   -0.000005   -0.000000
   -6    6    0    2    3   -0.000009   -0.000000
   -6    6    0    3    3    0.000003   -0.000000
   -6    6    0    4    3   -0.000017    0.000000
   -6    6    0    1    4   -0.000009   -0.000000
   -6    6    0    2    4   -0.000015    0.000000
   -6    6    0    3    4   -0.000017   -0.000000
   -6    6    0    4    4   -0.000016    0.000000
   -6    7    0    1    1    0.000013    0.000000
   -6    7    0    2    1    0.000003   -0.000000
   -6    7    0    3    1   -0.000004   -0.000000
   -6    7    0    4    1   -0.000011   -0.000000
   -6    7    0    1    2    0.000023    0.000000
   -6    7    0    2    2   -0.000007    0.000000
   -6    7    0    3    2   -0.000011    0.000000
   -6    7    0    4    2   -0.000012   -0.000000
   -6    7    0    1    3    0.000003   -0.000000
   -6    7    0    2    3   -0.000017    0.000000
   -6    7    0    3    3    0.000013    0.000000
   -6    7    0    4    3    0.000023    0.000000
   -6    7    0    1    4   -0.000017    0.000000
   -6    7    0    2    4   -0.000008    0.000000
   -6    7    0    3    4    0.000003   -0.000000
   -6    7    0    4    4   -0.000007   -0.000000
   -6    8    0    1    1   -0.000008   -0.000000
   -6    8    0    2    1   -0.000012    0.000000
   -6    8    0    3    1   -0.000016   -0.000000
   -6    8    0    4    1   -0.000007    0.000000
   -6    8    0    1    2   -0.000014   -0.000000
   -6    8    0    2    2    0.000012   -0.000000
   -6    8    0    3    2   -0.000007    0.000000
   -6    8    0    4    2   -0.000003    0.000000
   -6    8    0    1    3   -0.000007   -0.000000
   -6    8    0    2    3    0.000006    0.000000
   -6    8    0    3    3   -0.000008   -0.000000
   -6    8    0    4    3   -0.000014    0.000000
   -6    8    0    1    4    0.000006    0.000000
   -6    8    0    2    4    0.000007   -0.000000
   -6    8    0    3    4   -0.000012    0.000000
   -6    8    0    4    4    0.000012   -0.000000
   -6    9    0    1    1   -0.000001    0.000000
   -6    9    0    2    1    0.000020    0.000000
   -6    9    0    3    1    0.000012   -0.000000
   -6    9    0    4    1   -0.000001   -0.000000
   -6    9    0    1    2    0.000001   -0.000000
   -6    9    0    2    2    0.000003    0.000000
   -6    9    0    3    2   -0.000001   -0.000000
   -6    9    0    4    2    0.000002    0.000000
   -6    9    0    1    3   -0.000006    0.000000
   -6    9    0    2    3    0.000002    0.000000
   -6    9    0    3    3   -0.000001    0.000000
   -6    9    0    4    3    0.000001   -0.000000
   -6    9    0    1    4    0.000002    0.000000
   -6    9    0    2    4   -0.000012   -0.000000
   -6    9    0    3    4    0.000020    0.000000
   -6    9    0    4    4    0.000003    0.000000
   -6   10    0    1    1   -0.000001    0.000000
   -6   10    0    2    1    0.000004   -0.000000
   -6   10    0    3    1    0.000015    0.000000
   -6   10    0    4    1    0.000010   -0.000000
   -6   10    0    1    2   -0.000002    0.000000
   -6   10    0    2    2   -0.000002    0.000000
   -6   10    0    3    2    0.000010   -0.000000
   -6   10    0    4    2    0.000003   -0.000000
   -6   10    0    1    3    0.000007    0.000000
   -6   10    0    2    3    0.000004   -0.000000
   -6   10    0    3    3   -0.000001    0.000000
   -6   10    0    4    3   -0.000002    0.000000
   -6   10    0    1    4    0.000004   -0.000000
   -6   10    0    2    4    0.000010    0.000000
   -6   10    0    3    4    0.000004   -0.000000
   -6   10    0    4    4   -0.000002    0.000000
   -5  -16    0    1    1    0.000006    0.000000
   -5  -16    0    2    1    0.000010    0.000000
   -5  -16    0    3    1    0.000002   -0.000000
   -5  -16    0    4    1   -0.000000   -0.000000
   -5  -16    0    1    2    0.000010   -0.000000
   -5  -16    0    2    2   -0.000006   -0.000000
   -5  -16    0    3    2   -0.000000   -0.000000
   -5  -16    0    4    2    0.000000    0.000000
   -5  -16    0    1    3   -0.000002    0.000000
   -5  -16    0    2    3   -0.000003    0.000000
   -5  -16    0    3    3    0.000005    0.000000
   -5  -16    0    4    3    0.000010   -0.000000
   -5  -16    0    1    4   -0.000003    0.000000
   -5  -16    0    2    4   -0.000010   -0.000000
   -5  -16    0    3    4    0.000010    0.000000
   -5  -16    0    4    4   -0.000005    0.000000
   -5  -15    0    1    1   -0.000002    0.000000
   -5  -15    0    2    1   -0.000002   -0.000000
   -5  -15    0    3    1   -0.000006    0.000000
   -5  -15    0    4    1   -0.000005   -0.000000
   -5  -15    0    1    2   -0.000002    0.000000
   -5  -15    0    2    2    0.000002    0.000000
   -5  -15    0    3    2   -0.000005   -0.000000
   -5  -15    0    4    2   -0.000005   -0.000000
   -5  -15    0    1    3   -0.000010    0.000000
   -5  -15    0    2    3    0.000002   -0.000000
   -5  -15    0    3    3   -0.000002    0.000000
   -5  -15    0    4    3   -0.000002    0.000000
   -5  -15    0    1    4    0.000002   -0.000000
   -5  -15    0    2    4   -0.000002   -0.000000
   -5  -15    0    3    4   -0.000002   -0.000000
   -5  -15    0    4    4    0.000002    0.000000
   -5  -14    0    1    1    0.000009   -0.000000
   -5  -14    0    2    1   -0.000010   -0.000000
   -5  -14    0    3    1    0.000011    0.000000
   -5  -14    0    4    1    0.000008    0.000000
   -5  -14    0    1    2   -0.000012    0.000000
   -5  -14    0    2    2   -0.000010   -0.000000
   -5  -14    0    3    2    0.000008    0.000000
   -5  -14    0    4    2    0.000002   -0.000000
   -5  -14    0    1    3   -0.000018   -0.000000
   -5  -14    0    2    3    0.000002    0.000000
   -5  -14    0    3    3    0.000009   -0.000000
   -5  -14    0    4    3   -0.000012    0.000000
   -5  -14    0    1    4    0.000002    0.000000
   -5  -14    0    2    4   -0.000004    0.000000
   -5  -14    0    3    4   -0.000010   -0.000000
   -5  -14    0    4    4   -0.000010   -0.000000
   -5  -13    0    1    1   -0.000006   -0.000000
   -5  -13    0    2    1    0.000008    0.000000
   -5  -13    0    3    1   -0.000001   -0.000000
   -5  -13    0    4    1    0.000001    0.000000
   -5  -13    0    1    2   -0.000014   -0.000000
   -5  -13    0    2    2    0.000010   -0.000000
   -5  -13    0    3    2    0.000001   -0.000000
   -5  -13    0    4    2    0.000001    0.000000
   -5  -13    0    1    3    0.000006    0.000000
   -5  -13    0    2    3   -0.000004    0.000000
   -5  -13    0    3    3   -0.000006   -0.000000
   -5  -13    0    4    3   -0.000014   -0.000000
   -5  -13    0    1    4   -0.000004    0.000000
   -5  -13    0    2    4    0.000019   -0.000000
   -5  -13    0    3    4    0.000008    0.000000
   -5  -13    0    4    4    0.000010   -0.000000
   -5  -12    0    1    1    0.000015    0.000000
   -5  -12    0    2    1    0.000011    0.000000
   -5  -12    0    3    1    0.000019   -0.000000
   -5  -12    0    4    1    0.000000   -0.000000
   -5  -12    0    1    2    0.000029   -0.000000
   -5  -12    0    2    2   -0.000010   -0.000000
   -5  -12    0    3    2    0.000000   -0.000000
   -5  -12    0    4    2    0.000001    0.000000
   -5  -12    0    1    3    0.000025   -0.000000
   -5  -12    0    2    3    0.000002    0.000000
   -5  -12    0    3    3    0.000015   -0.000000
   -5  -12    0    4    3    0.000029   -0.000000
   -5  -12    0    1    4    0.000002   -0.000000
   -5  -12    0    2    4   -0.000000   -0.000000
   -5  -12    0    3    4    0.000011    0.000000
   -5  -12    0    4    4   -0.000010    0.000000
   -5  -11    0    1    1   -0.000016    0.000000
   -5  -11    0    2    1   -0.000009    0.000000
   -5  -11    0    3    1   -0.000041    0.000000
   -5  -11    0    4    1    0.000000   -0.000000
   -5  -11    0    1    2    0.000019   -0.000000
   -5  -11    0    2    2    0.000006    0.000000
   -5  -11    0    3    2    0.000000   -0.000000
   -5  -11    0    4    2   -0.000031   -0.000000
   -5  -11    0    1    3    0.000033    0.000000
   -5  -11    0    2    3    0.000004   -0.000000
   -5  -11    0    3    3   -0.000016    0.000000
   -5  -11    0    4    3    0.000019   -0.000000
   -5  -11    0    1    4    0.000004   -0.000000
   -5  -11    0    2    4    0.000018   -0.000000
   -5  -11    0    3    4   -0.000009    0.000000
   -5  -11    0    4    4    0.000006    0.000000
   -5  -10    0    1    1   -0.000039    0.000000
   -5  -10    0    2    1    0.000000   -0.000000
   -5  -10    0    3    1   -0.000012   -0.000000
   -5  -10    0    4    1   -0.000020    0.000000
   -5  -10    0    1    2   -0.000000    0.000000
   -5  -10    0    2    2    0.000038   -0.000000
   -5  -10    0    3    2   -0.000020    0.000000
   -5  -10    0    4    2   -0.000003   -0.000000
   -5  -10    0    1    3   -0.000020   -0.000000
   -5  -10    0    2    3   -0.000021   -0.000000
   -5  -10    0    3    3   -0.000039    0.000000
   -5  -10    0    4    3   -0.000000    0.000000
   -5  -10    0    1    4   -0.000021   -0.000000
   -5  -10    0    2    4   -0.000023    0.000000
   -5  -10    0    3    4    0.000000   -0.000000
   -5  -10    0    4    4    0.000038   -0.000000
   -5   -9    0    1    1   -0.000010   -0.000000
   -5   -9    0    2    1    0.000017   -0.000000
   -5   -9    0    3    1    0.000025   -0.000000
   -5   -9    0    4    1   -0.000026    0.000000
   -5   -9    0    1    2   -0.000039   -0.000000
   -5   -9    0    2    2    0.000019   -0.000000
   -5   -9    0    3    2   -0.000026    0.000000
   -5   -9    0    4    2    0.000041    0.000000
   -5   -9    0    1    3   -0.000034   -0.000000
   -5   -9    0    2    3   -0.000000    0.000000
   -5   -9    0    3    3   -0.000011   -0.000000
   -5   -9    0    4    3   -0.000039   -0.000000
   -5   -9    0    1    4   -0.000000    0.000000
   -5   -9    0    2    4   -0.000033    0.000000
   -5   -9    0    3    4    0.000017   -0.000000
   -5   -9    0    4    4    0.000019   -0.000000
   -5   -8    0    1    1    0.000041    0.000000
   -5   -8    0    2    1    0.000012    0.000000
   -5   -8    0    3    1    0.000020    0.000000
   -5   -8    0    4    1    0.000027   -0.000000
   -5   -8    0    1    2   -0.000006   -0.000000
   -5   -8    0    2    2   -0.000067    0.000000
   -5   -8    0    3    2    0.000027   -0.000000
   -5   -8    0    4    2   -0.000003    0.000000
   -5   -8    0    1    3    0.000011    0.000000
   -5   -8    0    2    3    0.000044    0.000000
   -5   -8    0    3    3    0.000041    0.000000
   -5   -8    0    4    3   -0.000006   -0.000000
   -5   -8    0    1    4    0.000045   -0.000000
   -5   -8    0    2    4   -0.000010   -0.000000
   -5   -8    0    3    4    0.000012    0.000000
   -5   -8    0    4    4   -0.000067   -0.000000
   -5   -7    0    1    1   -0.000043    0.000000
   -5   -7    0    2    1   -0.000031   -0.000000
   -5   -7    0    3    1   -0.000040    0.000000
   -5   -7    0    4    1    0.000030   -0.000000
   -5   -7    0    1    2   -0.000001    0.000000
   -5   -7    0    2    2   -0.000011    0.000000
   -5   -7    0    3    2    0.000030   -0.000000
   -5   -7    0    4    2   -0.000022   -0.000000
   -5   -7    0    1    3    0.000012   -0.000000
   -5   -7    0    2    3    0.000029   -0.000000
   -5   -7    0    3    3   -0.000043    0.000000
   -5   -7    0    4    3   -0.000001    0.000000
   -5   -7    0    1    4    0.000029   -0.000000
   -5   -7    0    2    4    0.000082   -0.000000
   -5   -7    0    3    4   -0.000031    0.000000
   -5   -7    0    4    4   -0.000011    0.000000
   -5   -6    0    1    1   -0.000011   -0.000000
   -5   -6    0    2    1   -0.000020   -0.000000
   -5   -6    0    3    1    0.000035    0.000000
   -5   -6    0    4    1   -0.000030    0.000000
   -5   -6    0    1    2    0.000024    0.000000
   -5   -6    0    2    2    0.000017   -0.000000
   -5   -6    0    3    2   -0.000030    0.000000
   -5   -6    0    4    2    0.000049   -0.000000
   -5   -6    0    1    3   -0.000081   -0.000000
   -5   -6    0    2    3   -0.000007    0.000000
   -5   -6    0    3    3   -0.000012   -0.000000
   -5   -6    0    4    3    0.000024    0.000001
   -5   -6    0    1    4   -0.000007    0.000000
   -5   -6    0    2    4    0.000007    0.000000
   -5   -6    0    3    4   -0.000020   -0.000000
   -5   -6    0    4    4    0.000017    0.000000
   -5   -5    0    1    1    0.000074   -0.000000
   -5   -5    0    2    1   -0.000023    0.000000
   -5   -5    0    3    1    0.000042   -0.000000
   -5   -5    0    4    1   -0.000021    0.000000
   -5   -5    0    1    2    0.000037   -0.000000
   -5   -5    0    2    2    0.000082   -0.000000
   -5   -5    0    3    2   -0.000021    0.000000
   -5   -5    0    4    2   -0.000001    0.000000
   -5   -5    0    1    3    0.000027    0.000000
   -5   -5    0    2    3   -0.000029    0.000001
   -5   -5    0    3    3    0.000074   -0.000000
   -5   -5    0    4    3    0.000037   -0.000000
   -5   -5    0    1    4   -0.000029   -0.000000
   -5   -5    0    2    4    0.000013    0.000000
   -5   -5    0    3    4   -0.000023   -0.000000
   -5   -5    0    4    4    0.000082   -0.000000
   -5   -4    0    1    1    0.000064    0.000000
   -5   -4    0    2    1    0.000012    0.000000
   -5   -4    0    3    1   -0.000065   -0.000000
   -5   -4    0    4    1    0.000129   -0.000000
   -5   -4    0    1    2    0.000092   -0.000000
   -5   -4    0    2    2   -0.000163   -0.000000
   -5   -4    0    3    2    0.000129   -0.000000
   -5   -4    0    4    2   -0.000214    0.000000
   -5   -4    0    1    3   -0.000115    0.000000
   -5   -4    0    2    3   -0.000084   -0.000000
   -5   -4    0    3    3    0.000064    0.000000
   -5   -4    0    4    3    0.000092   -0.000000
   -5   -4    0    1    4   -0.000084   -0.000000
   -5   -4    0    2    4    0.000038   -0.000000
   -5   -4    0    3    4    0.000012    0.000000
   -5   -4    0    4    4   -0.000163   -0.000000
   -5   -3    0    1    1   -0.000160    0.000000
   -5   -3    0    2    1    0.000027   -0.000000
   -5   -3    0    3    1    0.000096   -0.000000
   -5   -3    0    4    1   -0.000091    0.000000
   -5   -3    0    1    2    0.000127    0.000000
   -5   -3    0    2    2    0.000133    0.000000
   -5   -3    0    3    2   -0.000091   -0.000000
   -5   -3    0    4    2    0.000202   -0.000001
   -5   -3    0    1    3   -0.000032    0.000000
   -5   -3    0    2    3    0.000141   -0.000000
   -5   -3    0    3    3   -0.000159    0.000000
   -5   -3    0    4    3    0.000127    0.000000
   -5   -3    0    1    4    0.000141    0.000000
   -5   -3    0    2    4   -0.000077    0.000000
   -5   -3    0    3    4    0.000027    0.000000
   -5   -3    0    4    4    0.000133    0.000000
   -5   -2    0    1    1    0.000127    0.000000
   -5   -2    0    2    1   -0.000038    0.000000
   -5   -2    0    3    1   -0.000065    0.000000
   -5   -2    0    4    1    0.000129    0.000000
   -5   -2    0    1    2   -0.000139    0.000000
   -5   -2    0    2    2   -0.000153    0.000000
   -5   -2    0    3    2    0.000129    0.000000
   -5   -2    0    4    2   -0.000214   -0.000000
   -5   -2    0    1    3    0.000382   -0.000000
   -5   -2    0    2    3    0.000235   -0.000000
   -5   -2    0    3    3    0.000126    0.000000
   -5   -2    0    4    3   -0.000138    0.000000
   -5   -2    0    1    4    0.000235   -0.000000
   -5   -2    0    2    4    0.000110    0.000000
   -5   -2    0    3    4   -0.000038   -0.000000
   -5   -2    0    4    4   -0.000153   -0.000000
   -5   -1    0    1    1   -0.000061   -0.000001
   -5   -1    0    2    1    0.000164   -0.000000
   -5   -1    0    3    1   -0.000008    0.000000
   -5   -1    0    4    1    0.000008   -0.000000
   -5   -1    0    1    2    0.000084   -0.000000
   -5   -1    0    2    2   -0.000038   -0.000000
   -5   -1    0    3    2    0.000009    0.000000
   -5   -1    0    4    2    0.000050    0.000000
   -5   -1    0    1    3    0.000057    0.000000
   -5   -1    0    2    3    0.000090   -0.000000
   -5   -1    0    3    3   -0.000061    0.000000
   -5   -1    0    4    3    0.000084   -0.000000
   -5   -1    0    1    4    0.000090    0.000000
   -5   -1    0    2    4   -0.000166    0.000000
   -5   -1    0    3    4    0.000164   -0.000000
   -5   -1    0    4    4   -0.000037   -0.000000
   -5    0    0    1    1    0.000086    0.000000
   -5    0    0    2    1    0.000031    0.000000
   -5    0    0    3    1    0.000019   -0.000000
   -5    0    0    4    1   -0.000020   -0.000000
   -5    0    0    1    2   -0.000030   -0.000000
   -5    0    0    2    2    0.000069   -0.000000
   -5    0    0    3    2   -0.000021    0.000000
   -5    0    0    4    2    0.000064    0.000000
   -5    0    0    1    3   -0.000073    0.000001
   -5    0    0    2    3   -0.000109    0.000000
   -5    0    0    3    3    0.000086   -0.000000
   -5    0    0    4    3   -0.000030    0.000000
   -5    0    0    1    4   -0.000109   -0.000000
   -5    0    0    2    4   -0.000005   -0.000000
   -5    0    0    3    4    0.000030    0.000000
   -5    0    0    4    4    0.000069    0.000000
   -5    1    0    1    1    0.000012    0.000000
   -5    1    0    2    1    0.000010    0.000000
   -5    1    0    3    1   -0.000001    0.000000
   -5    1    0    4    1    0.000007   -0.000000
   -5    1    0    1    2   -0.000033   -0.000000
   -5    1    0    2    2   -0.000006    0.000000
   -5    1    0    3    2    0.000007   -0.000000
   -5    1    0    4    2   -0.000061   -0.000000
   -5    1    0    1    3   -0.000008   -0.000000
   -5    1    0    2    3   -0.000009   -0.000000
   -5    1    0    3    3    0.000012   -0.000000
   -5    1    0    4    3   -0.000033    0.000000
   -5    1    0    1    4   -0.000008   -0.000001
   -5    1    0    2    4    0.000050   -0.000000
   -5    1    0    3    4    0.000010   -0.000000
   -5    1    0    4    4   -0.000006    0.000000
   -5    2    0    1    1   -0.000033   -0.000000
   -5    2    0    2    1   -0.000007   -0.000000
   -5    2    0    3    1    0.000026    0.000000
   -5    2    0    4    1    0.000023    0.000000
   -5    2    0    1    2   -0.000036    0.000000
   -5    2    0    2    2   -0.000022   -0.000000
   -5    2    0    3    2    0.000023    0.000000
   -5    2    0    4    2   -0.000009    0.000000
   -5    2    0    1    3   -0.000021   -0.000000
   -5    2    0    2    3   -0.000041   -0.000000
   -5    2    0    3    3   -0.000033   -0.000000
   -5    2    0    4    3   -0.000036    0.000000
   -5    2    0    1    4   -0.000041    0.000000
   -5    2    0    2    4   -0.000053    0.000000
   -5    2    0    3    4   -0.000007   -0.000000
   -5    2    0    4    4   -0.000022   -0.000001
   -5    3    0    1    1   -0.000038   -0.000000
   -5    3    0    2    1    0.000039    0.000000
   -5    3    0    3    1    0.000014   -0.000000
   -5    3    0    4    1   -0.000019    0.000000
   -5    3    0    1    2    0.000057   -0.000000
   -5    3    0    2    2    0.000011   -0.000000
   -5    3    0    3    2   -0.000020    0.000000
   -5    3    0    4    2    0.000052    0.000000
   -5    3    0    1    3    0.000089    0.000000
   -5    3    0    2    3   -0.000016    0.000000
   -5    3    0    3    3   -0.000038   -0.000000
   -5    3    0    4    3    0.000058   -0.000000
   -5    3    0    1    4   -0.000016    0.000000
   -5    3    0    2    4    0.000004   -0.000000
   -5    3    0    3    4    0.000039    0.000000
   -5    3    0    4    4    0.000011    0.000000
   -5    4    0    1    1    0.000002    0.000000
   -5    4    0    2    1   -0.000046    0.000000
   -5    4    0    3    1   -0.000023    0.000000
   -5    4    0    4    1   -0.000014   -0.000000
   -5    4    0    1    2    0.000009   -0.000000
   -5    4    0    2    2    0.000006    0.000000
   -5    4    0    3    2   -0.000014   -0.000000
   -5    4    0    4    2    0.000008   -0.000000
   -5    4    0    1    3    0.000034    0.000000
   -5    4    0    2    3    0.000031   -0.000000
   -5    4    0    3    3    0.000002    0.000000
   -5    4    0    4    3    0.000009    0.000000
   -5    4    0    1    4    0.000031   -0.000000
   -5    4    0    2    4   -0.000033   -0.000000
   -5    4    0    3    4   -0.000046    0.000000
   -5    4    0    4    4    0.000006    0.000000
   -5    5    0    1    1    0.000019    0.000000
   -5    5    0    2    1   -0.000034   -0.000000
   -5    5    0    3    1   -0.000033    0.000000
   -5    5    0    4    1   -0.000004    0.000000
   -5    5    0    1    2   -0.000033    0.000000
   -5    5    0    2    2   -0.000020   -0.000000
   -5    5    0    3    2   -0.000004    0.000000
   -5    5    0    4    2   -0.000038   -0.000000
   -5    5    0    1    3   -0.000033   -0.000000
   -5    5    0    2    3   -0.000001   -0.000000
   -5    5    0    3    3    0.000019   -0.000000
   -5    5    0    4    3   -0.000034    0.000000
   -5    5    0    1    4   -0.000001   -0.000000
   -5    5    0    2    4   -0.000034    0.000000
   -5    5    0    3    4   -0.000034   -0.000000
   -5    5    0    4    4   -0.000020   -0.000000
   -5    6    0    1    1    0.000005   -0.000000
   -5    6    0    2    1    0.000006    0.000000
   -5    6    0    3    1    0.000006   -0.000000
   -5    6    0    4    1    0.000008   -0.000000
   -5    6    0    1    2   -0.000021    0.000000
   -5    6    0    2    2   -0.000015   -0.000000
   -5    6    0    3    2    0.000008    0.000000
   -5    6    0    4    2    0.000014    0.000000
   -5    6    0    1    3   -0.000040   -0.000000
   -5    6    0    2    3   -0.000009    0.000000
   -5    6    0    3    3    0.000005   -0.000000
   -5    6    0    4    3   -0.000021   -0.000000
   -5    6    0    1    4   -0.000009    0.000000
   -5    6    0    2    4   -0.000003    0.000000
   -5    6    0    3    4    0.000007    0.000000
   -5    6    0    4    4   -0.000015   -0.000000
   -5    7    0    1    1    0.000013   -0.000000
   -5    7    0    2    1    0.000030    0.000000
   -5    7    0    3    1    0.000002    0.000000
   -5    7    0    4    1   -0.000000    0.000000
   -5    7    0    1    2    0.000012   -0.000000
   -5    7    0    2    2   -0.000009   -0.000000
   -5    7    0    3    2   -0.000000    0.000000
   -5    7    0    4    2   -0.000002    0.000000
   -5    7    0    1    3    0.000025    0.000000
   -5    7    0    2    3    0.000009    0.000000
   -5    7    0    3    3    0.000013    0.000000
   -5    7    0    4    3    0.000012   -0.000000
   -5    7    0    1    4    0.000009   -0.000000
   -5    7    0    2    4    0.000025   -0.000000
   -5    7    0    3    4    0.000030    0.000000
   -5    7    0    4    4   -0.000009    0.000000
   -5    8    0    1    1    0.000003    0.000000
   -5    8    0    2    1   -0.000020    0.000000
   -5    8    0    3    1    0.000012   -0.000000
   -5    8    0    4    1    0.000008   -0.000000
   -5    8    0    1    2    0.000003   -0.000000
   -5    8    0    2    2    0.000001    0.000000
   -5    8    0    3    2    0.000008   -0.000000
   -5    8    0    4    2    0.000001    0.000000
   -5    8    0    1    3    0.000008    0.000000
   -5    8    0    2    3    0.000012   -0.000000
   -5    8    0    3    3    0.000003    0.000000
   -5    8    0    4    3    0.000003    0.000000
   -5    8    0    1    4    0.000012   -0.000000
   -5    8    0    2    4    0.000017    0.000000
   -5    8    0    3    4   -0.000019   -0.000000
   -5    8    0    4    4    0.000001    0.000000
   -5    9    0    1    1   -0.000015    0.000000
   -5    9    0    2    1    0.000002   -0.000000
   -5    9    0    3    1   -0.000009    0.000000
   -5    9    0    4    1   -0.000003   -0.000000
   -5    9    0    1    2    0.000004    0.000000
   -5    9    0    2    2    0.000014    0.000000
   -5    9    0    3    2   -0.000003    0.000000
   -5    9    0    4    2   -0.000001   -0.000000
   -5    9    0    1    3    0.000013    0.000000
   -5    9    0    2    3   -0.000007   -0.000000
   -5    9    0    3    3   -0.000015    0.000000
   -5    9    0    4    3    0.000004    0.000000
   -5    9    0    1    4   -0.000007   -0.000000
   -5    9    0    2    4    0.000013    0.000000
   -5    9    0    3    4    0.000002   -0.000000
   -5    9    0    4    4    0.000014    0.000000
   -5   10    0    1    1   -0.000001   -0.000000
   -5   10    0    2    1   -0.000003   -0.000000
   -5   10    0    3    1    0.000001   -0.000000
   -5   10    0    4    1    0.000000    0.000000
   -5   10    0    1    2   -0.000003    0.000000
   -5   10    0    2    2    0.000001   -0.000000
   -5   10    0    3    2    0.000000    0.000000
   -5   10    0    4    2    0.000001    0.000000
   -5   10    0    1    3   -0.000005   -0.000000
   -5   10    0    2    3   -0.000005    0.000000
   -5   10    0    3    3   -0.000001   -0.000000
   -5   10    0    4    3   -0.000003    0.000000
   -5   10    0    1    4   -0.000005    0.000000
   -5   10    0    2    4   -0.000017    0.000000
   -5   10    0    3    4   -0.000003   -0.000000
   -5   10    0    4    4    0.000001   -0.000000
   -4  -15    0    1    1   -0.000002   -0.000000
   -4  -15    0    2    1    0.000001   -0.000000
   -4  -15    0    3    1    0.000000    0.000000
   -4  -15    0    4    1    0.000000    0.000000
   -4  -15    0    1    2    0.000009    0.000000
   -4  -15    0    2    2    0.000001   -0.000000
   -4  -15    0    3    2    0.000000    0.000000
   -4  -15    0    4    2   -0.000011    0.000000
   -4  -15    0    1    3    0.000012   -0.000000
   -4  -15    0    2    3    0.000006    0.000000
   -4  -15    0    3    3   -0.000002   -0.000000
   -4  -15    0    4    3    0.000009    0.000000
   -4  -15    0    1    4    0.000006    0.000000
   -4  -15    0    2    4    0.000005    0.000000
   -4  -15    0    3    4    0.000001   -0.000000
   -4  -15    0    4    4    0.000001   -0.000000
   -4  -14    0    1    1   -0.000013   -0.000000
   -4  -14    0    2    1   -0.000000    0.000000
   -4  -14    0    3    1    0.000001   -0.000000
   -4  -14    0    4    1    0.000003   -0.000000
   -4  -14    0    1    2    0.000006   -0.000000
   -4  -14    0    2    2    0.000012   -0.000000
   -4  -14    0    3    2    0.000003   -0.000000
   -4  -14    0    4    2   -0.000008    0.000000
   -4  -14    0    1    3    0.000018    0.000000
   -4  -14    0    2    3   -0.000003    0.000000
   -4  -14    0    3    3   -0.000013   -0.000000
   -4  -14    0    4    3    0.000006   -0.000000
   -4  -14    0    1    4   -0.000003    0.000000
   -4  -14    0    2    4    0.000009   -0.000000
   -4  -14    0    3    4   -0.000000    0.000000
   -4  -14    0    4    4    0.000012   -0.000000
   -4  -13    0    1    1   -0.000017    0.000000
   -4  -13    0    2    1    0.000005    0.000000
   -4  -13    0    3    1    0.000012    0.000000
   -4  -13    0    4    1   -0.000002   -0.000000
   -4  -13    0    1    2    0.000008    0.000000
   -4  -13    0    2    2    0.000014    0.000000
   -4  -13    0    3    2   -0.000002   -0.000000
   -4  -13    0    4    2    0.000021    0.000000
   -4  -13    0    1    3   -0.000009    0.000000
   -4  -13    0    2    3   -0.000011   -0.000000
   -4  -13    0    3    3   -0.000017    0.000000
   -4  -13    0    4    3    0.000008   -0.000000
   -4  -13    0    1    4   -0.000011   -0.000000
   -4  -13    0    2    4   -0.000012   -0.000000
   -4  -13    0    3    4    0.000004   -0.000000
   -4  -13    0    4    4    0.000014    0.000000
   -4  -12    0    1    1    0.000003   -0.000000
   -4  -12    0    2    1   -0.000000   -0.000000
   -4  -12    0    3    1   -0.000003   -0.000000
   -4  -12    0    4    1   -0.000010   -0.000000
   -4  -12    0    1    2   -0.000006   -0.000000
   -4  -12    0    2    2    0.000003   -0.000000
   -4  -12    0    3    2   -0.000010   -0.000000
   -4  -12    0    4    2    0.000011   -0.000000
   -4  -12    0    1    3   -0.000006   -0.000000
   -4  -12    0    2    3   -0.000003   -0.000000
   -4  -12    0    3    3    0.000003   -0.000000
   -4  -12    0    4    3   -0.000006    0.000000
   -4  -12    0    1    4   -0.000003   -0.000000
   -4  -12    0    2    4   -0.000011    0.000000
   -4  -12    0    3    4   -0.000000   -0.000000
   -4  -12    0    4    4    0.000003    0.000000
   -4  -11    0    1    1    0.000029   -0.000000
   -4  -11    0    2    1   -0.000017   -0.000000
   -4  -11    0    3    1    0.000013    0.000000
   -4  -11    0    4    1    0.000013    0.000000
   -4  -11    0    1    2   -0.000027    0.000000
   -4  -11    0    2    2   -0.000024   -0.000000
   -4  -11    0    3    2    0.000013    0.000000
   -4  -11    0    4    2    0.000018   -0.000000
   -4  -11    0    1    3   -0.000023    0.000000
   -4  -11    0    2    3    0.000013    0.000000
   -4  -11    0    3    3    0.000029    0.000000
   -4  -11    0    4    3   -0.000027    0.000000
   -4  -11    0    1    4    0.000013    0.000000
   -4  -11    0    2    4   -0.000020    0.000000
   -4  -11    0    3    4   -0.000017   -0.000000
   -4  -11    0    4    4   -0.000024   -0.000000
   -4  -10    0    1    1    0.000028   -0.000000
   -4  -10    0    2    1    0.000011    0.000000
   -4  -10    0    3    1   -0.000012   -0.000000
   -4  -10    0    4    1    0.000020   -0.000000
   -4  -10    0    1    2    0.000024   -0.000000
   -4  -10    0    2    2   -0.000029   -0.000000
   -4  -10    0    3    2    0.000020    0.000000
   -4  -10    0    4    2   -0.000003    0.000000
   -4  -10    0    1    3    0.000022   -0.000000
   -4  -10    0    2    3    0.000009    0.000000
   -4  -10    0    3    3    0.000028   -0.000000
   -4  -10    0    4    3    0.000024   -0.000000
   -4  -10    0    1    4    0.000009    0.000000
   -4  -10    0    2    4    0.000018   -0.000000
   -4  -10    0    3    4    0.000011    0.000000
   -4  -10    0    4    4   -0.000029   -0.000000
   -4   -9    0    1    1   -0.000011    0.000000
   -4   -9    0    2    1   -0.000017    0.000000
   -4   -9    0    3    1   -0.000052    0.000000
   -4   -9    0    4    1    0.000000   -0.000000
   -4   -9    0    1    2    0.000039   -0.000000
   -4   -9    0    2    2    0.000019    0.000000
   -4   -9    0    3    2   -0.000000   -0.000000
   -4   -9    0    4    2   -0.000048    0.000000
   -4   -9    0    1    3    0.000046    0.000000
   -4   -9    0    2    3   -0.000009   -0.000000
   -4   -9    0    3    3   -0.000011    0.000000
   -4   -9    0    4    3    0.000039   -0.000000
   -4   -9    0    1    4   -0.000009   -0.000000
   -4   -9    0    2    4    0.000050   -0.000000
   -4   -9    0    3    4   -0.000017    0.000000
   -4   -9    0    4    4    0.000019    0.000000
   -4   -8    0    1    1   -0.000029   -0.000000
   -4   -8    0    2    1    0.000000   -0.000000
   -4   -8    0    3    1    0.000001    0.000000
   -4   -8    0    4    1   -0.000045    0.000000
   -4   -8    0    1    2    0.000000    0.000000
   -4   -8    0    2    2    0.000086    0.000000
   -4   -8    0    3    2   -0.000044    0.000000
   -4   -8    0    4    2   -0.000006   -0.000000
   -4   -8    0    1    3    0.000011   -0.000000
   -4   -8    0    2    3   -0.000044   -0.000000
   -4   -8    0    3    3   -0.000029    0.000000
   -4   -8    0    4    3    0.000000    0.000000
   -4   -8    0    1    4   -0.000044   -0.000000
   -4   -8    0    2    4   -0.000010    0.000000
   -4   -8    0    3    4    0.000000   -0.000000
   -4   -8    0    4    4    0.000086    0.000000
   -4   -7    0    1    1    0.000012   -0.000000
   -4   -7    0    2    1    0.000065    0.000000
   -4   -7    0    3    1    0.000035   -0.000000
   -4   -7    0    4    1   -0.000008   -0.000000
   -4   -7    0    1    2   -0.000001   -0.000000
   -4   -7    0    2    2   -0.000008   -0.000000
   -4   -7    0    3    2   -0.000008    0.000000
   -4   -7    0    4    2    0.000106    0.000000
   -4   -7    0    1    3   -0.000015   -0.000000
   -4   -7    0    2    3    0.000000    0.000000
   -4   -7    0    3    3    0.000012   -0.000000
   -4   -7    0    4    3   -0.000001    0.000000
   -4   -7    0    1    4   -0.000000    0.000000
   -4   -7    0    2    4   -0.000087    0.000000
   -4   -7    0    3    4    0.000064   -0.000000
   -4   -7    0    4    4   -0.000008   -0.000000
   -4   -6    0    1    1    0.000000    0.000000
   -4   -6    0    2    1    0.000051    0.000000
   -4   -6    0    3    1   -0.000084   -0.000000
   -4   -6    0    4    1    0.000034    0.000000
   -4   -6    0    1    2   -0.000055   -0.000000
   -4   -6    0    2    2   -0.000037    0.000000
   -4   -6    0    3    2    0.000034   -0.000000
   -4   -6    0    4    2    0.000055    0.000000
   -4   -6    0    1    3    0.000078    0.000000
   -4   -6    0    2    3    0.000043    0.000000
   -4   -6    0    3    3    0.000000   -0.000000
   -4   -6    0    4    3   -0.000055   -0.000000
   -4   -6    0    1    4    0.000043   -0.000000
   -4   -6    0    2    4   -0.000022   -0.000000
   -4   -6    0    3    4    0.000051    0.000000
   -4   -6    0    4    4   -0.000037   -0.000000
   -4   -5    0    1    1   -0.000151    0.000000
   -4   -5    0    2    1   -0.000112    0.000000
   -4   -5    0    3    1    0.000072   -0.000000
   -4   -5    0    4    1    0.000025   -0.000000
   -4   -5    0    1    2   -0.000032    0.000000
   -4   -5    0    2    2    0.000053    0.000000
   -4   -5    0    3    2    0.000025    0.000000
   -4   -5    0    4    2   -0.000150   -0.000000
   -4   -5    0    1    3   -0.000288    0.000000
   -4   -5    0    2    3   -0.000001   -0.000000
   -4   -5    0    3    3   -0.000151    0.000000
   -4   -5    0    4    3   -0.000032   -0.000000
   -4   -5    0    1    4   -0.000000    0.000000
   -4   -5    0    2    4    0.000009   -0.000000
   -4   -5    0    3    4   -0.000112    0.000000
   -4   -5    0    4    4    0.000052    0.000000
   -4   -4    0    1    1   -0.000057   -0.000000
   -4   -4    0    2    1   -0.000041   -0.000000
   -4   -4    0    3    1   -0.000006   -0.000000
   -4   -4    0    4    1    0.000104   -0.000000
   -4   -4    0    1    2   -0.000178   -0.000000
   -4   -4    0    2    2   -0.000183    0.000000
   -4   -4    0    3    2    0.000104   -0.000000
   -4   -4    0    4    2    0.000242    0.000000
   -4   -4    0    1    3    0.000089   -0.000000
   -4   -4    0    2    3    0.000158   -0.000001
   -4   -4    0    3    3   -0.000057    0.000000
   -4   -4    0    4    3   -0.000178    0.000000
   -4   -4    0    1    4    0.000158   -0.000000
   -4   -4    0    2    4    0.000145    0.000001
   -4   -4    0    3    4   -0.000041   -0.000000
   -4   -4    0    4    4   -0.000183    0.000001
   -4   -3    0    1    1    0.000314    0.000000
   -4   -3    0    2    1    0.000316   -0.000000
   -4   -3    0    3    1   -0.000119   -0.000000
   -4   -3    0    4    1   -0.000079    0.000000
   -4   -3    0    1    2    0.000081    0.000000
   -4   -3    0    2    2    0.000059   -0.000000
   -4   -3    0    3    2   -0.000078    0.000000
   -4   -3    0    4    2    0.000316   -0.000000
   -4   -3    0    1    3    0.000480   -0.000001
   -4   -3    0    2    3    0.000122    0.000000
   -4   -3    0    3    3    0.000313   -0.000000
   -4   -3    0    4    3    0.000081    0.000001
   -4   -3    0    1    4    0.000122   -0.000000
   -4   -3    0    2    4    0.000025    0.000000
   -4   -3    0    3    4    0.000316   -0.000000
   -4   -3    0    4    4    0.000058   -0.000000
   -4   -2    0    1    1    0.000232   -0.000000
   -4   -2    0    2    1   -0.000414    0.000000
   -4   -2    0    3    1    0.000139    0.000000
   -4   -2    0    4    1   -0.000227   -0.000000
   -4   -2    0    1    2   -0.000415   -0.000000
   -4   -2    0    2    2    0.000710   -0.000000
   -4   -2    0    3    2   -0.000227    0.000000
   -4   -2    0    4    2    0.000057    0.000000
   -4   -2    0    1    3   -0.000446    0.000000
   -4   -2    0    2    3   -0.000438    0.000001
   -4   -2    0    3    3    0.000231   -0.000000
   -4   -2    0    4    3   -0.000415   -0.000000
   -4   -2    0    1    4   -0.000438    0.000000
   -4   -2    0    2    4    0.000374    0.000000
   -4   -2    0    3    4   -0.000414    0.000000
   -4   -2    0    4    4    0.000710   -0.000000
   -4   -1    0    1    1    0.000294    0.000000
   -4   -1    0    2    1    0.000092    0.000000
   -4   -1    0    3    1    0.000269   -0.000000
   -4   -1    0    4    1   -0.000054   -0.000001
   -4   -1    0    1    2    0.000327   -0.000001
   -4   -1    0    2    2    0.000079   -0.000000
   -4   -1    0    3    2   -0.000054   -0.000000
   -4   -1    0    4    2   -0.000035    0.000000
   -4   -1    0    1    3   -0.000207    0.000001
   -4   -1    0    2    3   -0.000578    0.000000
   -4   -1    0    3    3    0.000294    0.000000
   -4   -1    0    4    3    0.000327    0.000000
   -4   -1    0    1    4   -0.000578   -0.000000
   -4   -1    0    2    4    0.000134    0.000000
   -4   -1    0    3    4    0.000092    0.000000
   -4   -1    0    4    4    0.000078    0.000001
   -4    0    0    1    1   -0.000247    0.000000
   -4    0    0    2    1   -0.000069   -0.000000
   -4    0    0    3    1   -0.000074   -0.000000
   -4    0    0    4    1    0.000109    0.000000
   -4    0    0    1    2    0.000069    0.000001
   -4    0    0    2    2    0.000007    0.000001
   -4    0    0    3    2    0.000109   -0.000000
   -4    0    0    4    2   -0.000005   -0.000000
   -4    0    0    1    3    0.000243   -0.000000
   -4    0    0    2    3    0.000256   -0.000000
   -4    0    0    3    3   -0.000247   -0.000000
   -4    0    0    4    3    0.000069    0.000000
   -4    0    0    1    4    0.000257   -0.000000
   -4    0    0    2    4    0.000259   -0.000000
   -4    0    0    3    4   -0.000069   -0.000000
   -4    0    0    4    4    0.000007   -0.000000
   -4    1    0    1    1   -0.000061   -0.000000
   -4    1    0    2    1   -0.000084   -0.000001
   -4    1    0    3    1    0.000050    0.000000
   -4    1    0    4    1   -0.000043    0.000000
   -4    1    0    1    2   -0.000164    0.000000
   -4    1    0    2    2   -0.000038   -0.000000
   -4    1    0    3    2   -0.000043    0.000000
   -4    1    0    4    2   -0.000078   -0.000000
   -4    1    0    1    3    0.000269   -0.000000
   -4    1    0    2    3    0.000055    0.000000
   -4    1    0    3    3   -0.000061    0.000000
   -4    1    0    4    3   -0.000164   -0.000000
   -4    1    0    1    4    0.000055    0.000001
   -4    1    0    2    4   -0.000035    0.000000
   -4    1    0    3    4   -0.000084    0.000000
   -4    1    0    4    4   -0.000038   -0.000001
   -4    2    0    1    1   -0.000029   -0.000000
   -4    2    0    2    1   -0.000038    0.000000
   -4    2    0    3    1    0.000081   -0.000000
   -4    2    0    4    1   -0.000035   -0.000000
   -4    2    0    1    2    0.000068   -0.000000
   -4    2    0    2    2   -0.000008   -0.000000
   -4    2    0    3    2   -0.000035   -0.000000
   -4    2    0    4    2    0.000059    0.000000
   -4    2    0    1    3   -0.000065    0.000000
   -4    2    0    2    3   -0.000129    0.000000
   -4    2    0    3    3   -0.000029   -0.000000
   -4    2    0    4    3    0.000068   -0.000000
   -4    2    0    1    4   -0.000130   -0.000000
   -4    2    0    2    4   -0.000214   -0.000000
   -4    2    0    3    4   -0.000038    0.000000
   -4    2    0    4    4   -0.000008    0.000000
   -4    3    0    1    1    0.000025    0.000000
   -4    3    0    2    1   -0.000008    0.000000
   -4    3    0    3    1   -0.000043   -0.000000
   -4    3    0    4    1   -0.000019   -0.000000
   -4    3    0    1    2    0.000057   -0.000000
   -4    3    0    2    2   -0.000021    0.000000
   -4    3    0    3    2   -0.000019   -0.000000
   -4    3    0    4    2    0.000038   -0.000000
   -4    3    0    1    3    0.000040    0.000000
   -4    3    0    2    3    0.000064    0.000000
   -4    3    0    3    3    0.000025    0.000000
   -4    3    0    4    3    0.000057    0.000000
   -4    3    0    1    4    0.000065   -0.000000
   -4    3    0    2    4    0.000015   -0.000000
   -4    3    0    3    4   -0.000008   -0.000000
   -4    3    0    4    4   -0.000021    0.000000
   -4    4    0    1    1    0.000057   -0.000000
   -4    4    0    2    1   -0.000050   -0.000000
   -4    4    0    3    1   -0.000049    0.000000
   -4    4    0    4    1   -0.000002    0.000000
   -4    4    0    1    2   -0.000050    0.000000
   -4    4    0    2    2    0.000000    0.000000
   -4    4    0    3    2   -0.000002    0.000000
   -4    4    0    4    2   -0.000051   -0.000000
   -4    4    0    1    3   -0.000069   -0.000000
   -4    4    0    2    3    0.000031   -0.000000
   -4    4    0    3    3    0.000057   -0.000000
   -4    4    0    4    3   -0.000050    0.000000
   -4    4    0    1    4    0.000031   -0.000000
   -4    4    0    2    4   -0.000032    0.000000
   -4    4    0    3    4   -0.000050   -0.000000
   -4    4    0    4    4   -0.000000   -0.000000
   -4    5    0    1    1    0.000021   -0.000000
   -4    5    0    2    1    0.000021   -0.000000
   -4    5    0    3    1    0.000012   -0.000000
   -4    5    0    4    1    0.000006    0.000000
   -4    5    0    1    2   -0.000035   -0.000000
   -4    5    0    2    2   -0.000013   -0.000000
   -4    5    0    3    2    0.000006    0.000000
   -4    5    0    4    2   -0.000027    0.000000
   -4    5    0    1    3   -0.000043    0.000000
   -4    5    0    2    3   -0.000013    0.000000
   -4    5    0    3    3    0.000021   -0.000000
   -4    5    0    4    3   -0.000035   -0.000000
   -4    5    0    1    4   -0.000013    0.000000
   -4    5    0    2    4    0.000044    0.000000
   -4    5    0    3    4    0.000021    0.000000
   -4    5    0    4    4   -0.000013   -0.000000
   -4    6    0    1    1    0.000000    0.000000
   -4    6    0    2    1    0.000040    0.000000
   -4    6    0    3    1    0.000028    0.000000
   -4    6    0    4    1    0.000004   -0.000000
   -4    6    0    1    2    0.000027   -0.000000
   -4    6    0    2    2   -0.000002    0.000000
   -4    6    0    3    2    0.000004   -0.000000
   -4    6    0    4    2    0.000003    0.000000
   -4    6    0    1    3    0.000041    0.000000
   -4    6    0    2    3   -0.000006   -0.000000
   -4    6    0    3    3    0.000000    0.000000
   -4    6    0    4    3    0.000027   -0.000000
   -4    6    0    1    4   -0.000006   -0.000000
   -4    6    0    2    4    0.000054   -0.000000
   -4    6    0    3    4    0.000040    0.000000
   -4    6    0    4    4   -0.000002    0.000000
   -4    7    0    1    1   -0.000030    0.000000
   -4    7    0    2    1    0.000007   -0.000000
   -4    7    0    3    1   -0.000001    0.000000
   -4    7    0    4    1   -0.000011   -0.000000
   -4    7    0    1    2    0.000017    0.000000
   -4    7    0    2    2    0.000035    0.000000
   -4    7    0    3    2   -0.000011   -0.000000
   -4    7    0    4    2    0.000009   -0.000000
   -4    7    0    1    3    0.000028   -0.000000
   -4    7    0    2    3    0.000006   -0.000000
   -4    7    0    3    3   -0.000029    0.000000
   -4    7    0    4    3    0.000017    0.000000
   -4    7    0    1    4    0.000006   -0.000000
   -4    7    0    2    4    0.000013    0.000000
   -4    7    0    3    4    0.000007   -0.000000
   -4    7    0    4    4    0.000035    0.000000
   -4    8    0    1    1    0.000000   -0.000000
   -4    8    0    2    1   -0.000005   -0.000000
   -4    8    0    3    1    0.000017    0.000000
   -4    8    0    4    1   -0.000005    0.000000
   -4    8    0    1    2    0.000001    0.000000
   -4    8    0    2    2    0.000005   -0.000000
   -4    8    0    3    2   -0.000005    0.000000
   -4    8    0    4    2    0.000016   -0.000000
   -4    8    0    1    3   -0.000010   -0.000000
   -4    8    0    2    3    0.000005    0.000000
   -4    8    0    3    3    0.000000   -0.000000
   -4    8    0    4    3    0.000001    0.000000
   -4    8    0    1    4    0.000005    0.000000
   -4    8    0    2    4   -0.000033    0.000000
   -4    8    0    3    4   -0.000005    0.000000
   -4    8    0    4    4    0.000005   -0.000000
   -4    9    0    1    1    0.000012   -0.000000
   -4    9    0    2    1   -0.000008    0.000000
   -4    9    0    3    1   -0.000004   -0.000000
   -4    9    0    4    1    0.000005    0.000000
   -4    9    0    1    2   -0.000012   -0.000000
   -4    9    0    2    2   -0.000015   -0.000000
   -4    9    0    3    2    0.000005    0.000000
   -4    9    0    4    2   -0.000003    0.000000
   -4    9    0    1    3   -0.000012   -0.000000
   -4    9    0    2    3    0.000001    0.000000
   -4    9    0    3    3    0.000012   -0.000000
   -4    9    0    4    3   -0.000012   -0.000000
   -4    9    0    1    4    0.000001    0.000000
   -4    9    0    2    4   -0.000005   -0.000000
   -4    9    0    3    4   -0.000008    0.000000
   -4    9    0    4    4   -0.000015   -0.000000
   -4   10    0    1    1    0.000008    0.000000
   -4   10    0    2    1   -0.000007    0.000000
   -4   10    0    3    1   -0.000008   -0.000000
   -4   10    0    4    1    0.000005   -0.000000
   -4   10    0    1    2   -0.000012   -0.000000
   -4   10    0    2    2   -0.000009    0.000000
   -4   10    0    3    2    0.000005   -0.000000
   -4   10    0    4    2   -0.000003    0.000000
   -4   10    0    1    3   -0.000020    0.000000
   -4   10    0    2    3   -0.000004   -0.000000
   -4   10    0    3    3    0.000008    0.000000
   -4   10    0    4    3   -0.000013   -0.000000
   -4   10    0    1    4   -0.000004    0.000000
   -4   10    0    2    4   -0.000000   -0.000000
   -4   10    0    3    4   -0.000007    0.000000
   -4   10    0    4    4   -0.000009    0.000000
   -4   11    0    1    1    0.000005    0.000000
   -4   11    0    2    1    0.000005   -0.000000
   -4   11    0    3    1   -0.000001    0.000000
   -4   11    0    4    1   -0.000001   -0.000000
   -4   11    0    1    2   -0.000003    0.000000
   -4   11    0    2    2   -0.000005    0.000000
   -4   11    0    3    2   -0.000001   -0.000000
   -4   11    0    4    2    0.000001   -0.000000
   -4   11    0    1    3    0.000009    0.000000
   -4   11    0    2    3    0.000002   -0.000000
   -4   11    0    3    3    0.000005    0.000000
   -4   11    0    4    3   -0.000003    0.000000
   -4   11    0    1    4    0.000003   -0.000000
   -4   11    0    2    4    0.000018    0.000000
   -4   11    0    3    4    0.000005   -0.000000
   -4   11    0    4    4   -0.000005    0.000000
   -3  -15    0    1    1   -0.000004   -0.000000
   -3  -15    0    2    1   -0.000008    0.000000
   -3  -15    0    3    1    0.000003   -0.000000
   -3  -15    0    4    1   -0.000005   -0.000000
   -3  -15    0    1    2   -0.000008   -0.000000
   -3  -15    0    2    2    0.000006    0.000000
   -3  -15    0    3    2   -0.000005   -0.000000
   -3  -15    0    4    2    0.000010    0.000000
   -3  -15    0    1    3   -0.000010    0.000000
   -3  -15    0    2    3   -0.000001    0.000000
   -3  -15    0    3    3   -0.000004   -0.000000
   -3  -15    0    4    3   -0.000008   -0.000000
   -3  -15    0    1    4   -0.000001    0.000000
   -3  -15    0    2    4   -0.000022   -0.000000
   -3  -15    0    3    4   -0.000008    0.000000
   -3  -15    0    4    4    0.000006   -0.000000
   -3  -14    0    1    1    0.000012    0.000000
   -3  -14    0    2    1   -0.000006    0.000000
   -3  -14    0    3    1    0.000007    0.000000
   -3  -14    0    4    1    0.000006   -0.000000
   -3  -14    0    1    2   -0.000012    0.000000
   -3  -14    0    2    2   -0.000014    0.000000
   -3  -14    0    3    2    0.000006   -0.000000
   -3  -14    0    4    2    0.000019   -0.000000
   -3  -14    0    1    3   -0.000020    0.000000
   -3  -14    0    2    3    0.000005   -0.000000
   -3  -14    0    3    3    0.000011    0.000000
   -3  -14    0    4    3   -0.000012    0.000000
   -3  -14    0    1    4    0.000005   -0.000000
   -3  -14    0    2    4   -0.000012   -0.000000
   -3  -14    0    3    4   -0.000006   -0.000000
   -3  -14    0    4    4   -0.000014    0.000000
   -3  -13    0    1    1    0.000023   -0.000000
   -3  -13    0    2    1   -0.000001   -0.000000
   -3  -13    0    3    1   -0.000019   -0.000000
   -3  -13    0    4    1    0.000011    0.000000
   -3  -13    0    1    2    0.000002    0.000000
   -3  -13    0    2    2   -0.000025   -0.000000
   -3  -13    0    3    2    0.000010    0.000000
   -3  -13    0    4    2   -0.000015   -0.000000
   -3  -13    0    1    3    0.000016   -0.000000
   -3  -13    0    2    3    0.000007   -0.000000
   -3  -13    0    3    3    0.000023   -0.000000
   -3  -13    0    4    3    0.000002    0.000000
   -3  -13    0    1    4    0.000007   -0.000000
   -3  -13    0    2    4    0.000013    0.000000
   -3  -13    0    3    4   -0.000001   -0.000000
   -3  -13    0    4    4   -0.000025   -0.000000
   -3  -12    0    1    1   -0.000010   -0.000000
   -3  -12    0    2    1   -0.000007    0.000000
   -3  -12    0    3    1   -0.000023    0.000000
   -3  -12    0    4    1   -0.000005    0.000000
   -3  -12    0    1    2    0.000011   -0.000000
   -3  -12    0    2    2    0.000010   -0.000000
   -3  -12    0    3    2   -0.000005    0.000000
   -3  -12    0    4    2   -0.000023   -0.000000
   -3  -12    0    1    3    0.000001    0.000000
   -3  -12    0    2    3   -0.000003    0.000000
   -3  -12    0    3    3   -0.000010   -0.000000
   -3  -12    0    4    3    0.000011   -0.000000
   -3  -12    0    1    4   -0.000003    0.000000
   -3  -12    0    2    4    0.000013    0.000000
   -3  -12    0    3    4   -0.000007    0.000000
   -3  -12    0    4    4    0.000010   -0.000000
   -3  -11    0    1    1   -0.000013   -0.000000
   -3  -11    0    2    1    0.000002    0.000000
   -3  -11    0    3    1    0.000005   -0.000000
   -3  -11    0    4    1   -0.000009   -0.000000
   -3  -11    0    1    2    0.000002    0.000000
   -3  -11    0    2    2    0.000015    0.000000
   -3  -11    0    3    2   -0.000009   -0.000000
   -3  -11    0    4    2   -0.000004    0.000000
   -3  -11    0    1    3    0.000012    0.000000
   -3  -11    0    2    3   -0.000007   -0.000000
   -3  -11    0    3    3   -0.000012   -0.000000
   -3  -11    0    4    3    0.000002   -0.000000
   -3  -11    0    1    4   -0.000007   -0.000000
   -3  -11    0    2    4    0.000009   -0.000000
   -3  -11    0    3    4    0.000002    0.000000
   -3  -11    0    4    4    0.000015   -0.000000
   -3  -10    0    1    1   -0.000016    0.000000
   -3  -10    0    2    1    0.000015   -0.000000
   -3  -10    0    3    1    0.000032    0.000000
   -3  -10    0    4    1   -0.000012   -0.000000
   -3  -10    0    1    2   -0.000005    0.000000
   -3  -10    0    2    2    0.000024   -0.000000
   -3  -10    0    3    2   -0.000012   -0.000000
   -3  -10    0    4    2    0.000035   -0.000000
   -3  -10    0    1    3   -0.000002   -0.000000
   -3  -10    0    2    3   -0.000010   -0.000000
   -3  -10    0    3    3   -0.000016    0.000000
   -3  -10    0    4    3   -0.000005   -0.000000
   -3  -10    0    1    4   -0.000010    0.000000
   -3  -10    0    2    4   -0.000015   -0.000000
   -3  -10    0    3    4    0.000015   -0.000000
   -3  -10    0    4    4    0.000024    0.000000
   -3   -9    0    1    1    0.000020   -0.000000
   -3   -9    0    2    1    0.000002   -0.000000
   -3   -9    0    3    1    0.000026    0.000000
   -3   -9    0    4    1    0.000026   -0.000000
   -3   -9    0    1    2   -0.000028    0.000000
   -3   -9    0    2    2   -0.000025   -0.000000
   -3   -9    0    3    2    0.000026   -0.000000
   -3   -9    0    4    2    0.000041   -0.000000
   -3   -9    0    1    3   -0.000043   -0.000000
   -3   -9    0    2    3    0.000018   -0.000000
   -3   -9    0    3    3    0.000020    0.000000
   -3   -9    0    4    3   -0.000028    0.000000
   -3   -9    0    1    4    0.000018   -0.000000
   -3   -9    0    2    4   -0.000044    0.000000
   -3   -9    0    3    4    0.000002   -0.000000
   -3   -9    0    4    4   -0.000025   -0.000000
   -3   -8    0    1    1    0.000041   -0.000000
   -3   -8    0    2    1   -0.000012    0.000000
   -3   -8    0    3    1    0.000001   -0.000000
   -3   -8    0    4    1    0.000045    0.000000
   -3   -8    0    1    2    0.000006   -0.000000
   -3   -8    0    2    2   -0.000067   -0.000000
   -3   -8    0    3    2    0.000045    0.000000
   -3   -8    0    4    2   -0.000006    0.000000
   -3   -8    0    1    3   -0.000028   -0.000000
   -3   -8    0    2    3    0.000017    0.000000
   -3   -8    0    3    3    0.000041   -0.000000
   -3   -8    0    4    3    0.000006    0.000000
   -3   -8    0    1    4    0.000017    0.000000
   -3   -8    0    2    4    0.000020   -0.000000
   -3   -8    0    3    4   -0.000012    0.000000
   -3   -8    0    4    4   -0.000067   -0.000000
   -3   -7    0    1    1    0.000012    0.000000
   -3   -7    0    2    1   -0.000065    0.000000
   -3   -7    0    3    1   -0.000040   -0.000000
   -3   -7    0    4    1   -0.000000   -0.000000
   -3   -7    0    1    2    0.000001   -0.000000
   -3   -7    0    2    2   -0.000008    0.000000
   -3   -7    0    3    2    0.000000   -0.000000
   -3   -7    0    4    2   -0.000059    0.000000
   -3   -7    0    1    3    0.000012    0.000000
   -3   -7    0    2    3   -0.000029    0.000000
   -3   -7    0    3    3    0.000012   -0.000000
   -3   -7    0    4    3    0.000000   -0.000001
   -3   -7    0    1    4   -0.000029   -0.000000
   -3   -7    0    2    4    0.000082   -0.000000
   -3   -7    0    3    4   -0.000064    0.000000
   -3   -7    0    4    4   -0.000008   -0.000000
   -3   -6    0    1    1    0.000066   -0.000000
   -3   -6    0    2    1   -0.000000   -0.000000
   -3   -6    0    3    1    0.000069   -0.000000
   -3   -6    0    4    1   -0.000104   -0.000000
   -3   -6    0    1    2   -0.000000    0.000000
   -3   -6    0    2    2    0.000100    0.000000
   -3   -6    0    3    2   -0.000104   -0.000000
   -3   -6    0    4    2    0.000078    0.000000
   -3   -6    0    1    3    0.000078    0.000000
   -3   -6    0    2    3   -0.000044   -0.000001
   -3   -6    0    3    3    0.000066    0.000000
   -3   -6    0    4    3    0.000000    0.000000
   -3   -6    0    1    4   -0.000043   -0.000000
   -3   -6    0    2    4   -0.000022    0.000000
   -3   -6    0    3    4   -0.000000   -0.000000
   -3   -6    0    4    4    0.000100    0.000000
   -3   -5    0    1    1   -0.000006   -0.000000
   -3   -5    0    2    1    0.000115   -0.000000
   -3   -5    0    3    1   -0.000189    0.000000
   -3   -5    0    4    1    0.000052   -0.000000
   -3   -5    0    1    2    0.000215   -0.000000
   -3   -5    0    2    2   -0.000020   -0.000000
   -3   -5    0    3    2    0.000052   -0.000000
   -3   -5    0    4    2    0.000081   -0.000000
   -3   -5    0    1    3    0.000256   -0.000001
   -3   -5    0    2    3    0.000000   -0.000000
   -3   -5    0    3    3   -0.000007    0.000000
   -3   -5    0    4    3    0.000216    0.000001
   -3   -5    0    1    4   -0.000000    0.000000
   -3   -5    0    2    4    0.000043    0.000000
   -3   -5    0    3    4    0.000115   -0.000000
   -3   -5    0    4    4   -0.000020   -0.000000
   -3   -4    0    1    1   -0.000049    0.000001
   -3   -4    0    2    1    0.000106    0.000000
   -3   -4    0    3    1    0.000034    0.000000
   -3   -4    0    4    1   -0.000135   -0.000000
   -3   -4    0    1    2   -0.000128   -0.000000
   -3   -4    0    2    2    0.000421   -0.000000
   -3   -4    0    3    2   -0.000135   -0.000000
   -3   -4    0    4    2    0.000475   -0.000000
   -3   -4    0    1    3    0.000274   -0.000000
   -3   -4    0    2    3    0.000148    0.000001
   -3   -4    0    3    3   -0.000049   -0.000000
   -3   -4    0    4    3   -0.000129    0.000000
   -3   -4    0    1    4    0.000148    0.000000
   -3   -4    0    2    4   -0.000080   -0.000000
   -3   -4    0    3    4    0.000106    0.000000
   -3   -4    0    4    4    0.000421   -0.000001
   -3   -3    0    1    1    0.000173    0.000000
   -3   -3    0    2    1   -0.000163   -0.000000
   -3   -3    0    3    1    0.000180   -0.000000
   -3   -3    0    4    1    0.000315    0.000000
   -3   -3    0    1    2    0.000005   -0.000000
   -3   -3    0    2    2    0.000083    0.000001
   -3   -3    0    3    2    0.000315    0.000000
   -3   -3    0    4    2   -0.001192    0.000001
   -3   -3    0    1    3   -0.001120    0.000000
   -3   -3    0    2    3   -0.000439    0.000000
   -3   -3    0    3    3    0.000174   -0.000000
   -3   -3    0    4    3    0.000004   -0.000001
   -3   -3    0    1    4   -0.000437   -0.000000
   -3   -3    0    2    4    0.000108   -0.000001
   -3   -3    0    3    4   -0.000162    0.000000
   -3   -3    0    4    4    0.000083    0.000001
   -3   -2    0    1    1   -0.002206   -0.000000
   -3   -2    0    2    1   -0.000643    0.000000
   -3   -2    0    3    1    0.000354    0.000000
   -3   -2    0    4    1    0.001637   -0.000000
   -3   -2    0    1    2    0.001107    0.000001
   -3   -2    0    2    2   -0.002064    0.000001
   -3   -2    0    3    2    0.001636   -0.000000
   -3   -2    0    4    2   -0.001530   -0.000001
   -3   -2    0    1    3    0.002648   -0.000000
   -3   -2    0    2    3    0.002351   -0.000002
   -3   -2    0    3    3   -0.002206    0.000001
   -3   -2    0    4    3    0.001107    0.000001
   -3   -2    0    1    4    0.002351   -0.000000
   -3   -2    0    2    4    0.000343   -0.000000
   -3   -2    0    3    4   -0.000644    0.000001
   -3   -2    0    4    4   -0.002064   -0.000000
   -3   -1    0    1    1   -0.001903   -0.000000
   -3   -1    0    2    1    0.000926    0.000000
   -3   -1    0    3    1   -0.000583    0.000000
   -3   -1    0    4    1    0.000756    0.000001
   -3   -1    0    1    2   -0.000817    0.000002
   -3   -1    0    2    2   -0.002370    0.000000
   -3   -1    0    3    2    0.000755    0.000000
   -3   -1    0    4    2   -0.000439   -0.000001
   -3   -1    0    1    3    0.013923   -0.000002
   -3   -1    0    2    3    0.009585    0.000000
   -3   -1    0    3    3   -0.001902    0.000000
   -3   -1    0    4    3   -0.000817    0.000001
   -3   -1    0    1    4    0.009586    0.000000
   -3   -1    0    2    4    0.002849    0.000000
   -3   -1    0    3    4    0.000927   -0.000001
   -3   -1    0    4    4   -0.002370   -0.000001
   -3    0    0    1    1    0.000038   -0.000001
   -3    0    0    2    1    0.000083   -0.000001
   -3    0    0    3    1    0.000244   -0.000000
   -3    0    0    4    1   -0.000256   -0.000000
   -3    0    0    1    2   -0.000083   -0.000001
   -3    0    0    2    2    0.000218   -0.000000
   -3    0    0    3    2   -0.000256   -0.000000
   -3    0    0    4    2    0.000259    0.000000
   -3    0    0    1    3    0.002957    0.000001
   -3    0    0    2    3    0.002163   -0.000001
   -3    0    0    3    3    0.000037    0.000001
   -3    0    0    4    3   -0.000082   -0.000001
   -3    0    0    1    4    0.002162    0.000002
   -3    0    0    2    4    0.000020   -0.000000
   -3    0    0    3    4    0.000082    0.000000
   -3    0    0    4    4    0.000220   -0.000001
   -3    1    0    1    1    0.000294    0.000001
   -3    1    0    2    1   -0.000327    0.000001
   -3    1    0    3    1    0.000057   -0.000000
   -3    1    0    4    1   -0.000090   -0.000000
   -3    1    0    1    2   -0.000093   -0.000000
   -3    1    0    2    2    0.000079   -0.000001
   -3    1    0    3    2   -0.000090    0.000000
   -3    1    0    4    2   -0.000166    0.000000
   -3    1    0    1    3   -0.000583    0.000000
   -3    1    0    2    3   -0.000755    0.000001
   -3    1    0    3    3    0.000293    0.000000
   -3    1    0    4    3   -0.000092    0.000000
   -3    1    0    1    4   -0.000756   -0.000001
   -3    1    0    2    4   -0.000439   -0.000000
   -3    1    0    3    4   -0.000328    0.000001
   -3    1    0    4    4    0.000078    0.000001
   -3    2    0    1    1    0.000127    0.000000
   -3    2    0    2    1    0.000138    0.000001
   -3    2    0    3    1   -0.000015    0.000000
   -3    2    0    4    1   -0.000056   -0.000000
   -3    2    0    1    2    0.000039    0.000000
   -3    2    0    2    2   -0.000153    0.000000
   -3    2    0    3    2   -0.000056   -0.000000
   -3    2    0    4    2    0.000161   -0.000001
   -3    2    0    1    3    0.000139   -0.000001
   -3    2    0    2    3    0.000227   -0.000000
   -3    2    0    3    3    0.000127   -0.000000
   -3    2    0    4    3    0.000038    0.000000
   -3    2    0    1    4    0.000228   -0.000001
   -3    2    0    2    4    0.000058   -0.000000
   -3    2    0    3    4    0.000139   -0.000000
   -3    2    0    4    4   -0.000154    0.000000
   -3    3    0    1    1    0.000091   -0.000001
   -3    3    0    2    1   -0.000015   -0.000001
   -3    3    0    3    1   -0.000054   -0.000000
   -3    3    0    4    1    0.000008    0.000000
   -3    3    0    1    2   -0.000015    0.000000
   -3    3    0    2    2    0.000074    0.000000
   -3    3    0    3    2    0.000008    0.000000
   -3    3    0    4    2   -0.000045   -0.000000
   -3    3    0    1    3    0.000096   -0.000000
   -3    3    0    2    3    0.000092   -0.000000
   -3    3    0    3    3    0.000092   -0.000000
   -3    3    0    4    3   -0.000015   -0.000000
   -3    3    0    1    4    0.000092    0.000001
   -3    3    0    2    4    0.000203    0.000000
   -3    3    0    3    4   -0.000015   -0.000000
   -3    3    0    4    4    0.000075   -0.000001
   -3    4    0    1    1   -0.000031   -0.000000
   -3    4    0    2    1    0.000025    0.000000
   -3    4    0    3    1    0.000035   -0.000000
   -3    4    0    4    1    0.000026   -0.000000
   -3    4    0    1    2   -0.000040   -0.000000
   -3    4    0    2    2    0.000034   -0.000000
   -3    4    0    3    2    0.000026    0.000000
   -3    4    0    4    2   -0.000039    0.000000
   -3    4    0    1    3   -0.000035    0.000000
   -3    4    0    2    3    0.000022    0.000000
   -3    4    0    3    3   -0.000031   -0.000000
   -3    4    0    4    3   -0.000040   -0.000000
   -3    4    0    1    4    0.000021    0.000000
   -3    4    0    2    4    0.000090   -0.000000
   -3    4    0    3    4    0.000025    0.000000
   -3    4    0    4    4    0.000035    0.000000
   -3    5    0    1    1   -0.000043    0.000000
   -3    5    0    2    1    0.000055    0.000000
   -3    5    0    3    1    0.000059    0.000000
   -3    5    0    4    1    0.000006   -0.000000
   -3    5    0    1    2    0.000036   -0.000000
   -3    5    0    2    2    0.000017   -0.000000
   -3    5    0    3    2    0.000006   -0.000000
   -3    5    0    4    2    0.000007    0.000000
   -3    5    0    1    3    0.000039   -0.000000
   -3    5    0    2    3   -0.000045    0.000000
   -3    5    0    3    3   -0.000043    0.000000
   -3    5    0    4    3    0.000036   -0.000000
   -3    5    0    1    4   -0.000045   -0.000000
   -3    5    0    2    4    0.000054   -0.000000
   -3    5    0    3    4    0.000055   -0.000000
   -3    5    0    4    4    0.000017    0.000000
   -3    6    0    1    1   -0.000025    0.000000
   -3    6    0    2    1   -0.000002   -0.000000
   -3    6    0    3    1    0.000024    0.000000
   -3    6    0    4    1   -0.000007   -0.000000
   -3    6    0    1    2    0.000027    0.000000
   -3    6    0    2    2    0.000020    0.000000
   -3    6    0    3    2   -0.000007    0.000000
   -3    6    0    4    2    0.000043   -0.000000
   -3    6    0    1    3    0.000023    0.000000
   -3    6    0    2    3   -0.000013    0.000000
   -3    6    0    3    3   -0.000025    0.000000
   -3    6    0    4    3    0.000027    0.000000
   -3    6    0    1    4   -0.000013    0.000000
   -3    6    0    2    4   -0.000030    0.000000
   -3    6    0    3    4   -0.000002   -0.000000
   -3    6    0    4    4    0.000020   -0.000000
   -3    7    0    1    1    0.000018   -0.000000
   -3    7    0    2    1   -0.000024   -0.000000
   -3    7    0    3    1   -0.000010   -0.000000
   -3    7    0    4    1   -0.000000    0.000000
   -3    7    0    1    2   -0.000005    0.000000
   -3    7    0    2    2   -0.000011   -0.000000
   -3    7    0    3    2   -0.000000    0.000000
   -3    7    0    4    2    0.000011    0.000000
   -3    7    0    1    3   -0.000028   -0.000000
   -3    7    0    2    3    0.000010    0.000000
   -3    7    0    3    3    0.000018   -0.000000
   -3    7    0    4    3   -0.000005   -0.000000
   -3    7    0    1    4    0.000010    0.000000
   -3    7    0    2    4   -0.000059   -0.000000
   -3    7    0    3    4   -0.000024    0.000000
   -3    7    0    4    4   -0.000010   -0.000000
   -3    8    0    1    1    0.000010   -0.000000
   -3    8    0    2    1   -0.000011    0.000000
   -3    8    0    3    1   -0.000027   -0.000000
   -3    8    0    4    1   -0.000002   -0.000000
   -3    8    0    1    2   -0.000011   -0.000000
   -3    8    0    2    2   -0.000007   -0.000000
   -3    8    0    3    2   -0.000002   -0.000000
   -3    8    0    4    2   -0.000019    0.000000
   -3    8    0    1    3   -0.000021    0.000000
   -3    8    0    2    3    0.000001    0.000000
   -3    8    0    3    3    0.000010    0.000000
   -3    8    0    4    3   -0.000011   -0.000000
   -3    8    0    1    4    0.000001    0.000000
   -3    8    0    2    4    0.000003   -0.000000
   -3    8    0    3    4   -0.000011    0.000000
   -3    8    0    4    4   -0.000007   -0.000000
   -3    9    0    1    1    0.000006    0.000000
   -3    9    0    2    1    0.000001    0.000000
   -3    9    0    3    1   -0.000007    0.000000
   -3    9    0    4    1    0.000004   -0.000000
   -3    9    0    1    2   -0.000016   -0.000000
   -3    9    0    2    2   -0.000006    0.000000
   -3    9    0    3    2    0.000004   -0.000000
   -3    9    0    4    2   -0.000027    0.000000
   -3    9    0    1    3    0.000004    0.000000
   -3    9    0    2    3   -0.000003   -0.000000
   -3    9    0    3    3    0.000006    0.000000
   -3    9    0    4    3   -0.000016   -0.000000
   -3    9    0    1    4   -0.000003   -0.000000
   -3    9    0    2    4    0.000018   -0.000000
   -3    9    0    3    4    0.000001   -0.000000
   -3    9    0    4    4   -0.000006    0.000000
   -3   10    0    1    1   -0.000012    0.000000
   -3   10    0    2    1    0.000023   -0.000000
   -3   10    0    3    1    0.000021    0.000000
   -3   10    0    4    1   -0.000002   -0.000000
   -3   10    0    1    2    0.000020    0.000000
   -3   10    0    2    2    0.000010    0.000000
   -3   10    0    3    2   -0.000002    0.000000
   -3   10    0    4    2    0.000005   -0.000000
   -3   10    0    1    3    0.000008   -0.000000
   -3   10    0    2    3   -0.000007   -0.000000
   -3   10    0    3    3   -0.000012    0.000000
   -3   10    0    4    3    0.000020    0.000000
   -3   10    0    1    4   -0.000007   -0.000000
   -3   10    0    2    4    0.000007    0.000000
   -3   10    0    3    4    0.000023   -0.000000
   -3   10    0    4    4    0.000010    0.000000
   -3   11    0    1    1   -0.000015   -0.000000
   -3   11    0    2    1    0.000004   -0.000000
   -3   11    0    3    1    0.000004   -0.000000
   -3   11    0    4    1   -0.000005    0.000000
   -3   11    0    1    2    0.000009    0.000000
   -3   11    0    2    2    0.000013   -0.000000
   -3   11    0    3    2   -0.000006    0.000000
   -3   11    0    4    2    0.000009   -0.000000
   -3   11    0    1    3    0.000019   -0.000000
   -3   11    0    2    3    0.000005    0.000000
   -3   11    0    3    3   -0.000015   -0.000000
   -3   11    0    4    3    0.000009    0.000000
   -3   11    0    1    4    0.000005    0.000000
   -3   11    0    2    4    0.000009    0.000000
   -3   11    0    3    4    0.000004   -0.000000
   -3   11    0    4    4    0.000013   -0.000000
   -2  -14    0    1    1   -0.000007   -0.000000
   -2  -14    0    2    1    0.000007   -0.000000
   -2  -14    0    3    1   -0.000002   -0.000000
   -2  -14    0    4    1   -0.000008    0.000000
   -2  -14    0    1    2    0.000010    0.000000
   -2  -14    0    2    2    0.000009   -0.000000
   -2  -14    0    3    2   -0.000008    0.000000
   -2  -14    0    4    2   -0.000014   -0.000000
   -2  -14    0    1    3    0.000004   -0.000000
   -2  -14    0    2    3   -0.000007    0.000000
   -2  -14    0    3    3   -0.000007   -0.000000
   -2  -14    0    4    3    0.000010    0.000000
   -2  -14    0    1    4   -0.000008    0.000000
   -2  -14    0    2    4    0.000013    0.000000
   -2  -14    0    3    4    0.000007   -0.000000
   -2  -14    0    4    4    0.000009   -0.000000
   -2  -13    0    1    1   -0.000013   -0.000000
   -2  -13    0    2    1    0.000006    0.000000
   -2  -13    0    3    1    0.000011   -0.000000
   -2  -13    0    4    1   -0.000005   -0.000000
   -2  -13    0    1    2   -0.000010   -0.000000
   -2  -13    0    2    2    0.000014   -0.000000
   -2  -13    0    3    2   -0.000005   -0.000000
   -2  -13    0    4    2    0.000016    0.000000
   -2  -13    0    1    3    0.000003    0.000000
   -2  -13    0    2    3    0.000000    0.000000
   -2  -13    0    3    3   -0.000013   -0.000000
   -2  -13    0    4    3   -0.000010   -0.000000
   -2  -13    0    1    4    0.000000    0.000000
   -2  -13    0    2    4    0.000001   -0.000000
   -2  -13    0    3    4    0.000006    0.000000
   -2  -13    0    4    4    0.000014   -0.000000
   -2  -12    0    1    1    0.000010    0.000000
   -2  -12    0    2    1    0.000013    0.000000
   -2  -12    0    3    1    0.000021    0.000000
   -2  -12    0    4    1    0.000005   -0.000000
   -2  -12    0    1    2    0.000002   -0.000000
   -2  -12    0    2    2   -0.000010    0.000000
   -2  -12    0    3    2    0.000005   -0.000000
   -2  -12    0    4    2    0.000007    0.000000
   -2  -12    0    1    3   -0.000010   -0.000000
   -2  -12    0    2    3    0.000005   -0.000000
   -2  -12    0    3    3    0.000010    0.000000
   -2  -12    0    4    3    0.000002   -0.000000
   -2  -12    0    1    4    0.000005   -0.000000
   -2  -12    0    2    4   -0.000022   -0.000000
   -2  -12    0    3    4    0.000013    0.000000
   -2  -12    0    4    4   -0.000010    0.000000
   -2  -11    0    1    1   -0.000001    0.000000
   -2  -11    0    2    1   -0.000011   -0.000000
   -2  -11    0    3    1    0.000000    0.000000
   -2  -11    0    4    1    0.000009    0.000000
   -2  -11    0    1    2   -0.000002    0.000000
   -2  -11    0    2    2   -0.000010   -0.000000
   -2  -11    0    3    2    0.000009    0.000000
   -2  -11    0    4    2    0.000016   -0.000000
   -2  -11    0    1    3   -0.000018   -0.000000
   -2  -11    0    2    3    0.000009   -0.000000
   -2  -11    0    3    3   -0.000001    0.000000
   -2  -11    0    4    3   -0.000002    0.000000
   -2  -11    0    1    4    0.000009   -0.000000
   -2  -11    0    2    4    0.000009    0.000000
   -2  -11    0    3    4   -0.000011   -0.000000
   -2  -11    0    4    4   -0.000010    0.000000
   -2  -10    0    1    1    0.000022   -0.000000
   -2  -10    0    2    1   -0.000014   -0.000000
   -2  -10    0    3    1   -0.000026   -0.000000
   -2  -10    0    4    1    0.000001    0.000000
   -2  -10    0    1    2   -0.000004   -0.000000
   -2  -10    0    2    2   -0.000019   -0.000000
   -2  -10    0    3    2    0.000001    0.000000
   -2  -10    0    4    2   -0.000035   -0.000000
   -2  -10    0    1    3    0.000007   -0.000000
   -2  -10    0    2    3   -0.000001    0.000000
   -2  -10    0    3    3    0.000022   -0.000000
   -2  -10    0    4    3   -0.000004    0.000000
   -2  -10    0    1    4   -0.000001    0.000000
   -2  -10    0    2    4    0.000013    0.000000
   -2  -10    0    3    4   -0.000014   -0.000000
   -2  -10    0    4    4   -0.000019   -0.000000
   -2   -9    0    1    1   -0.000012   -0.000000
   -2   -9    0    2    1   -0.000010    0.000000
   -2   -9    0    3    1   -0.000012   -0.000000
   -2   -9    0    4    1   -0.000015    0.000000
   -2   -9    0    1    2   -0.000006   -0.000000
   -2   -9    0    2    2    0.000019   -0.000000
   -2   -9    0    3    2   -0.000015    0.000000
   -2   -9    0    4    2   -0.000034    0.000000
   -2   -9    0    1    3    0.000001    0.000000
   -2   -9    0    2    3   -0.000015    0.000000
   -2   -9    0    3    3   -0.000012   -0.000000
   -2   -9    0    4    3   -0.000006   -0.000000
   -2   -9    0    1    4   -0.000015    0.000000
   -2   -9    0    2    4    0.000014   -0.000000
   -2   -9    0    3    4   -0.000009    0.000000
   -2   -9    0    4    4    0.000019   -0.000000
   -2   -8    0    1    1   -0.000033    0.000000
   -2   -8    0    2    1    0.000038   -0.000000
   -2   -8    0    3    1    0.000019   -0.000000
   -2   -8    0    4    1   -0.000027   -0.000000
   -2   -8    0    1    2   -0.000000   -0.000000
   -2   -8    0    2    2    0.000031    0.000000
   -2   -8    0    3    2   -0.000027   -0.000000
   -2   -8    0    4    2   -0.000003    0.000000
   -2   -8    0    1    3    0.000028    0.000000
   -2   -8    0    2    3   -0.000005   -0.000000
   -2   -8    0    3    3   -0.000033   -0.000000
   -2   -8    0    4    3   -0.000001   -0.000000
   -2   -8    0    1    4   -0.000005   -0.000000
   -2   -8    0    2    4    0.000004   -0.000000
   -2   -8    0    3    4    0.000038    0.000000
   -2   -8    0    4    4    0.000032    0.000000
   -2   -7    0    1    1   -0.000043   -0.000000
   -2   -7    0    2    1    0.000030   -0.000000
   -2   -7    0    3    1    0.000035    0.000000
   -2   -7    0    4    1    0.000008   -0.000000
   -2   -7    0    1    2    0.000001    0.000000
   -2   -7    0    2    2   -0.000012   -0.000000
   -2   -7    0    3    2    0.000008    0.000000
   -2   -7    0    4    2    0.000106   -0.000000
   -2   -7    0    1    3   -0.000011    0.000000
   -2   -7    0    2    3    0.000030   -0.000000
   -2   -7    0    3    3   -0.000043    0.000000
   -2   -7    0    4    3    0.000002    0.000000
   -2   -7    0    1    4    0.000030   -0.000000
   -2   -7    0    2    4   -0.000037    0.000000
   -2   -7    0    3    4    0.000030   -0.000000
   -2   -7    0    4    4   -0.000012    0.000000
   -2   -6    0    1    1    0.000000   -0.000000
   -2   -6    0    2    1   -0.000051    0.000000
   -2   -6    0    3    1    0.000069   -0.000000
   -2   -6    0    4    1    0.000104    0.000000
   -2   -6    0    1    2    0.000055   -0.000000
   -2   -6    0    2    2   -0.000037   -0.000000
   -2   -6    0    3    2    0.000104    0.000000
   -2   -6    0    4    2    0.000078   -0.000000
   -2   -6    0    1    3   -0.000081   -0.000000
   -2   -6    0    2    3    0.000007    0.000000
   -2   -6    0    3    3   -0.000000   -0.000000
   -2   -6    0    4    3    0.000055    0.000000
   -2   -6    0    1    4    0.000007    0.000000
   -2   -6    0    2    4    0.000006    0.000000
   -2   -6    0    3    4   -0.000051   -0.000000
   -2   -6    0    4    4   -0.000037   -0.000000
   -2   -5    0    1    1   -0.000006    0.000000
   -2   -5    0    2    1   -0.000115    0.000000
   -2   -5    0    3    1   -0.000025    0.000000
   -2   -5    0    4    1   -0.000000    0.000000
   -2   -5    0    1    2   -0.000215   -0.000000
   -2   -5    0    2    2   -0.000020    0.000000
   -2   -5    0    3    2    0.000000   -0.000000
   -2   -5    0    4    2    0.000518    0.000000
   -2   -5    0    1    3   -0.000288    0.000001
   -2   -5    0    2    3   -0.000000    0.000001
   -2   -5    0    3    3   -0.000006   -0.000000
   -2   -5    0    4    3   -0.000216   -0.000000
   -2   -5    0    1    4    0.000000    0.000000
   -2   -5    0    2    4    0.000009   -0.000000
   -2   -5    0    3    4   -0.000115   -0.000000
   -2   -5    0    4    4   -0.000020   -0.000000
   -2   -4    0    1    1    0.000949   -0.000000
   -2   -4    0    2    1   -0.000000   -0.000000
   -2   -4    0    3    1    0.000551    0.000000
   -2   -4    0    4    1    0.000138   -0.000000
   -2   -4    0    1    2    0.000000    0.000001
   -2   -4    0    2    2   -0.000007    0.000001
   -2   -4    0    3    2    0.000138    0.000000
   -2   -4    0    4    2   -0.000604    0.000000
   -2   -4    0    1    3    0.000273    0.000000
   -2   -4    0    2    3   -0.000149   -0.000001
   -2   -4    0    3    3    0.000949   -0.000000
   -2   -4    0    4    3    0.000000   -0.000001
   -2   -4    0    1    4   -0.000148   -0.000000
   -2   -4    0    2    4   -0.000079    0.000000
   -2   -4    0    3    4    0.000000   -0.000000
   -2   -4    0    4    4   -0.000007    0.000000
   -2   -3    0    1    1   -0.002301   -0.000001
   -2   -3    0    2    1   -0.000698    0.000000
   -2   -3    0    3    1   -0.001118   -0.000000
   -2   -3    0    4    1    0.000190   -0.000000
   -2   -3    0    1    2    0.001050   -0.000000
   -2   -3    0    2    2   -0.001971   -0.000000
   -2   -3    0    3    2    0.000190   -0.000000
   -2   -3    0    4    2    0.004122   -0.000000
   -2   -3    0    1    3   -0.002466   -0.000000
   -2   -3    0    2    3    0.000001   -0.000001
   -2   -3    0    3    3   -0.002301    0.000001
   -2   -3    0    4    3    0.001053    0.000001
   -2   -3    0    1    4    0.000000    0.000001
   -2   -3    0    2    4    0.001295    0.000000
   -2   -3    0    3    4   -0.000698    0.000000
   -2   -3    0    4    4   -0.001970   -0.000001
   -2   -2    0    1    1    0.005611   -0.000000
   -2   -2    0    2    1    0.003270   -0.000000
   -2   -2    0    3    1   -0.002356    0.000001
   -2   -2    0    4    1   -0.001882   -0.000000
   -2   -2    0    1    2    0.000906    0.000000
   -2   -2    0    2    2    0.008007    0.000000
   -2   -2    0    3    2   -0.001880    0.000000
   -2   -2    0    4    2    0.004896    0.000000
   -2   -2    0    1    3    0.004698   -0.000003
   -2   -2    0    2    3    0.002179    0.000000
   -2   -2    0    3    3    0.005608   -0.000001
   -2   -2    0    4    3    0.000905    0.000002
   -2   -2    0    1    4    0.002176   -0.000000
   -2   -2    0    2    4   -0.002198   -0.000001
   -2   -2    0    3    4    0.003269    0.000000
   -2   -2    0    4    4    0.008007    0.000001
   -2   -1    0    1    1    0.017287   -0.000001
   -2   -1    0    2    1    0.002368   -0.000001
   -2   -1    0    3    1    0.001450   -0.000000
   -2   -1    0    4    1   -0.004067   -0.000000
   -2   -1    0    1    2    0.002355   -0.000002
   -2   -1    0    2    2    0.014521   -0.000001
   -2   -1    0    3    2   -0.004065    0.000001
   -2   -1    0    4    2    0.001107    0.000001
   -2   -1    0    1    3   -0.013775    0.000002
   -2   -1    0    2    3   -0.007967    0.000004
   -2   -1    0    3    3    0.017285   -0.000003
   -2   -1    0    4    3    0.002358    0.000000
   -2   -1    0    1    4   -0.007964    0.000001
   -2   -1    0    2    4    0.012748    0.000000
   -2   -1    0    3    4    0.002369   -0.000003
   -2   -1    0    4    4    0.014523    0.000000
   -2    0    0    1    1    0.009210    0.000003
   -2    0    0    2    1   -0.001179    0.000002
   -2    0    0    3    1    0.002957   -0.000000
   -2    0    0    4    1   -0.002162   -0.000000
   -2    0    0    1    2    0.001181   -0.000002
   -2    0    0    2    2    0.004407   -0.000002
   -2    0    0    3    2   -0.002163    0.000000
   -2    0    0    4    2    0.000020   -0.000001
   -2    0    0    1    3   -0.000983    0.000002
   -2    0    0    2    3   -0.015649    0.000003
   -2    0    0    3    3    0.009211   -0.000001
   -2    0    0    4    3    0.001178    0.000001
   -2    0    0    1    4   -0.015649   -0.000002
   -2    0    0    2    4   -0.000523    0.000001
   -2    0    0    3    4   -0.001178    0.000001
   -2    0    0    4    4    0.004404    0.000001
   -2    1    0    1    1   -0.001902   -0.000000
   -2    1    0    2    1    0.000818    0.000001
   -2    1    0    3    1   -0.000207   -0.000000
   -2    1    0    4    1    0.000578   -0.000000
   -2    1    0    1    2   -0.000926    0.000001
   -2    1    0    2    2   -0.002368    0.000001
   -2    1    0    3    2    0.000578   -0.000000
   -2    1    0    4    2    0.000133   -0.000000
   -2    1    0    1    3    0.001451   -0.000000
   -2    1    0    2    3    0.004062   -0.000001
   -2    1    0    3    3   -0.001900   -0.000001
   -2    1    0    4    3   -0.000928   -0.000000
   -2    1    0    1    4    0.004067   -0.000001
   -2    1    0    2    4    0.001105   -0.000001
   -2    1    0    3    4    0.000819   -0.000001
   -2    1    0    4    4   -0.002370   -0.000001
   -2    2    0    1    1    0.000231   -0.000001
   -2    2    0    2    1    0.000415   -0.000001
   -2    2    0    3    1    0.000382    0.000001
   -2    2    0    4    1   -0.000234    0.000000
   -2    2    0    1    2    0.000414    0.000000
   -2    2    0    2    2    0.000710    0.000001
   -2    2    0    3    2   -0.000234    0.000000
   -2    2    0    4    2    0.000111    0.000000
   -2    2    0    1    3    0.000354   -0.000000
   -2    2    0    2    3   -0.001636   -0.000001
   -2    2    0    3    3    0.000232    0.000000
   -2    2    0    4    3    0.000415   -0.000000
   -2    2    0    1    4   -0.001636    0.000002
   -2    2    0    2    4   -0.001529    0.000001
   -2    2    0    3    4    0.000415    0.000001
   -2    2    0    4    4    0.000711   -0.000001
   -2    3    0    1    1   -0.000159   -0.000000
   -2    3    0    2    1   -0.000126    0.000000
   -2    3    0    3    1    0.000166   -0.000000
   -2    3    0    4    1    0.000048   -0.000000
   -2    3    0    1    2   -0.000027   -0.000001
   -2    3    0    2    2    0.000133   -0.000001
   -2    3    0    3    2    0.000048   -0.000000
   -2    3    0    4    2   -0.000020    0.000001
   -2    3    0    1    3   -0.000119    0.000000
   -2    3    0    2    3    0.000079    0.000001
   -2    3    0    3    3   -0.000159    0.000000
   -2    3    0    4    3   -0.000027   -0.000000
   -2    3    0    1    4    0.000077   -0.000000
   -2    3    0    2    4    0.000315   -0.000001
   -2    3    0    3    4   -0.000127    0.000000
   -2    3    0    4    4    0.000134    0.000000
   -2    4    0    1    1   -0.000026    0.000001
   -2    4    0    2    1    0.000070    0.000000
   -2    4    0    3    1    0.000095    0.000000
   -2    4    0    4    1   -0.000027   -0.000000
   -2    4    0    1    2   -0.000036    0.000000
   -2    4    0    2    2   -0.000011    0.000000
   -2    4    0    3    2   -0.000026   -0.000000
   -2    4    0    4    2    0.000046   -0.000000
   -2    4    0    1    3   -0.000065    0.000000
   -2    4    0    2    3   -0.000129   -0.000000
   -2    4    0    3    3   -0.000027    0.000000
   -2    4    0    4    3   -0.000036    0.000000
   -2    4    0    1    4   -0.000129   -0.000000
   -2    4    0    2    4   -0.000214   -0.000000
   -2    4    0    3    4    0.000070   -0.000000
   -2    4    0    4    4   -0.000011    0.000000
   -2    5    0    1    1   -0.000006   -0.000000
   -2    5    0    2    1   -0.000021   -0.000000
   -2    5    0    3    1   -0.000021    0.000000
   -2    5    0    4    1   -0.000004   -0.000000
   -2    5    0    1    2    0.000009    0.000000
   -2    5    0    2    2   -0.000049    0.000000
   -2    5    0    3    2   -0.000004    0.000000
   -2    5    0    4    2    0.000038   -0.000000
   -2    5    0    1    3   -0.000009   -0.000000
   -2    5    0    2    3   -0.000034   -0.000000
   -2    5    0    3    3   -0.000006   -0.000000
   -2    5    0    4    3    0.000009    0.000000
   -2    5    0    1    4   -0.000034    0.000000
   -2    5    0    2    4   -0.000065    0.000000
   -2    5    0    3    4   -0.000020   -0.000000
   -2    5    0    4    4   -0.000049   -0.000000
   -2    6    0    1    1    0.000031   -0.000000
   -2    6    0    2    1   -0.000038    0.000000
   -2    6    0    3    1   -0.000041   -0.000000
   -2    6    0    4    1    0.000002    0.000000
   -2    6    0    1    2    0.000000   -0.000000
   -2    6    0    2    2   -0.000033   -0.000000
   -2    6    0    3    2    0.000002    0.000000
   -2    6    0    4    2   -0.000005    0.000000
   -2    6    0    1    3   -0.000004    0.000000
   -2    6    0    2    3    0.000027    0.000000
   -2    6    0    3    3    0.000032    0.000000
   -2    6    0    4    3    0.000000   -0.000000
   -2    6    0    1    4    0.000026    0.000000
   -2    6    0    2    4   -0.000043   -0.000000
   -2    6    0    3    4   -0.000038    0.000000
   -2    6    0    4    4   -0.000033   -0.000000
   -2    7    0    1    1    0.000005    0.000000
   -2    7    0    2    1   -0.000016    0.000000
   -2    7    0    3    1   -0.000032   -0.000000
   -2    7    0    4    1    0.000004   -0.000000
   -2    7    0    1    2   -0.000019   -0.000000
   -2    7    0    2    2    0.000003   -0.000000
   -2    7    0    3    2    0.000004   -0.000000
   -2    7    0    4    2   -0.000029    0.000000
   -2    7    0    1    3    0.000006    0.000000
   -2    7    0    2    3    0.000008   -0.000000
   -2    7    0    3    3    0.000004    0.000000
   -2    7    0    4    3   -0.000019   -0.000000
   -2    7    0    1    4    0.000008   -0.000000
   -2    7    0    2    4    0.000026   -0.000000
   -2    7    0    3    4   -0.000016    0.000000
   -2    7    0    4    4    0.000003    0.000000
   -2    8    0    1    1   -0.000017    0.000000
   -2    8    0    2    1    0.000019   -0.000000
   -2    8    0    3    1    0.000020    0.000000
   -2    8    0    4    1   -0.000003   -0.000000
   -2    8    0    1    2    0.000008    0.000000
   -2    8    0    2    2    0.000019    0.000000
   -2    8    0    3    2   -0.000003   -0.000000
   -2    8    0    4    2   -0.000004   -0.000000
   -2    8    0    1    3   -0.000003    0.000000
   -2    8    0    2    3   -0.000013   -0.000000
   -2    8    0    3    3   -0.000017    0.000000
   -2    8    0    4    3    0.000008    0.000000
   -2    8    0    1    4   -0.000013   -0.000000
   -2    8    0    2    4    0.000017    0.000000
   -2    8    0    3    4    0.000019   -0.000000
   -2    8    0    4    4    0.000019    0.000000
   -2    9    0    1    1   -0.000013   -0.000000
   -2    9    0    2    1    0.000005   -0.000000
   -2    9    0    3    1    0.000015   -0.000000
   -2    9    0    4    1    0.000009    0.000000
   -2    9    0    1    2   -0.000004    0.000000
   -2    9    0    2    2    0.000002   -0.000000
   -2    9    0    3    2    0.000009    0.000000
   -2    9    0    4    2    0.000014   -0.000000
   -2    9    0    1    3    0.000010   -0.000000
   -2    9    0    2    3   -0.000003   -0.000000
   -2    9    0    3    3   -0.000013   -0.000000
   -2    9    0    4    3   -0.000004    0.000000
   -2    9    0    1    4   -0.000003    0.000000
   -2    9    0    2    4    0.000009    0.000000
   -2    9    0    3    4    0.000005   -0.000000
   -2    9    0    4    4    0.000002   -0.000000
   -2   10    0    1    1    0.000002   -0.000000
   -2   10    0    2    1    0.000007    0.000000
   -2   10    0    3    1    0.000011   -0.000000
   -2   10    0    4    1   -0.000004    0.000000
   -2   10    0    1    2    0.000018   -0.000000
   -2   10    0    2    2   -0.000001   -0.000000
   -2   10    0    3    2   -0.000004    0.000000
   -2   10    0    4    2    0.000016    0.000000
   -2   10    0    1    3    0.000010   -0.000000
   -2   10    0    2    3   -0.000007    0.000000
   -2   10    0    3    3    0.000001    0.000000
   -2   10    0    4    3    0.000018   -0.000000
   -2   10    0    1    4   -0.000007    0.000000
   -2   10    0    2    4   -0.000019   -0.000000
   -2   10    0    3    4    0.000007    0.000000
   -2   10    0    4    4   -0.000001   -0.000000
   -2   11    0    1    1    0.000006    0.000000
   -2   11    0    2    1   -0.000021    0.000000
   -2   11    0    3    1   -0.000018   -0.000000
   -2   11    0    4    1    0.000002   -0.000000
   -2   11    0    1    2   -0.000005   -0.000000
   -2   11    0    2    2   -0.000005    0.000000
   -2   11    0    3    2    0.000002   -0.000000
   -2   11    0    4    2    0.000002    0.000000
   -2   11    0    1    3   -0.000015    0.000000
   -2   11    0    2    3    0.000008    0.000000
   -2   11    0    3    3    0.000006   -0.000000
   -2   11    0    4    3   -0.000005   -0.000000
   -2   11    0    1    4    0.000008   -0.000000
   -2   11    0    2    4   -0.000017   -0.000000
   -2   11    0    3    4   -0.000021    0.000000
   -2   11    0    4    4   -0.000005    0.000000
   -2   12    0    1    1    0.000012    0.000000
   -2   12    0    2    1   -0.000002    0.000000
   -2   12    0    3    1   -0.000020    0.000000
   -2   12    0    4    1    0.000002   -0.000000
   -2   12    0    1    2   -0.000005    0.000000
   -2   12    0    2    2   -0.000010    0.000000
   -2   12    0    3    2    0.000002   -0.000000
   -2   12    0    4    2   -0.000022   -0.000000
   -2   12    0    1    3    0.000001   -0.000000
   -2   12    0    2    3    0.000001   -0.000000
   -2   12    0    3    3    0.000012    0.000000
   -2   12    0    4    3   -0.000005    0.000000
   -2   12    0    1    4    0.000001   -0.000000
   -2   12    0    2    4    0.000002   -0.000000
   -2   12    0    3    4   -0.000001   -0.000000
   -2   12    0    4    4   -0.000010    0.000000
   -1  -14    0    1    1    0.000005   -0.000000
   -1  -14    0    2    1    0.000008    0.000000
   -1  -14    0    3    1    0.000012   -0.000000
   -1  -14    0    4    1    0.000003    0.000000
   -1  -14    0    1    2    0.000008   -0.000000
   -1  -14    0    2    2   -0.000004   -0.000000
   -1  -14    0    3    2    0.000003    0.000000
   -1  -14    0    4    2    0.000006    0.000000
   -1  -14    0    1    3    0.000001    0.000000
   -1  -14    0    2    3   -0.000002    0.000000
   -1  -14    0    3    3    0.000005    0.000000
   -1  -14    0    4    3    0.000008   -0.000000
   -1  -14    0    1    4   -0.000002    0.000000
   -1  -14    0    2    4   -0.000004   -0.000000
   -1  -14    0    3    4    0.000008    0.000000
   -1  -14    0    4    4   -0.000004    0.000000
   -1  -13    0    1    1    0.000005    0.000000
   -1  -13    0    2    1   -0.000013   -0.000000
   -1  -13    0    3    1   -0.000005    0.000000
   -1  -13    0    4    1    0.000006   -0.000000
   -1  -13    0    1    2    0.000002   -0.000000
   -1  -13    0    2    2   -0.000006    0.000000
   -1  -13    0    3    2    0.000006   -0.000000
   -1  -13    0    4    2   -0.000002   -0.000000
   -1  -13    0    1    3   -0.000004    0.000000
   -1  -13    0    2    3    0.000002   -0.000000
   -1  -13    0    3    3    0.000006    0.000000
   -1  -13    0    4    3    0.000002   -0.000000
   -1  -13    0    1    4    0.000002   -0.000000
   -1  -13    0    2    4    0.000001   -0.000000
   -1  -13    0    3    4   -0.000013   -0.000000
   -1  -13    0    4    4   -0.000006    0.000000
   -1  -12    0    1    1   -0.000001   -0.000000
   -1  -12    0    2    1    0.000001   -0.000000
   -1  -12    0    3    1   -0.000019    0.000000
   -1  -12    0    4    1   -0.000008    0.000000
   -1  -12    0    1    2   -0.000009    0.000000
   -1  -12    0    2    2    0.000007   -0.000000
   -1  -12    0    3    2   -0.000008    0.000000
   -1  -12    0    4    2   -0.000020   -0.000000
   -1  -12    0    1    3    0.000009   -0.000000
   -1  -12    0    2    3   -0.000008    0.000000
   -1  -12    0    3    3   -0.000001    0.000000
   -1  -12    0    4    3   -0.000009    0.000000
   -1  -12    0    1    4   -0.000008    0.000000
   -1  -12    0    2    4    0.000004    0.000000
   -1  -12    0    3    4    0.000001   -0.000000
   -1  -12    0    4    4    0.000006   -0.000000
   -1  -11    0    1    1   -0.000008   -0.000000
   -1  -11    0    2    1    0.000009    0.000000
   -1  -11    0    3    1    0.000017   -0.000000
   -1  -11    0    4    1   -0.000011   -0.000000
   -1  -11    0    1    2    0.000016   -0.000000
   -1  -11    0    2    2    0.000009   -0.000000
   -1  -11    0    3    2   -0.000011    0.000000
   -1  -11    0    4    2    0.000004    0.000000
   -1  -11    0    1    3   -0.000010   -0.000000
   -1  -11    0    2    3   -0.000005    0.000000
   -1  -11    0    3    3   -0.000008   -0.000000
   -1  -11    0    4    3    0.000016   -0.000000
   -1  -11    0    1    4   -0.000004    0.000000
   -1  -11    0    2    4   -0.000012   -0.000000
   -1  -11    0    3    4    0.000009    0.000000
   -1  -11    0    4    4    0.000009   -0.000000
   -1  -10    0    1    1   -0.000016    0.000000
   -1  -10    0    2    1    0.000004    0.000000
   -1  -10    0    3    1   -0.000014    0.000000
   -1  -10    0    4    1    0.000008   -0.000000
   -1  -10    0    1    2   -0.000017   -0.000000
   -1  -10    0    2    2    0.000005    0.000000
   -1  -10    0    3    2    0.000008   -0.000000
   -1  -10    0    4    2   -0.000003    0.000000
   -1  -10    0    1    3    0.000017    0.000000
   -1  -10    0    2    3    0.000013    0.000000
   -1  -10    0    3    3   -0.000016    0.000000
   -1  -10    0    4    3   -0.000017   -0.000000
   -1  -10    0    1    4    0.000013    0.000000
   -1  -10    0    2    4    0.000012   -0.000000
   -1  -10    0    3    4    0.000004    0.000000
   -1  -10    0    4    4    0.000006    0.000000
   -1   -9    0    1    1   -0.000004    0.000000
   -1   -9    0    2    1    0.000013   -0.000000
   -1   -9    0    3    1    0.000036   -0.000000
   -1   -9    0    4    1    0.000004   -0.000000
   -1   -9    0    1    2    0.000015    0.000000
   -1   -9    0    2    2    0.000005    0.000000
   -1   -9    0    3    2    0.000004   -0.000000
   -1   -9    0    4    2    0.000030   -0.000000
   -1   -9    0    1    3   -0.000007    0.000000
   -1   -9    0    2    3   -0.000004   -0.000000
   -1   -9    0    3    3   -0.000004   -0.000000
   -1   -9    0    4    3    0.000015   -0.000000
   -1   -9    0    1    4   -0.000004   -0.000000
   -1   -9    0    2    4   -0.000016    0.000000
   -1   -9    0    3    4    0.000013   -0.000000
   -1   -9    0    4    4    0.000004    0.000000
   -1   -8    0    1    1    0.000014   -0.000000
   -1   -8    0    2    1   -0.000017   -0.000000
   -1   -8    0    3    1   -0.000012    0.000000
   -1   -8    0    4    1   -0.000003   -0.000000
   -1   -8    0    1    2    0.000010    0.000000
   -1   -8    0    2    2   -0.000008   -0.000000
   -1   -8    0    3    2   -0.000003    0.000000
   -1   -8    0    4    2    0.000000   -0.000000
   -1   -8    0    1    3    0.000003   -0.000000
   -1   -8    0    2    3    0.000005   -0.000000
   -1   -8    0    3    3    0.000014    0.000000
   -1   -8    0    4    3    0.000010    0.000000
   -1   -8    0    1    4    0.000005    0.000000
   -1   -8    0    2    4    0.000018    0.000000
   -1   -8    0    3    4   -0.000018   -0.000000
   -1   -8    0    4    4   -0.000008    0.000000
   -1   -7    0    1    1    0.000027   -0.000000
   -1   -7    0    2    1   -0.000019   -0.000000
   -1   -7    0    3    1   -0.000040   -0.000000
   -1   -7    0    4    1   -0.000030    0.000000
   -1   -7    0    1    2    0.000003   -0.000000
   -1   -7    0    2    2   -0.000003   -0.000000
   -1   -7    0    3    2   -0.000030    0.000000
   -1   -7    0    4    2   -0.000022    0.000000
   -1   -7    0    1    3    0.000003   -0.000000
   -1   -7    0    2    3   -0.000005    0.000000
   -1   -7    0    3    3    0.000026   -0.000000
   -1   -7    0    4    3    0.000003    0.000000
   -1   -7    0    1    4   -0.000005    0.000000
   -1   -7    0    2    4   -0.000010   -0.000000
   -1   -7    0    3    4   -0.000019   -0.000000
   -1   -7    0    4    4   -0.000003   -0.000000
   -1   -6    0    1    1   -0.000011    0.000000
   -1   -6    0    2    1    0.000020   -0.000000
   -1   -6    0    3    1   -0.000083    0.000000
   -1   -6    0    4    1   -0.000034   -0.000000
   -1   -6    0    1    2   -0.000024   -0.000000
   -1   -6    0    2    2    0.000018    0.000000
   -1   -6    0    3    2   -0.000034   -0.000000
   -1   -6    0    4    2    0.000055    0.000000
   -1   -6    0    1    3    0.000026    0.000000
   -1   -6    0    2    3    0.000007    0.000000
   -1   -6    0    3    3   -0.000011    0.000000
   -1   -6    0    4    3   -0.000024   -0.000001
   -1   -6    0    1    4    0.000007    0.000000
   -1   -6    0    2    4   -0.000015   -0.000000
   -1   -6    0    3    4    0.000020    0.000000
   -1   -6    0    4    4    0.000018   -0.000000
   -1   -5    0    1    1   -0.000152    0.000000
   -1   -5    0    2    1    0.000112    0.000000
   -1   -5    0    3    1   -0.000189   -0.000000
   -1   -5    0    4    1   -0.000051   -0.000000
   -1   -5    0    1    2    0.000032    0.000001
   -1   -5    0    2    2    0.000052    0.000000
   -1   -5    0    3    2   -0.000051    0.000000
   -1   -5    0    4    2    0.000080   -0.000000
   -1   -5    0    1    3    0.000027    0.000000
   -1   -5    0    2    3    0.000029   -0.000000
   -1   -5    0    3    3   -0.000151    0.000000
   -1   -5    0    4    3    0.000033   -0.000000
   -1   -5    0    1    4    0.000030   -0.000000
   -1   -5    0    2    4    0.000014    0.000000
   -1   -5    0    3    4    0.000112    0.000000
   -1   -5    0    4    4    0.000052    0.000000
   -1   -4    0    1    1   -0.000049   -0.000000
   -1   -4    0    2    1   -0.000106   -0.000000
   -1   -4    0    3    1    0.000551    0.000000
   -1   -4    0    4    1   -0.000137    0.000000
   -1   -4    0    1    2    0.000128    0.000000
   -1   -4    0    2    2    0.000421   -0.000001
   -1   -4    0    3    2   -0.000138    0.000001
   -1   -4    0    4    2   -0.000604   -0.000000
   -1   -4    0    1    3    0.000089   -0.000000
   -1   -4    0    2    3   -0.000157   -0.000000
   -1   -4    0    3    3   -0.000049    0.000000
   -1   -4    0    4    3    0.000129    0.000002
   -1   -4    0    1    4   -0.000158    0.000001
   -1   -4    0    2    4    0.000145    0.000000
   -1   -4    0    3    4   -0.000106   -0.000000
   -1   -4    0    4    4    0.000421    0.000000
   -1   -3    0    1    1   -0.002299   -0.000000
   -1   -3    0    2    1    0.000698   -0.000000
   -1   -3    0    3    1   -0.002693    0.000000
   -1   -3    0    4    1    0.000000    0.000001
   -1   -3    0    1    2   -0.001049   -0.000001
   -1   -3    0    2    2   -0.001969    0.000001
   -1   -3    0    3    2    0.000001    0.000000
   -1   -3    0    4    2    0.019487    0.000000
   -1   -3    0    1    3   -0.001120    0.000001
   -1   -3    0    2    3    0.000438    0.000001
   -1   -3    0    3    3   -0.002301   -0.000001
   -1   -3    0    4    3   -0.001052    0.000001
   -1   -3    0    1    4    0.000437   -0.000000
   -1   -3    0    2    4    0.000108   -0.000000
   -1   -3    0    3    4    0.000698    0.000000
   -1   -3    0    4    4   -0.001970   -0.000001
   -1   -2    0    1    1    0.013153    0.000001
   -1   -2    0    2    1   -0.000001    0.000000
   -1   -2    0    3    1    0.013113   -0.000002
   -1   -2    0    4    1    0.007502    0.000001
   -1   -2    0    1    2   -0.000000   -0.000000
   -1   -2    0    2    2    0.018650    0.000000
   -1   -2    0    3    2    0.007501    0.000001
   -1   -2    0    4    2   -0.013701    0.000001
   -1   -2    0    1    3    0.004699    0.000002
   -1   -2    0    2    3   -0.002179    0.000000
   -1   -2    0    3    3    0.013159   -0.000002
   -1   -2    0    4    3   -0.000002   -0.000007
   -1   -2    0    1    4   -0.002174   -0.000003
   -1   -2    0    2    4   -0.002198   -0.000000
   -1   -2    0    3    4    0.000000   -0.000002
   -1   -2    0    4    4    0.018650   -0.000000
   -1   -1    0    1    1   -0.113281   -0.000001
   -1   -1    0    2    1   -0.032514    0.000002
   -1   -1    0    3    1    0.019953   -0.000002
   -1   -1    0    4    1    0.099446   -0.000002
   -1   -1    0    1    2    0.030129    0.000009
   -1   -1    0    2    2   -0.114707    0.000007
   -1   -1    0    3    2    0.099436   -0.000003
   -1   -1    0    4    2   -0.094491   -0.000001
   -1   -1    0    1    3   -0.150579    0.000003
   -1   -1    0    2    3   -0.000006   -0.000008
   -1   -1    0    3    3   -0.113284    0.000003
   -1   -1    0    4    3    0.030130   -0.000002
   -1   -1    0    1    4   -0.000001    0.000002
   -1   -1    0    2    4    0.077480    0.000002
   -1   -1    0    3    4   -0.032513    0.000005
   -1   -1    0    4    4   -0.114710   -0.000006
   -1    0    0    1    1   -0.115553   -0.000005
   -1    0    0    2    1    0.031227   -0.000000
   -1    0    0    3    1   -0.000978    0.000004
   -1    0    0    4    1    0.015648    0.000001
   -1    0    0    1    2   -0.031230    0.000012
   -1    0    0    2    2   -0.112448    0.000009
   -1    0    0    3    2    0.015651   -0.000001
   -1    0    0    4    2   -0.000525   -0.000001
   -1    0    0    1    3    1.217953   -0.000001
   -1    0    0    2    3    1.053949   -0.000006
   -1    0    0    3    3   -0.115545    0.000002
   -1    0    0    4    3   -0.031228   -0.000001
   -1    0    0    1    4    1.053956    0.000009
   -1    0    0    2    4    0.000351    0.000002
   -1    0    0    3    4    0.031222   -0.000004
   -1    0    0    4    4   -0.112444    0.000003
   -1    1    0    1    1    0.017287   -0.000005
   -1    1    0    2    1   -0.002359   -0.000007
   -1    1    0    3    1    0.013925   -0.000001
   -1    1    0    4    1   -0.009584    0.000001
   -1    1    0    1    2   -0.002369   -0.000001
   -1    1    0    2    2    0.014518    0.000001
   -1    1    0    3    2   -0.009584   -0.000001
   -1    1    0    4    2    0.002850   -0.000000
   -1    1    0    1    3    0.019949    0.000001
   -1    1    0    2    3   -0.099434   -0.000008
   -1    1    0    3    3    0.017285    0.000002
   -1    1    0    4    3   -0.002366    0.000001
   -1    1    0    1    4   -0.099450    0.000010
   -1    1    0    2    4   -0.094482    0.000003
   -1    1    0    3    4   -0.002360    0.000002
   -1    1    0    4    4    0.014525   -0.000001
   -1    2    0    1    1   -0.002205    0.000000
   -1    2    0    2    1   -0.001105    0.000001
   -1    2    0    3    1   -0.000447   -0.000001
   -1    2    0    4    1    0.000438   -0.000001
   -1    2    0    1    2    0.000643   -0.000000
   -1    2    0    2    2   -0.002065   -0.000002
   -1    2    0    3    2    0.000438   -0.000000
   -1    2    0    4    2    0.000375   -0.000000
   -1    2    0    1    3   -0.002354   -0.000000
   -1    2    0    2    3    0.001884    0.000004
   -1    2    0    3    3   -0.002207    0.000000
   -1    2    0    4    3    0.000643    0.000000
   -1    2    0    1    4    0.001881   -0.000002
   -1    2    0    2    4    0.004894    0.000000
   -1    2    0    3    4   -0.001108   -0.000001
   -1    2    0    4    4   -0.002064    0.000002
   -1    3    0    1    1    0.000313    0.000001
   -1    3    0    2    1   -0.000082    0.000001
   -1    3    0    3    1   -0.000032    0.000000
   -1    3    0    4    1   -0.000141   -0.000000
   -1    3    0    1    2   -0.000315    0.000000
   -1    3    0    2    2    0.000059    0.000000
   -1    3    0    3    2   -0.000141   -0.000000
   -1    3    0    4    2   -0.000077   -0.000000
   -1    3    0    1    3    0.000179   -0.000000
   -1    3    0    2    3   -0.000316    0.000000
   -1    3    0    3    3    0.000313   -0.000000
   -1    3    0    4    3   -0.000316   -0.000000
   -1    3    0    1    4   -0.000315   -0.000001
   -1    3    0    2    4   -0.001192   -0.000000
   -1    3    0    3    4   -0.000081   -0.000001
   -1    3    0    4    4    0.000058    0.000000
   -1    4    0    1    1    0.000064   -0.000000
   -1    4    0    2    1   -0.000092   -0.000000
   -1    4    0    3    1   -0.000010   -0.000000
   -1    4    0    4    1   -0.000077    0.000000
   -1    4    0    1    2   -0.000012    0.000000
   -1    4    0    2    2   -0.000163    0.000000
   -1    4    0    3    2   -0.000077    0.000000
   -1    4    0    4    2   -0.000019   -0.000000
   -1    4    0    1    3   -0.000006    0.000000
   -1    4    0    2    3   -0.000104   -0.000000
   -1    4    0    3    3    0.000064   -0.000000
   -1    4    0    4    3   -0.000012    0.000000
   -1    4    0    1    4   -0.000104    0.000001
   -1    4    0    2    4    0.000241    0.000000
   -1    4    0    3    4   -0.000091    0.000000
   -1    4    0    4    4   -0.000163   -0.000001
   -1    5    0    1    1    0.000009   -0.000000
   -1    5    0    2    1   -0.000035    0.000000
   -1    5    0    3    1   -0.000052   -0.000000
   -1    5    0    4    1   -0.000023    0.000000
   -1    5    0    1    2    0.000008   -0.000000
   -1    5    0    2    2   -0.000002   -0.000000
   -1    5    0    3    2   -0.000023    0.000000
   -1    5    0    4    2   -0.000010    0.000000
   -1    5    0    1    3    0.000043    0.000000
   -1    5    0    2    3    0.000021    0.000000
   -1    5    0    3    3    0.000009    0.000000
   -1    5    0    4    3    0.000008   -0.000000
   -1    5    0    1    4    0.000020    0.000000
   -1    5    0    2    4   -0.000002   -0.000001
   -1    5    0    3    4   -0.000036    0.000001
   -1    5    0    4    4   -0.000002    0.000000
   -1    6    0    1    1   -0.000003    0.000000
   -1    6    0    2    1    0.000020   -0.000000
   -1    6    0    3    1   -0.000006    0.000000
   -1    6    0    4    1   -0.000007   -0.000000
   -1    6    0    1    2   -0.000002   -0.000000
   -1    6    0    2    2    0.000026    0.000000
   -1    6    0    3    2   -0.000007   -0.000000
   -1    6    0    4    2   -0.000007    0.000000
   -1    6    0    1    3    0.000002    0.000000
   -1    6    0    2    3    0.000021   -0.000000
   -1    6    0    3    3   -0.000002    0.000000
   -1    6    0    4    3   -0.000002   -0.000000
   -1    6    0    1    4    0.000021   -0.000000
   -1    6    0    2    4    0.000010    0.000000
   -1    6    0    3    4    0.000020   -0.000000
   -1    6    0    4    4    0.000026    0.000000
   -1    7    0    1    1   -0.000006   -0.000000
   -1    7    0    2    1    0.000021   -0.000000
   -1    7    0    3    1    0.000035    0.000000
   -1    7    0    4    1    0.000005    0.000000
   -1    7    0    1    2   -0.000006    0.000000
   -1    7    0    2    2    0.000011    0.000000
   -1    7    0    3    2    0.000005    0.000000
   -1    7    0    4    2    0.000031   -0.000000
   -1    7    0    1    3   -0.000011    0.000000
   -1    7    0    2    3    0.000003   -0.000000
   -1    7    0    3    3   -0.000006    0.000000
   -1    7    0    4    3   -0.000006    0.000000
   -1    7    0    1    4    0.000003   -0.000000
   -1    7    0    2    4    0.000004    0.000000
   -1    7    0    3    4    0.000021   -0.000000
   -1    7    0    4    4    0.000011    0.000000
   -1    8    0    1    1    0.000014    0.000000
   -1    8    0    2    1    0.000004   -0.000000
   -1    8    0    3    1    0.000001   -0.000000
   -1    8    0    4    1   -0.000001    0.000000
   -1    8    0    1    2    0.000002    0.000000
   -1    8    0    2    2   -0.000014   -0.000000
   -1    8    0    3    2   -0.000001    0.000000
   -1    8    0    4    2   -0.000018   -0.000000
   -1    8    0    1    3    0.000019   -0.000000
   -1    8    0    2    3   -0.000004   -0.000000
   -1    8    0    3    3    0.000015   -0.000000
   -1    8    0    4    3    0.000002    0.000000
   -1    8    0    1    4   -0.000004    0.000000
   -1    8    0    2    4    0.000003    0.000000
   -1    8    0    3    4    0.000005    0.000000
   -1    8    0    4    4   -0.000014   -0.000000
   -1    9    0    1    1   -0.000006   -0.000000
   -1    9    0    2    1   -0.000023    0.000000
   -1    9    0    3    1   -0.000002   -0.000000
   -1    9    0    4    1   -0.000000    0.000000
   -1    9    0    1    2   -0.000002   -0.000000
   -1    9    0    2    2   -0.000005   -0.000000
   -1    9    0    3    2   -0.000000    0.000000
   -1    9    0    4    2    0.000024    0.000000
   -1    9    0    1    3   -0.000017    0.000000
   -1    9    0    2    3    0.000002    0.000000
   -1    9    0    3    3   -0.000006   -0.000000
   -1    9    0    4    3   -0.000002   -0.000000
   -1    9    0    1    4    0.000002    0.000000
   -1    9    0    2    4   -0.000006   -0.000000
   -1    9    0    3    4   -0.000023    0.000000
   -1    9    0    4    4   -0.000004   -0.000000
   -1   10    0    1    1    0.000016    0.000000
   -1   10    0    2    1    0.000002    0.000000
   -1   10    0    3    1   -0.000026    0.000000
   -1   10    0    4    1   -0.000004   -0.000000
   -1   10    0    1    2   -0.000005   -0.000000
   -1   10    0    2    2   -0.000014    0.000000
   -1   10    0    3    2   -0.000004   -0.000000
   -1   10    0    4    2   -0.000013    0.000000
   -1   10    0    1    3    0.000024    0.000000
   -1   10    0    2    3    0.000009   -0.000000
   -1   10    0    3    3    0.000016    0.000000
   -1   10    0    4    3   -0.000005   -0.000000
   -1   10    0    1    4    0.000009   -0.000000
   -1   10    0    2    4    0.000005   -0.000000
   -1   10    0    3    4    0.000002   -0.000000
   -1   10    0    4    4   -0.000014    0.000000
   -1   11    0    1    1    0.000001    0.000000
   -1   11    0    2    1   -0.000010   -0.000000
   -1   11    0    3    1    0.000002    0.000000
   -1   11    0    4    1    0.000001    0.000000
   -1   11    0    1    2   -0.000000    0.000000
   -1   11    0    2    2    0.000004   -0.000000
   -1   11    0    3    2    0.000001    0.000000
   -1   11    0    4    2   -0.000009   -0.000000
   -1   11    0    1    3   -0.000015   -0.000000
   -1   11    0    2    3   -0.000001   -0.000000
   -1   11    0    3    3    0.000001    0.000000
   -1   11    0    4    3   -0.000000    0.000000
   -1   11    0    1    4   -0.000001   -0.000000
   -1   11    0    2    4   -0.000007    0.000000
   -1   11    0    3    4   -0.000010   -0.000000
   -1   11    0    4    4    0.000004    0.000000
   -1   12    0    1    1   -0.000008   -0.000000
   -1   12    0    2    1    0.000009   -0.000000
   -1   12    0    3    1    0.000010   -0.000000
   -1   12    0    4    1    0.000004    0.000000
   -1   12    0    1    2   -0.000005    0.000000
   -1   12    0    2    2    0.000007   -0.000000
   -1   12    0    3    2    0.000004    0.000000
   -1   12    0    4    2    0.000008    0.000000
   -1   12    0    1    3   -0.000001   -0.000000
   -1   12    0    2    3   -0.000002    0.000000
   -1   12    0    3    3   -0.000008   -0.000000
   -1   12    0    4    3   -0.000005    0.000000
   -1   12    0    1    4   -0.000002    0.000000
   -1   12    0    2    4    0.000015    0.000000
   -1   12    0    3    4    0.000010    0.000000
   -1   12    0    4    4    0.000007   -0.000000
    0  -13    0    1    1   -0.000003   -0.000000
    0  -13    0    2    1   -0.000002   -0.000000
    0  -13    0    3    1    0.000009    0.000000
    0  -13    0    4    1    0.000000    0.000000
    0  -13    0    1    2   -0.000002    0.000000
    0  -13    0    2    2   -0.000000   -0.000000
    0  -13    0    3    2    0.000000    0.000000
    0  -13    0    4    2    0.000003   -0.000000
    0  -13    0    1    3   -0.000014   -0.000000
    0  -13    0    2    3   -0.000001    0.000000
    0  -13    0    3    3   -0.000003   -0.000000
    0  -13    0    4    3   -0.000002    0.000000
    0  -13    0    1    4   -0.000001    0.000000
    0  -13    0    2    4   -0.000012    0.000000
    0  -13    0    3    4   -0.000002   -0.000000
    0  -13    0    4    4   -0.000000   -0.000000
    0  -12    0    1    1   -0.000003   -0.000000
    0  -12    0    2    1    0.000002    0.000000
    0  -12    0    3    1    0.000006   -0.000000
    0  -12    0    4    1    0.000005    0.000000
    0  -12    0    1    2   -0.000004   -0.000000
    0  -12    0    2    2   -0.000001   -0.000000
    0  -12    0    3    2    0.000005    0.000000
    0  -12    0    4    2    0.000020    0.000000
    0  -12    0    1    3    0.000005    0.000000
    0  -12    0    2    3    0.000003    0.000000
    0  -12    0    3    3   -0.000003   -0.000000
    0  -12    0    4    3   -0.000004   -0.000000
    0  -12    0    1    4    0.000003    0.000000
    0  -12    0    2    4    0.000007   -0.000000
    0  -12    0    3    4    0.000002    0.000000
    0  -12    0    4    4   -0.000001   -0.000000
    0  -11    0    1    1    0.000009    0.000000
    0  -11    0    2    1   -0.000000    0.000000
    0  -11    0    3    1   -0.000004    0.000000
    0  -11    0    4    1   -0.000004   -0.000000
    0  -11    0    1    2    0.000016    0.000000
    0  -11    0    2    2   -0.000000    0.000000
    0  -11    0    3    2   -0.000004   -0.000000
    0  -11    0    4    2   -0.000017   -0.000000
    0  -11    0    1    3    0.000021    0.000000
    0  -11    0    2    3   -0.000003   -0.000000
    0  -11    0    3    3    0.000009    0.000000
    0  -11    0    4    3    0.000016   -0.000000
    0  -11    0    1    4   -0.000003   -0.000000
    0  -11    0    2    4    0.000005   -0.000000
    0  -11    0    3    4   -0.000000    0.000000
    0  -11    0    4    4   -0.000000    0.000000
    0  -10    0    1    1   -0.000008   -0.000000
    0  -10    0    2    1   -0.000021   -0.000000
    0  -10    0    3    1   -0.000001    0.000000
    0  -10    0    4    1    0.000008    0.000000
    0  -10    0    1    2   -0.000008    0.000000
    0  -10    0    2    2    0.000009    0.000000
    0  -10    0    3    2    0.000008    0.000000
    0  -10    0    4    2    0.000021   -0.000000
    0  -10    0    1    3   -0.000017   -0.000000
    0  -10    0    2    3    0.000003   -0.000000
    0  -10    0    3    3   -0.000008   -0.000000
    0  -10    0    4    3   -0.000008    0.000000
    0  -10    0    1    4    0.000003   -0.000000
    0  -10    0    2    4   -0.000004    0.000000
    0  -10    0    3    4   -0.000021   -0.000000
    0  -10    0    4    4    0.000009    0.000000
    0   -9    0    1    1    0.000017   -0.000000
    0   -9    0    2    1    0.000028    0.000000
    0   -9    0    3    1   -0.000015   -0.000000
    0   -9    0    4    1   -0.000003    0.000000
    0   -9    0    1    2    0.000014   -0.000000
    0   -9    0    2    2   -0.000008   -0.000000
    0   -9    0    3    2   -0.000003    0.000000
    0   -9    0    4    2   -0.000015    0.000000
    0   -9    0    1    3    0.000022   -0.000000
    0   -9    0    2    3   -0.000005    0.000000
    0   -9    0    3    3    0.000017    0.000000
    0   -9    0    4    3    0.000014    0.000000
    0   -9    0    1    4   -0.000005    0.000000
    0   -9    0    2    4   -0.000003   -0.000000
    0   -9    0    3    4    0.000028   -0.000000
    0   -9    0    4    4   -0.000008   -0.000000
    0   -8    0    1    1   -0.000009    0.000000
    0   -8    0    2    1   -0.000016    0.000000
    0   -8    0    3    1   -0.000007    0.000000
    0   -8    0    4    1   -0.000003    0.000000
    0   -8    0    1    2   -0.000011   -0.000000
    0   -8    0    2    2    0.000006    0.000000
    0   -8    0    3    2   -0.000003   -0.000000
    0   -8    0    4    2   -0.000001   -0.000000
    0   -8    0    1    3   -0.000018   -0.000000
    0   -8    0    2    3   -0.000002    0.000000
    0   -8    0    3    3   -0.000009   -0.000000
    0   -8    0    4    3   -0.000011   -0.000000
    0   -8    0    1    4   -0.000002    0.000000
    0   -8    0    2    4   -0.000012   -0.000000
    0   -8    0    3    4   -0.000015    0.000000
    0   -8    0    4    4    0.000006   -0.000000
    0   -7    0    1    1   -0.000002    0.000000
    0   -7    0    2    1    0.000002    0.000000
    0   -7    0    3    1    0.000019   -0.000000
    0   -7    0    4    1   -0.000000   -0.000000
    0   -7    0    1    2   -0.000011    0.000000
    0   -7    0    2    2    0.000003    0.000000
    0   -7    0    3    2   -0.000000   -0.000000
    0   -7    0    4    2    0.000007    0.000000
    0   -7    0    1    3   -0.000005    0.000000
    0   -7    0    2    3   -0.000004   -0.000000
    0   -7    0    3    3   -0.000002    0.000000
    0   -7    0    4    3   -0.000011   -0.000000
    0   -7    0    1    4   -0.000004   -0.000000
    0   -7    0    2    4   -0.000003   -0.000000
    0   -7    0    3    4    0.000002    0.000000
    0   -7    0    4    4    0.000003    0.000000
    0   -6    0    1    1    0.000002   -0.000000
    0   -6    0    2    1   -0.000008   -0.000000
    0   -6    0    3    1    0.000035    0.000000
    0   -6    0    4    1    0.000031   -0.000000
    0   -6    0    1    2   -0.000012    0.000000
    0   -6    0    2    2    0.000013    0.000000
    0   -6    0    3    2    0.000031    0.000000
    0   -6    0    4    2    0.000048   -0.000000
    0   -6    0    1    3    0.000010   -0.000000
    0   -6    0    2    3    0.000005   -0.000000
    0   -6    0    3    3    0.000002    0.000000
    0   -6    0    4    3   -0.000012    0.000000
    0   -6    0    1    4    0.000005   -0.000000
    0   -6    0    2    4    0.000016    0.000000
    0   -6    0    3    4   -0.000007   -0.000000
    0   -6    0    4    4    0.000013    0.000000
    0   -5    0    1    1    0.000074   -0.000000
    0   -5    0    2    1    0.000023    0.000000
    0   -5    0    3    1    0.000072   -0.000000
    0   -5    0    4    1   -0.000024    0.000000
    0   -5    0    1    2   -0.000038   -0.000000
    0   -5    0    2    2    0.000082   -0.000000
    0   -5    0    3    2   -0.000025   -0.000000
    0   -5    0    4    2   -0.000149   -0.000000
    0   -5    0    1    3    0.000072    0.000000
    0   -5    0    2    3    0.000010    0.000000
    0   -5    0    3    3    0.000073   -0.000000
    0   -5    0    4    3   -0.000038    0.000001
    0   -5    0    1    4    0.000010    0.000000
    0   -5    0    2    4    0.000012    0.000000
    0   -5    0    3    4    0.000023   -0.000000
    0   -5    0    4    4    0.000082   -0.000000
    0   -4    0    1    1   -0.000057    0.000001
    0   -4    0    2    1    0.000041    0.000000
    0   -4    0    3    1    0.000033    0.000000
    0   -4    0    4    1    0.000135    0.000000
    0   -4    0    1    2    0.000179   -0.000000
    0   -4    0    2    2   -0.000183   -0.000000
    0   -4    0    3    2    0.000136   -0.000000
    0   -4    0    4    2    0.000475    0.000000
    0   -4    0    1    3   -0.000115    0.000000
    0   -4    0    2    3    0.000084    0.000000
    0   -4    0    3    3   -0.000057    0.000000
    0   -4    0    4    3    0.000178   -0.000000
    0   -4    0    1    4    0.000084   -0.000000
    0   -4    0    2    4    0.000038   -0.000000
    0   -4    0    3    4    0.000041    0.000000
    0   -4    0    4    4   -0.000183   -0.000001
    0   -3    0    1    1    0.000173    0.000000
    0   -3    0    2    1    0.000162   -0.000000
    0   -3    0    3    1   -0.001118    0.000000
    0   -3    0    4    1   -0.000190   -0.000001
    0   -3    0    1    2   -0.000005    0.000002
    0   -3    0    2    2    0.000081    0.000000
    0   -3    0    3    2   -0.000189    0.000001
    0   -3    0    4    2    0.004123   -0.000001
    0   -3    0    1    3    0.000480   -0.000000
    0   -3    0    2    3   -0.000122   -0.000000
    0   -3    0    3    3    0.000175    0.000000
    0   -3    0    4    3   -0.000004   -0.000001
    0   -3    0    1    4   -0.000121   -0.000000
    0   -3    0    2    4    0.000025   -0.000000
    0   -3    0    3    4    0.000162   -0.000000
    0   -3    0    4    4    0.000082    0.000001
    0   -2    0    1    1    0.005607   -0.000001
    0   -2    0    2    1   -0.003269   -0.000002
    0   -2    0    3    1    0.013115    0.000001
    0   -2    0    4    1   -0.007499   -0.000002
    0   -2    0    1    2   -0.000912   -0.000002
    0   -2    0    2    2    0.008010   -0.000003
    0   -2    0    3    2   -0.007504    0.000001
    0   -2    0    4    2   -0.013698    0.000001
    0   -2    0    1    3    0.002648    0.000000
    0   -2    0    2    3   -0.002351   -0.000001
    0   -2    0    3    3    0.005608    0.000001
    0   -2    0    4    3   -0.000904    0.000001
    0   -2    0    1    4   -0.002351    0.000001
    0   -2    0    2    4    0.000342    0.000001
    0   -2    0    3    4   -0.003268   -0.000001
    0   -2    0    4    4    0.008007    0.000001
    0   -1    0    1    1   -0.113278    0.000001
    0   -1    0    2    1    0.032515    0.000000
    0   -1    0    3    1   -0.608749    0.000001
    0   -1    0    4    1    0.000013    0.000008
    0   -1    0    1    2   -0.030112   -0.000009
    0   -1    0    2    2   -0.114702    0.000011
    0   -1    0    3    2    0.000008   -0.000008
    0   -1    0    4    2    1.826924    0.000000
    0   -1    0    1    3   -0.013777   -0.000002
    0   -1    0    2    3    0.007966    0.000002
    0   -1    0    3    3   -0.113290   -0.000000
    0   -1    0    4    3   -0.030128    0.000020
    0   -1    0    1    4    0.007960    0.000002
    0   -1    0    2    4    0.012752   -0.000002
    0   -1    0    3    4    0.032518    0.000007
    0   -1    0    4    4   -0.114712   -0.000012
    0    0    0    1    1   -3.267162    0.000000
    0    0    0    2    1    0.000048   -0.000008
    0    0    0    3    1    1.217964   -0.000000
    0    0    0    4    1   -1.053942    0.000007
    0    0    0    1    2    0.000048    0.000008
    0    0    0    2    2   -3.267584   -0.000000
    0    0    0    3    2   -1.053933   -0.000008
    0    0    0    4    2    0.000337    0.000005
    0    0    0    1    3    1.217964    0.000000
    0    0    0    2    3   -1.053933    0.000008
    0    0    0    3    3   -3.267190    0.000000
    0    0    0    4    3    0.000026    0.000008
    0    0    0    1    4   -1.053942   -0.000007
    0    0    0    2    4    0.000337   -0.000005
    0    0    0    3    4    0.000026   -0.000008
    0    0    0    4    4   -3.267549   -0.000000
    0    1    0    1    1   -0.113278   -0.000001
    0    1    0    2    1   -0.030112    0.000009
    0    1    0    3    1   -0.013777    0.000002
    0    1    0    4    1    0.007960   -0.000002
    0    1    0    1    2    0.032515   -0.000000
    0    1    0    2    2   -0.114702   -0.000011
    0    1    0    3    2    0.007966   -0.000002
    0    1    0    4    2    0.012752    0.000002
    0    1    0    1    3   -0.608749   -0.000001
    0    1    0    2    3    0.000008    0.000008
    0    1    0    3    3   -0.113290    0.000000
    0    1    0    4    3    0.032518   -0.000007
    0    1    0    1    4    0.000013   -0.000008
    0    1    0    2    4    1.826924   -0.000000
    0    1    0    3    4   -0.030128   -0.000020
    0    1    0    4    4   -0.114712    0.000012
    0    2    0    1    1    0.005607    0.000001
    0    2    0    2    1   -0.000912    0.000002
    0    2    0    3    1    0.002648   -0.000000
    0    2    0    4    1   -0.002351   -0.000001
    0    2    0    1    2   -0.003269    0.000002
    0    2    0    2    2    0.008010    0.000003
    0    2    0    3    2   -0.002351    0.000001
    0    2    0    4    2    0.000342   -0.000001
    0    2    0    1    3    0.013115   -0.000001
    0    2    0    2    3   -0.007504   -0.000001
    0    2    0    3    3    0.005608   -0.000001
    0    2    0    4    3   -0.003268    0.000001
    0    2    0    1    4   -0.007499    0.000002
    0    2    0    2    4   -0.013698   -0.000001
    0    2    0    3    4   -0.000904   -0.000001
    0    2    0    4    4    0.008007   -0.000001
    0    3    0    1    1    0.000173   -0.000000
    0    3    0    2    1   -0.000005   -0.000002
    0    3    0    3    1    0.000480    0.000000
    0    3    0    4    1   -0.000121    0.000000
    0    3    0    1    2    0.000162    0.000000
    0    3    0    2    2    0.000081   -0.000000
    0    3    0    3    2   -0.000122    0.000000
    0    3    0    4    2    0.000025    0.000000
    0    3    0    1    3   -0.001118   -0.000000
    0    3    0    2    3   -0.000189   -0.000001
    0    3    0    3    3    0.000175   -0.000000
    0    3    0    4    3    0.000162    0.000000
    0    3    0    1    4   -0.000190    0.000001
    0    3    0    2    4    0.004123    0.000001
    0    3    0    3    4   -0.000004    0.000001
    0    3    0    4    4    0.000082   -0.000001
    0    4    0    1    1   -0.000057   -0.000001
    0    4    0    2    1    0.000179    0.000000
    0    4    0    3    1   -0.000115   -0.000000
    0    4    0    4    1    0.000084    0.000000
    0    4    0    1    2    0.000041   -0.000000
    0    4    0    2    2   -0.000183    0.000000
    0    4    0    3    2    0.000084   -0.000000
    0    4    0    4    2    0.000038    0.000000
    0    4    0    1    3    0.000033   -0.000000
    0    4    0    2    3    0.000136    0.000000
    0    4    0    3    3   -0.000057   -0.000000
    0    4    0    4    3    0.000041   -0.000000
    0    4    0    1    4    0.000135   -0.000000
    0    4    0    2    4    0.000475   -0.000000
    0    4    0    3    4    0.000178    0.000000
    0    4    0    4    4   -0.000183    0.000001
    0    5    0    1    1    0.000074    0.000000
    0    5    0    2    1   -0.000038    0.000000
    0    5    0    3    1    0.000072   -0.000000
    0    5    0    4    1    0.000010   -0.000000
    0    5    0    1    2    0.000023   -0.000000
    0    5    0    2    2    0.000082    0.000000
    0    5    0    3    2    0.000010   -0.000000
    0    5    0    4    2    0.000012   -0.000000
    0    5    0    1    3    0.000072    0.000000
    0    5    0    2    3   -0.000025    0.000000
    0    5    0    3    3    0.000073    0.000000
    0    5    0    4    3    0.000023    0.000000
    0    5    0    1    4   -0.000024   -0.000000
    0    5    0    2    4   -0.000149    0.000000
    0    5    0    3    4   -0.000038   -0.000001
    0    5    0    4    4    0.000082    0.000000
    0    6    0    1    1    0.000002    0.000000
    0    6    0    2    1   -0.000012   -0.000000
    0    6    0    3    1    0.000010    0.000000
    0    6    0    4    1    0.000005    0.000000
    0    6    0    1    2   -0.000008    0.000000
    0    6    0    2    2    0.000013   -0.000000
    0    6    0    3    2    0.000005    0.000000
    0    6    0    4    2    0.000016   -0.000000
    0    6    0    1    3    0.000035   -0.000000
    0    6    0    2    3    0.000031   -0.000000
    0    6    0    3    3    0.000002   -0.000000
    0    6    0    4    3   -0.000007    0.000000
    0    6    0    1    4    0.000031    0.000000
    0    6    0    2    4    0.000048    0.000000
    0    6    0    3    4   -0.000012   -0.000000
    0    6    0    4    4    0.000013   -0.000000
    0    7    0    1    1   -0.000002   -0.000000
    0    7    0    2    1   -0.000011   -0.000000
    0    7    0    3    1   -0.000005   -0.000000
    0    7    0    4    1   -0.000004    0.000000
    0    7    0    1    2    0.000002   -0.000000
    0    7    0    2    2    0.000003   -0.000000
    0    7    0    3    2   -0.000004    0.000000
    0    7    0    4    2   -0.000003    0.000000
    0    7    0    1    3    0.000019    0.000000
    0    7    0    2    3   -0.000000    0.000000
    0    7    0    3    3   -0.000002   -0.000000
    0    7    0    4    3    0.000002   -0.000000
    0    7    0    1    4   -0.000000    0.000000
    0    7    0    2    4    0.000007   -0.000000
    0    7    0    3    4   -0.000011    0.000000
    0    7    0    4    4    0.000003   -0.000000
    0    8    0    1    1   -0.000009   -0.000000
    0    8    0    2    1   -0.000011    0.000000
    0    8    0    3    1   -0.000018    0.000000
    0    8    0    4    1   -0.000002   -0.000000
    0    8    0    1    2   -0.000016   -0.000000
    0    8    0    2    2    0.000006   -0.000000
    0    8    0    3    2   -0.000002   -0.000000
    0    8    0    4    2   -0.000012    0.000000
    0    8    0    1    3   -0.000007   -0.000000
    0    8    0    2    3   -0.000003    0.000000
    0    8    0    3    3   -0.000009    0.000000
    0    8    0    4    3   -0.000015   -0.000000
    0    8    0    1    4   -0.000003   -0.000000
    0    8    0    2    4   -0.000001    0.000000
    0    8    0    3    4   -0.000011    0.000000
    0    8    0    4    4    0.000006    0.000000
    0    9    0    1    1    0.000017    0.000000
    0    9    0    2    1    0.000014    0.000000
    0    9    0    3    1    0.000022    0.000000
    0    9    0    4    1   -0.000005   -0.000000
    0    9    0    1    2    0.000028   -0.000000
    0    9    0    2    2   -0.000008    0.000000
    0    9    0    3    2   -0.000005   -0.000000
    0    9    0    4    2   -0.000003    0.000000
    0    9    0    1    3   -0.000015    0.000000
    0    9    0    2    3   -0.000003   -0.000000
    0    9    0    3    3    0.000017   -0.000000
    0    9    0    4    3    0.000028    0.000000
    0    9    0    1    4   -0.000003   -0.000000
    0    9    0    2    4   -0.000015   -0.000000
    0    9    0    3    4    0.000014   -0.000000
    0    9    0    4    4   -0.000008    0.000000
    0   10    0    1    1   -0.000008    0.000000
    0   10    0    2    1   -0.000008   -0.000000
    0   10    0    3    1   -0.000017    0.000000
    0   10    0    4    1    0.000003    0.000000
    0   10    0    1    2   -0.000021    0.000000
    0   10    0    2    2    0.000009   -0.000000
    0   10    0    3    2    0.000003    0.000000
    0   10    0    4    2   -0.000004   -0.000000
    0   10    0    1    3   -0.000001   -0.000000
    0   10    0    2    3    0.000008   -0.000000
    0   10    0    3    3   -0.000008    0.000000
    0   10    0    4    3   -0.000021    0.000000
    0   10    0    1    4    0.000008   -0.000000
    0   10    0    2    4    0.000021    0.000000
    0   10    0    3    4   -0.000008   -0.000000
    0   10    0    4    4    0.000009   -0.000000
    0   11    0    1    1    0.000009   -0.000000
    0   11    0    2    1    0.000016   -0.000000
    0   11    0    3    1    0.000021   -0.000000
    0   11    0    4    1   -0.000003    0.000000
    0   11    0    1    2   -0.000000   -0.000000
    0   11    0    2    2   -0.000000   -0.000000
    0   11    0    3    2   -0.000003    0.000000
    0   11    0    4    2    0.000005    0.000000
    0   11    0    1    3   -0.000004   -0.000000
    0   11    0    2    3   -0.000004    0.000000
    0   11    0    3    3    0.000009   -0.000000
    0   11    0    4    3   -0.000000   -0.000000
    0   11    0    1    4   -0.000004    0.000000
    0   11    0    2    4   -0.000017    0.000000
    0   11    0    3    4    0.000016    0.000000
    0   11    0    4    4   -0.000000   -0.000000
    0   12    0    1    1   -0.000003    0.000000
    0   12    0    2    1   -0.000004    0.000000
    0   12    0    3    1    0.000005   -0.000000
    0   12    0    4    1    0.000003   -0.000000
    0   12    0    1    2    0.000002   -0.000000
    0   12    0    2    2   -0.000001    0.000000
    0   12    0    3    2    0.000003   -0.000000
    0   12    0    4    2    0.000007    0.000000
    0   12    0    1    3    0.000006    0.000000
    0   12    0    2    3    0.000005   -0.000000
    0   12    0    3    3   -0.000003    0.000000
    0   12    0    4    3    0.000002   -0.000000
    0   12    0    1    4    0.000005   -0.000000
    0   12    0    2    4    0.000020   -0.000000
    0   12    0    3    4   -0.000004    0.000000
    0   12    0    4    4   -0.000001    0.000000
    0   13    0    1    1   -0.000003    0.000000
    0   13    0    2    1   -0.000002   -0.000000
    0   13    0    3    1   -0.000014    0.000000
    0   13    0    4    1   -0.000001   -0.000000
    0   13    0    1    2   -0.000002    0.000000
    0   13    0    2    2   -0.000000    0.000000
    0   13    0    3    2   -0.000001   -0.000000
    0   13    0    4    2   -0.000012   -0.000000
    0   13    0    1    3    0.000009   -0.000000
    0   13    0    2    3    0.000000   -0.000000
    0   13    0    3    3   -0.000003    0.000000
    0   13    0    4    3   -0.000002    0.000000
    0   13    0    1    4    0.000000   -0.000000
    0   13    0    2    4    0.000003    0.000000
    0   13    0    3    4   -0.000002   -0.000000
    0   13    0    4    4   -0.000000    0.000000
    1  -12    0    1    1   -0.000008    0.000000
    1  -12    0    2    1   -0.000005   -0.000000
    1  -12    0    3    1   -0.000001    0.000000
    1  -12    0    4    1   -0.000002   -0.000000
    1  -12    0    1    2    0.000009    0.000000
    1  -12    0    2    2    0.000007    0.000000
    1  -12    0    3    2   -0.000002   -0.000000
    1  -12    0    4    2    0.000015   -0.000000
    1  -12    0    1    3    0.000010    0.000000
    1  -12    0    2    3    0.000004   -0.000000
    1  -12    0    3    3   -0.000008    0.000000
    1  -12    0    4    3    0.000010   -0.000000
    1  -12    0    1    4    0.000004   -0.000000
    1  -12    0    2    4    0.000008   -0.000000
    1  -12    0    3    4   -0.000005   -0.000000
    1  -12    0    4    4    0.000007    0.000000
    1  -11    0    1    1    0.000001   -0.000000
    1  -11    0    2    1   -0.000000   -0.000000
    1  -11    0    3    1   -0.000015    0.000000
    1  -11    0    4    1   -0.000001    0.000000
    1  -11    0    1    2   -0.000010    0.000000
    1  -11    0    2    2    0.000004    0.000000
    1  -11    0    3    2   -0.000001    0.000000
    1  -11    0    4    2   -0.000007   -0.000000
    1  -11    0    1    3    0.000002   -0.000000
    1  -11    0    2    3    0.000001   -0.000000
    1  -11    0    3    3    0.000001   -0.000000
    1  -11    0    4    3   -0.000010    0.000000
    1  -11    0    1    4    0.000001   -0.000000
    1  -11    0    2    4   -0.000009    0.000000
    1  -11    0    3    4   -0.000000   -0.000000
    1  -11    0    4    4    0.000004   -0.000000
    1  -10    0    1    1    0.000016   -0.000000
    1  -10    0    2    1   -0.000005    0.000000
    1  -10    0    3    1    0.000024   -0.000000
    1  -10    0    4    1    0.000009    0.000000
    1  -10    0    1    2    0.000002   -0.000000
    1  -10    0    2    2   -0.000014   -0.000000
    1  -10    0    3    2    0.000009    0.000000
    1  -10    0    4    2    0.000005    0.000000
    1  -10    0    1    3   -0.000026   -0.000000
    1  -10    0    2    3   -0.000004    0.000000
    1  -10    0    3    3    0.000016   -0.000000
    1  -10    0    4    3    0.000002    0.000000
    1  -10    0    1    4   -0.000004    0.000000
    1  -10    0    2    4   -0.000013   -0.000000
    1  -10    0    3    4   -0.000005    0.000000
    1  -10    0    4    4   -0.000014   -0.000000
    1   -9    0    1    1   -0.000006    0.000000
    1   -9    0    2    1   -0.000002    0.000000
    1   -9    0    3    1   -0.000017   -0.000000
    1   -9    0    4    1    0.000002   -0.000000
    1   -9    0    1    2   -0.000023   -0.000000
    1   -9    0    2    2   -0.000005    0.000000
    1   -9    0    3    2    0.000002   -0.000000
    1   -9    0    4    2   -0.000006    0.000000
    1   -9    0    1    3   -0.000002    0.000000
    1   -9    0    2    3   -0.000000   -0.000000
    1   -9    0    3    3   -0.000006    0.000000
    1   -9    0    4    3   -0.000023   -0.000000
    1   -9    0    1    4   -0.000000   -0.000000
    1   -9    0    2    4    0.000024   -0.000000
    1   -9    0    3    4   -0.000002    0.000000
    1   -9    0    4    4   -0.000004    0.000000
    1   -8    0    1    1    0.000014   -0.000000
    1   -8    0    2    1    0.000002   -0.000000
    1   -8    0    3    1    0.000019    0.000000
    1   -8    0    4    1   -0.000004   -0.000000
    1   -8    0    1    2    0.000004    0.000000
    1   -8    0    2    2   -0.000014    0.000000
    1   -8    0    3    2   -0.000004    0.000000
    1   -8    0    4    2    0.000003   -0.000000
    1   -8    0    1    3    0.000001    0.000000
    1   -8    0    2    3   -0.000001   -0.000000
    1   -8    0    3    3    0.000015    0.000000
    1   -8    0    4    3    0.000005   -0.000000
    1   -8    0    1    4   -0.000001   -0.000000
    1   -8    0    2    4   -0.000018    0.000000
    1   -8    0    3    4    0.000002   -0.000000
    1   -8    0    4    4   -0.000014    0.000000
    1   -7    0    1    1   -0.000006    0.000000
    1   -7    0    2    1   -0.000006   -0.000000
    1   -7    0    3    1   -0.000011   -0.000000
    1   -7    0    4    1    0.000003    0.000000
    1   -7    0    1    2    0.000021    0.000000
    1   -7    0    2    2    0.000011   -0.000000
    1   -7    0    3    2    0.000003    0.000000
    1   -7    0    4    2    0.000004   -0.000000
    1   -7    0    1    3    0.000035   -0.000000
    1   -7    0    2    3    0.000005   -0.000000
    1   -7    0    3    3   -0.000006   -0.000000
    1   -7    0    4    3    0.000021    0.000000
    1   -7    0    1    4    0.000005   -0.000000
    1   -7    0    2    4    0.000031    0.000000
    1   -7    0    3    4   -0.000006   -0.000000
    1   -7    0    4    4    0.000011   -0.000000
    1   -6    0    1    1   -0.000003   -0.000000
    1   -6    0    2    1   -0.000002    0.000000
    1   -6    0    3    1    0.000002   -0.000000
    1   -6    0    4    1    0.000021    0.000000
    1   -6    0    1    2    0.000020    0.000000
    1   -6    0    2    2    0.000026   -0.000000
    1   -6    0    3    2    0.000021    0.000000
    1   -6    0    4    2    0.000010   -0.000000
    1   -6    0    1    3   -0.000006   -0.000000
    1   -6    0    2    3   -0.000007    0.000000
    1   -6    0    3    3   -0.000002   -0.000000
    1   -6    0    4    3    0.000020    0.000000
    1   -6    0    1    4   -0.000007    0.000000
    1   -6    0    2    4   -0.000007   -0.000000
    1   -6    0    3    4   -0.000002    0.000000
    1   -6    0    4    4    0.000026   -0.000000
    1   -5    0    1    1    0.000009    0.000000
    1   -5    0    2    1    0.000008    0.000000
    1   -5    0    3    1    0.000043   -0.000000
    1   -5    0    4    1    0.000020   -0.000000
    1   -5    0    1    2   -0.000035   -0.000000
    1   -5    0    2    2   -0.000002    0.000000
    1   -5    0    3    2    0.000021   -0.000000
    1   -5    0    4    2   -0.000002    0.000001
    1   -5    0    1    3   -0.000052    0.000000
    1   -5    0    2    3   -0.000023   -0.000000
    1   -5    0    3    3    0.000009   -0.000000
    1   -5    0    4    3   -0.000036   -0.000001
    1   -5    0    1    4   -0.000023   -0.000000
    1   -5    0    2    4   -0.000010   -0.000000
    1   -5    0    3    4    0.000008    0.000000
    1   -5    0    4    4   -0.000002   -0.000000
    1   -4    0    1    1    0.000064    0.000000
    1   -4    0    2    1   -0.000012   -0.000000
    1   -4    0    3    1   -0.000006   -0.000000
    1   -4    0    4    1   -0.000104   -0.000001
    1   -4    0    1    2   -0.000092    0.000000
    1   -4    0    2    2   -0.000163   -0.000000
    1   -4    0    3    2   -0.000104    0.000000
    1   -4    0    4    2    0.000241   -0.000000
    1   -4    0    1    3   -0.000010    0.000000
    1   -4    0    2    3   -0.000077   -0.000000
    1   -4    0    3    3    0.000064    0.000000
    1   -4    0    4    3   -0.000091   -0.000000
    1   -4    0    1    4   -0.000077   -0.000000
    1   -4    0    2    4   -0.000019    0.000000
    1   -4    0    3    4   -0.000012   -0.000000
    1   -4    0    4    4   -0.000163    0.000001
    1   -3    0    1    1    0.000313   -0.000001
    1   -3    0    2    1   -0.000315   -0.000000
    1   -3    0    3    1    0.000179    0.000000
    1   -3    0    4    1   -0.000315    0.000001
    1   -3    0    1    2   -0.000082   -0.000001
    1   -3    0    2    2    0.000059   -0.000000
    1   -3    0    3    2   -0.000316   -0.000000
    1   -3    0    4    2   -0.001192    0.000000
    1   -3    0    1    3   -0.000032   -0.000000
    1   -3    0    2    3   -0.000141    0.000000
    1   -3    0    3    3    0.000313    0.000000
    1   -3    0    4    3   -0.000081    0.000001
    1   -3    0    1    4   -0.000141    0.000000
    1   -3    0    2    4   -0.000077    0.000000
    1   -3    0    3    4   -0.000316    0.000000
    1   -3    0    4    4    0.000058   -0.000000
    1   -2    0    1    1   -0.002205   -0.000000
    1   -2    0    2    1    0.000643    0.000000
    1   -2    0    3    1   -0.002354    0.000000
    1   -2    0    4    1    0.001881    0.000002
    1   -2    0    1    2   -0.001105   -0.000001
    1   -2    0    2    2   -0.002065    0.000002
    1   -2    0    3    2    0.001884   -0.000004
    1   -2    0    4    2    0.004894   -0.000000
    1   -2    0    1    3   -0.000447    0.000001
    1   -2    0    2    3    0.000438    0.000000
    1   -2    0    3    3   -0.002207   -0.000000
    1   -2    0    4    3   -0.001108    0.000001
    1   -2    0    1    4    0.000438    0.000001
    1   -2    0    2    4    0.000375    0.000000
    1   -2    0    3    4    0.000643   -0.000000
    1   -2    0    4    4   -0.002064   -0.000002
    1   -1    0    1    1    0.017287    0.000005
    1   -1    0    2    1   -0.002369    0.000001
    1   -1    0    3    1    0.019949   -0.000001
    1   -1    0    4    1   -0.099450   -0.000010
    1   -1    0    1    2   -0.002359    0.000007
    1   -1    0    2    2    0.014518   -0.000001
    1   -1    0    3    2   -0.099434    0.000008
    1   -1    0    4    2   -0.094482   -0.000003
    1   -1    0    1    3    0.013925    0.000001
    1   -1    0    2    3   -0.009584    0.000001
    1   -1    0    3    3    0.017285   -0.000002
    1   -1    0    4    3   -0.002360   -0.000002
    1   -1    0    1    4   -0.009584   -0.000001
    1   -1    0    2    4    0.002850    0.000000
    1   -1    0    3    4   -0.002366   -0.000001
    1   -1    0    4    4    0.014525    0.000001
    1    0    0    1    1   -0.115553    0.000005
    1    0    0    2    1   -0.031230   -0.000012
    1    0    0    3    1    1.217953    0.000001
    1    0    0    4    1    1.053956   -0.000009
    1    0    0    1    2    0.031227    0.000000
    1    0    0    2    2   -0.112448   -0.000009
    1    0    0    3    2    1.053949    0.000006
    1    0    0    4    2    0.000351   -0.000002
    1    0    0    1    3   -0.000978   -0.000004
    1    0    0    2    3    0.015651    0.000001
    1    0    0    3    3   -0.115545   -0.000002
    1    0    0    4    3    0.031222    0.000004
    1    0    0    1    4    0.015648   -0.000001
    1    0    0    2    4   -0.000525    0.000001
    1    0    0    3    4   -0.031228    0.000001
    1    0    0    4    4   -0.112444   -0.000003
    1    1    0    1    1   -0.113281    0.000001
    1    1    0    2    1    0.030129   -0.000009
    1    1    0    3    1   -0.150579   -0.000003
    1    1    0    4    1   -0.000001   -0.000002
    1    1    0    1    2   -0.032514   -0.000002
    1    1    0    2    2   -0.114707   -0.000007
    1    1    0    3    2   -0.000006    0.000008
    1    1    0    4    2    0.077480   -0.000002
    1    1    0    1    3    0.019953    0.000002
    1    1    0    2    3    0.099436    0.000003
    1    1    0    3    3   -0.113284   -0.000003
    1    1    0    4    3   -0.032513   -0.000005
    1    1    0    1    4    0.099446    0.000002
    1    1    0    2    4   -0.094491    0.000001
    1    1    0    3    4    0.030130    0.000002
    1    1    0    4    4   -0.114710    0.000006
    1    2    0    1    1    0.013153   -0.000001
    1    2    0    2    1   -0.000000    0.000000
    1    2    0    3    1    0.004699   -0.000002
    1    2    0    4    1   -0.002174    0.000003
    1    2    0    1    2   -0.000001   -0.000000
    1    2    0    2    2    0.018650   -0.000000
    1    2    0    3    2   -0.002179   -0.000000
    1    2    0    4    2   -0.002198    0.000000
    1    2    0    1    3    0.013113    0.000002
    1    2    0    2    3    0.007501   -0.000001
    1    2    0    3    3    0.013159    0.000002
    1    2    0    4    3    0.000000    0.000002
    1    2    0    1    4    0.007502   -0.000001
    1    2    0    2    4   -0.013701   -0.000001
    1    2    0    3    4   -0.000002    0.000007
    1    2    0    4    4    0.018650    0.000000
    1    3    0    1    1   -0.002299    0.000000
    1    3    0    2    1   -0.001049    0.000001
    1    3    0    3    1   -0.001120   -0.000001
    1    3    0    4    1    0.000437    0.000000
    1    3    0    1    2    0.000698    0.000000
    1    3    0    2    2   -0.001969   -0.000001
    1    3    0    3    2    0.000438   -0.000001
    1    3    0    4    2    0.000108    0.000000
    1    3    0    1    3   -0.002693   -0.000000
    1    3    0    2    3    0.000001   -0.000000
    1    3    0    3    3   -0.002301    0.000001
    1    3    0    4    3    0.000698   -0.000000
    1    3    0    1    4    0.000000   -0.000001
    1    3    0    2    4    0.019487   -0.000000
    1    3    0    3    4   -0.001052   -0.000001
    1    3    0    4    4   -0.001970    0.000001
    1    4    0    1    1   -0.000049    0.000000
    1    4    0    2    1    0.000128   -0.000000
    1    4    0    3    1    0.000089    0.000000
    1    4    0    4    1   -0.000158   -0.000001
    1    4    0    1    2   -0.000106    0.000000
    1    4    0    2    2    0.000421    0.000001
    1    4    0    3    2   -0.000157    0.000000
    1    4    0    4    2    0.000145   -0.000000
    1    4    0    1    3    0.000551   -0.000000
    1    4    0    2    3   -0.000138   -0.000001
    1    4    0    3    3   -0.000049   -0.000000
    1    4    0    4    3   -0.000106    0.000000
    1    4    0    1    4   -0.000137   -0.000000
    1    4    0    2    4   -0.000604    0.000000
    1    4    0    3    4    0.000129   -0.000002
    1    4    0    4    4    0.000421   -0.000000
    1    5    0    1    1   -0.000152   -0.000000
    1    5    0    2    1    0.000032   -0.000001
    1    5    0    3    1    0.000027   -0.000000
    1    5    0    4    1    0.000030    0.000000
    1    5    0    1    2    0.000112   -0.000000
    1    5    0    2    2    0.000052   -0.000000
    1    5    0    3    2    0.000029    0.000000
    1    5    0    4    2    0.000014   -0.000000
    1    5    0    1    3   -0.000189    0.000000
    1    5    0    2    3   -0.000051   -0.000000
    1    5    0    3    3   -0.000151   -0.000000
    1    5    0    4    3    0.000112   -0.000000
    1    5    0    1    4   -0.000051    0.000000
    1    5    0    2    4    0.000080    0.000000
    1    5    0    3    4    0.000033    0.000000
    1    5    0    4    4    0.000052   -0.000000
    1    6    0    1    1   -0.000011   -0.000000
    1    6    0    2    1   -0.000024    0.000000
    1    6    0    3    1    0.000026   -0.000000
    1    6    0    4    1    0.000007   -0.000000
    1    6    0    1    2    0.000020    0.000000
    1    6    0    2    2    0.000018   -0.000000
    1    6    0    3    2    0.000007   -0.000000
    1    6    0    4    2   -0.000015    0.000000
    1    6    0    1    3   -0.000083   -0.000000
    1    6    0    2    3   -0.000034    0.000000
    1    6    0    3    3   -0.000011   -0.000000
    1    6    0    4    3    0.000020   -0.000000
    1    6    0    1    4   -0.000034    0.000000
    1    6    0    2    4    0.000055   -0.000000
    1    6    0    3    4   -0.000024    0.000001
    1    6    0    4    4    0.000018    0.000000
    1    7    0    1    1    0.000027    0.000000
    1    7    0    2    1    0.000003    0.000000
    1    7    0    3    1    0.000003    0.000000
    1    7    0    4    1   -0.000005   -0.000000
    1    7    0    1    2   -0.000019    0.000000
    1    7    0    2    2   -0.000003    0.000000
    1    7    0    3    2   -0.000005   -0.000000
    1    7    0    4    2   -0.000010    0.000000
    1    7    0    1    3   -0.000040    0.000000
    1    7    0    2    3   -0.000030   -0.000000
    1    7    0    3    3    0.000026    0.000000
    1    7    0    4    3   -0.000019    0.000000
    1    7    0    1    4   -0.000030   -0.000000
    1    7    0    2    4   -0.000022   -0.000000
    1    7    0    3    4    0.000003   -0.000000
    1    7    0    4    4   -0.000003    0.000000
    1    8    0    1    1    0.000014    0.000000
    1    8    0    2    1    0.000010   -0.000000
    1    8    0    3    1    0.000003    0.000000
    1    8    0    4    1    0.000005   -0.000000
    1    8    0    1    2   -0.000017    0.000000
    1    8    0    2    2   -0.000008    0.000000
    1    8    0    3    2    0.000005    0.000000
    1    8    0    4    2    0.000018   -0.000000
    1    8    0    1    3   -0.000012   -0.000000
    1    8    0    2    3   -0.000003   -0.000000
    1    8    0    3    3    0.000014   -0.000000
    1    8    0    4    3   -0.000018    0.000000
    1    8    0    1    4   -0.000003    0.000000
    1    8    0    2    4    0.000000    0.000000
    1    8    0    3    4    0.000010   -0.000000
    1    8    0    4    4   -0.000008   -0.000000
    1    9    0    1    1   -0.000004   -0.000000
    1    9    0    2    1    0.000015   -0.000000
    1    9    0    3    1   -0.000007   -0.000000
    1    9    0    4    1   -0.000004    0.000000
    1    9    0    1    2    0.000013    0.000000
    1    9    0    2    2    0.000005   -0.000000
    1    9    0    3    2   -0.000004    0.000000
    1    9    0    4    2   -0.000016   -0.000000
    1    9    0    1    3    0.000036    0.000000
    1    9    0    2    3    0.000004    0.000000
    1    9    0    3    3   -0.000004    0.000000
    1    9    0    4    3    0.000013    0.000000
    1    9    0    1    4    0.000004    0.000000
    1    9    0    2    4    0.000030    0.000000
    1    9    0    3    4    0.000015    0.000000
    1    9    0    4    4    0.000004   -0.000000
    1   10    0    1    1   -0.000016   -0.000000
    1   10    0    2    1   -0.000017    0.000000
    1   10    0    3    1    0.000017   -0.000000
    1   10    0    4    1    0.000013   -0.000000
    1   10    0    1    2    0.000004   -0.000000
    1   10    0    2    2    0.000005   -0.000000
    1   10    0    3    2    0.000013   -0.000000
    1   10    0    4    2    0.000012    0.000000
    1   10    0    1    3   -0.000014   -0.000000
    1   10    0    2    3    0.000008    0.000000
    1   10    0    3    3   -0.000016   -0.000000
    1   10    0    4    3    0.000004   -0.000000
    1   10    0    1    4    0.000008    0.000000
    1   10    0    2    4   -0.000003   -0.000000
    1   10    0    3    4   -0.000017    0.000000
    1   10    0    4    4    0.000006   -0.000000
    1   11    0    1    1   -0.000008    0.000000
    1   11    0    2    1    0.000016    0.000000
    1   11    0    3    1   -0.000010    0.000000
    1   11    0    4    1   -0.000004   -0.000000
    1   11    0    1    2    0.000009   -0.000000
    1   11    0    2    2    0.000009    0.000000
    1   11    0    3    2   -0.000005   -0.000000
    1   11    0    4    2   -0.000012    0.000000
    1   11    0    1    3    0.000017    0.000000
    1   11    0    2    3   -0.000011   -0.000000
    1   11    0    3    3   -0.000008    0.000000
    1   11    0    4    3    0.000009   -0.000000
    1   11    0    1    4   -0.000011    0.000000
    1   11    0    2    4    0.000004   -0.000000
    1   11    0    3    4    0.000016    0.000000
    1   11    0    4    4    0.000009    0.000000
    1   12    0    1    1   -0.000001    0.000000
    1   12    0    2    1   -0.000009   -0.000000
    1   12    0    3    1    0.000009    0.000000
    1   12    0    4    1   -0.000008   -0.000000
    1   12    0    1    2    0.000001    0.000000
    1   12    0    2    2    0.000007    0.000000
    1   12    0    3    2   -0.000008   -0.000000
    1   12    0    4    2    0.000004   -0.000000
    1   12    0    1    3   -0.000019   -0.000000
    1   12    0    2    3   -0.000008   -0.000000
    1   12    0    3    3   -0.000001   -0.000000
    1   12    0    4    3    0.000001    0.000000
    1   12    0    1    4   -0.000008   -0.000000
    1   12    0    2    4   -0.000020    0.000000
    1   12    0    3    4   -0.000009   -0.000000
    1   12    0    4    4    0.000006    0.000000
    1   13    0    1    1    0.000005   -0.000000
    1   13    0    2    1    0.000002    0.000000
    1   13    0    3    1   -0.000004   -0.000000
    1   13    0    4    1    0.000002    0.000000
    1   13    0    1    2   -0.000013    0.000000
    1   13    0    2    2   -0.000006   -0.000000
    1   13    0    3    2    0.000002    0.000000
    1   13    0    4    2    0.000001    0.000000
    1   13    0    1    3   -0.000005   -0.000000
    1   13    0    2    3    0.000006    0.000000
    1   13    0    3    3    0.000006   -0.000000
    1   13    0    4    3   -0.000013    0.000000
    1   13    0    1    4    0.000006    0.000000
    1   13    0    2    4   -0.000002    0.000000
    1   13    0    3    4    0.000002    0.000000
    1   13    0    4    4   -0.000006   -0.000000
    1   14    0    1    1    0.000005    0.000000
    1   14    0    2    1    0.000008    0.000000
    1   14    0    3    1    0.000001   -0.000000
    1   14    0    4    1   -0.000002   -0.000000
    1   14    0    1    2    0.000008   -0.000000
    1   14    0    2    2   -0.000004    0.000000
    1   14    0    3    2   -0.000002   -0.000000
    1   14    0    4    2   -0.000004    0.000000
    1   14    0    1    3    0.000012    0.000000
    1   14    0    2    3    0.000003   -0.000000
    1   14    0    3    3    0.000005   -0.000000
    1   14    0    4    3    0.000008   -0.000000
    1   14    0    1    4    0.000003   -0.000000
    1   14    0    2    4    0.000006   -0.000000
    1   14    0    3    4    0.000008    0.000000
    1   14    0    4    4   -0.000004   -0.000000
    2  -12    0    1    1    0.000012   -0.000000
    2  -12    0    2    1   -0.000005   -0.000000
    2  -12    0    3    1    0.000001    0.000000
    2  -12    0    4    1    0.000001    0.000000
    2  -12    0    1    2   -0.000002   -0.000000
    2  -12    0    2    2   -0.000010   -0.000000
    2  -12    0    3    2    0.000001    0.000000
    2  -12    0    4    2    0.000002    0.000000
    2  -12    0    1    3   -0.000020   -0.000000
    2  -12    0    2    3    0.000002    0.000000
    2  -12    0    3    3    0.000012   -0.000000
    2  -12    0    4    3   -0.000001    0.000000
    2  -12    0    1    4    0.000002    0.000000
    2  -12    0    2    4   -0.000022    0.000000
    2  -12    0    3    4   -0.000005   -0.000000
    2  -12    0    4    4   -0.000010   -0.000000
    2  -11    0    1    1    0.000006   -0.000000
    2  -11    0    2    1   -0.000005    0.000000
    2  -11    0    3    1   -0.000015   -0.000000
    2  -11    0    4    1    0.000008    0.000000
    2  -11    0    1    2   -0.000021   -0.000000
    2  -11    0    2    2   -0.000005   -0.000000
    2  -11    0    3    2    0.000008   -0.000000
    2  -11    0    4    2   -0.000017    0.000000
    2  -11    0    1    3   -0.000018    0.000000
    2  -11    0    2    3    0.000002    0.000000
    2  -11    0    3    3    0.000006    0.000000
    2  -11    0    4    3   -0.000021   -0.000000
    2  -11    0    1    4    0.000002    0.000000
    2  -11    0    2    4    0.000002   -0.000000
    2  -11    0    3    4   -0.000005    0.000000
    2  -11    0    4    4   -0.000005   -0.000000
    2  -10    0    1    1    0.000002    0.000000
    2  -10    0    2    1    0.000018    0.000000
    2  -10    0    3    1    0.000010    0.000000
    2  -10    0    4    1   -0.000007   -0.000000
    2  -10    0    1    2    0.000007   -0.000000
    2  -10    0    2    2   -0.000001    0.000000
    2  -10    0    3    2   -0.000007   -0.000000
    2  -10    0    4    2   -0.000019    0.000000
    2  -10    0    1    3    0.000011    0.000000
    2  -10    0    2    3   -0.000004   -0.000000
    2  -10    0    3    3    0.000001   -0.000000
    2  -10    0    4    3    0.000007   -0.000000
    2  -10    0    1    4   -0.000004   -0.000000
    2  -10    0    2    4    0.000016   -0.000000
    2  -10    0    3    4    0.000018    0.000000
    2  -10    0    4    4   -0.000001    0.000000
    2   -9    0    1    1   -0.000013    0.000000
    2   -9    0    2    1   -0.000004   -0.000000
    2   -9    0    3    1    0.000010    0.000000
    2   -9    0    4    1   -0.000003   -0.000000
    2   -9    0    1    2    0.000005    0.000000
    2   -9    0    2    2    0.000002    0.000000
    2   -9    0    3    2   -0.000003    0.000000
    2   -9    0    4    2    0.000009   -0.000000
    2   -9    0    1    3    0.000015    0.000000
    2   -9    0    2    3    0.000009   -0.000000
    2   -9    0    3    3   -0.000013    0.000000
    2   -9    0    4    3    0.000005    0.000000
    2   -9    0    1    4    0.000009   -0.000000
    2   -9    0    2    4    0.000014    0.000000
    2   -9    0    3    4   -0.000004   -0.000000
    2   -9    0    4    4    0.000002    0.000000
    2   -8    0    1    1   -0.000017   -0.000000
    2   -8    0    2    1    0.000008   -0.000000
    2   -8    0    3    1   -0.000003   -0.000000
    2   -8    0    4    1   -0.000013    0.000000
    2   -8    0    1    2    0.000019    0.000000
    2   -8    0    2    2    0.000019   -0.000000
    2   -8    0    3    2   -0.000013    0.000000
    2   -8    0    4    2    0.000017   -0.000000
    2   -8    0    1    3    0.000020   -0.000000
    2   -8    0    2    3   -0.000003    0.000000
    2   -8    0    3    3   -0.000017   -0.000000
    2   -8    0    4    3    0.000019    0.000000
    2   -8    0    1    4   -0.000003    0.000000
    2   -8    0    2    4   -0.000004    0.000000
    2   -8    0    3    4    0.000008   -0.000000
    2   -8    0    4    4    0.000019   -0.000000
    2   -7    0    1    1    0.000005   -0.000000
    2   -7    0    2    1   -0.000019    0.000000
    2   -7    0    3    1    0.000006   -0.000000
    2   -7    0    4    1    0.000008    0.000000
    2   -7    0    1    2   -0.000016   -0.000000
    2   -7    0    2    2    0.000003    0.000000
    2   -7    0    3    2    0.000008    0.000000
    2   -7    0    4    2    0.000026    0.000000
    2   -7    0    1    3   -0.000032    0.000000
    2   -7    0    2    3    0.000004    0.000000
    2   -7    0    3    3    0.000004   -0.000000
    2   -7    0    4    3   -0.000016   -0.000000
    2   -7    0    1    4    0.000004    0.000000
    2   -7    0    2    4   -0.000029   -0.000000
    2   -7    0    3    4   -0.000019    0.000000
    2   -7    0    4    4    0.000003   -0.000000
    2   -6    0    1    1    0.000031    0.000000
    2   -6    0    2    1    0.000000    0.000000
    2   -6    0    3    1   -0.000004   -0.000000
    2   -6    0    4    1    0.000026   -0.000000
    2   -6    0    1    2   -0.000038   -0.000000
    2   -6    0    2    2   -0.000033    0.000000
    2   -6    0    3    2    0.000027   -0.000000
    2   -6    0    4    2   -0.000043    0.000000
    2   -6    0    1    3   -0.000041    0.000000
    2   -6    0    2    3    0.000002   -0.000000
    2   -6    0    3    3    0.000032   -0.000000
    2   -6    0    4    3   -0.000038   -0.000000
    2   -6    0    1    4    0.000002   -0.000000
    2   -6    0    2    4   -0.000005   -0.000000
    2   -6    0    3    4    0.000000    0.000000
    2   -6    0    4    4   -0.000033    0.000000
    2   -5    0    1    1   -0.000006    0.000000
    2   -5    0    2    1    0.000009   -0.000000
    2   -5    0    3    1   -0.000009    0.000000
    2   -5    0    4    1   -0.000034   -0.000000
    2   -5    0    1    2   -0.000021    0.000000
    2   -5    0    2    2   -0.000049   -0.000000
    2   -5    0    3    2   -0.000034    0.000000
    2   -5    0    4    2   -0.000065   -0.000000
    2   -5    0    1    3   -0.000021   -0.000000
    2   -5    0    2    3   -0.000004   -0.000000
    2   -5    0    3    3   -0.000006    0.000000
    2   -5    0    4    3   -0.000020    0.000000
    2   -5    0    1    4   -0.000004    0.000000
    2   -5    0    2    4    0.000038    0.000000
    2   -5    0    3    4    0.000009   -0.000000
    2   -5    0    4    4   -0.000049    0.000000
    2   -4    0    1    1   -0.000026   -0.000001
    2   -4    0    2    1   -0.000036   -0.000000
    2   -4    0    3    1   -0.000065   -0.000000
    2   -4    0    4    1   -0.000129    0.000000
    2   -4    0    1    2    0.000070   -0.000000
    2   -4    0    2    2   -0.000011   -0.000000
    2   -4    0    3    2   -0.000129    0.000000
    2   -4    0    4    2   -0.000214    0.000000
    2   -4    0    1    3    0.000095   -0.000000
    2   -4    0    2    3   -0.000026    0.000000
    2   -4    0    3    3   -0.000027   -0.000000
    2   -4    0    4    3    0.000070    0.000000
    2   -4    0    1    4   -0.000027    0.000000
    2   -4    0    2    4    0.000046    0.000000
    2   -4    0    3    4   -0.000036   -0.000000
    2   -4    0    4    4   -0.000011   -0.000000
    2   -3    0    1    1   -0.000159    0.000000
    2   -3    0    2    1   -0.000027    0.000001
    2   -3    0    3    1   -0.000119   -0.000000
    2   -3    0    4    1    0.000077    0.000000
    2   -3    0    1    2   -0.000126   -0.000000
    2   -3    0    2    2    0.000133    0.000001
    2   -3    0    3    2    0.000079   -0.000001
    2   -3    0    4    2    0.000315    0.000001
    2   -3    0    1    3    0.000166    0.000000
    2   -3    0    2    3    0.000048    0.000000
    2   -3    0    3    3   -0.000159   -0.000000
    2   -3    0    4    3   -0.000127   -0.000000
    2   -3    0    1    4    0.000048    0.000000
    2   -3    0    2    4   -0.000020   -0.000001
    2   -3    0    3    4   -0.000027    0.000000
    2   -3    0    4    4    0.000134   -0.000000
    2   -2    0    1    1    0.000231    0.000001
    2   -2    0    2    1    0.000414   -0.000000
    2   -2    0    3    1    0.000354    0.000000
    2   -2    0    4    1   -0.001636   -0.000002
    2   -2    0    1    2    0.000415    0.000001
    2   -2    0    2    2    0.000710   -0.000001
    2   -2    0    3    2   -0.001636    0.000001
    2   -2    0    4    2   -0.001529   -0.000001
    2   -2    0    1    3    0.000382   -0.000001
    2   -2    0    2    3   -0.000234   -0.000000
    2   -2    0    3    3    0.000232   -0.000000
    2   -2    0    4    3    0.000415   -0.000001
    2   -2    0    1    4   -0.000234   -0.000000
    2   -2    0    2    4    0.000111   -0.000000
    2   -2    0    3    4    0.000415    0.000000
    2   -2    0    4    4    0.000711    0.000001
    2   -1    0    1    1   -0.001902    0.000000
    2   -1    0    2    1   -0.000926   -0.000001
    2   -1    0    3    1    0.001451    0.000000
    2   -1    0    4    1    0.004067    0.000001
    2   -1    0    1    2    0.000818   -0.000001
    2   -1    0    2    2   -0.002368   -0.000001
    2   -1    0    3    2    0.004062    0.000001
    2   -1    0    4    2    0.001105    0.000001
    2   -1    0    1    3   -0.000207    0.000000
    2   -1    0    2    3    0.000578    0.000000
    2   -1    0    3    3   -0.001900    0.000001
    2   -1    0    4    3    0.000819    0.000001
    2   -1    0    1    4    0.000578    0.000000
    2   -1    0    2    4    0.000133    0.000000
    2   -1    0    3    4   -0.000928    0.000000
    2   -1    0    4    4   -0.002370    0.000001
    2    0    0    1    1    0.009210   -0.000003
    2    0    0    2    1    0.001181    0.000002
    2    0    0    3    1   -0.000983   -0.000002
    2    0    0    4    1   -0.015649    0.000002
    2    0    0    1    2   -0.001179   -0.000002
    2    0    0    2    2    0.004407    0.000002
    2    0    0    3    2   -0.015649   -0.000003
    2    0    0    4    2   -0.000523   -0.000001
    2    0    0    1    3    0.002957    0.000000
    2    0    0    2    3   -0.002163   -0.000000
    2    0    0    3    3    0.009211    0.000001
    2    0    0    4    3   -0.001178   -0.000001
    2    0    0    1    4   -0.002162    0.000000
    2    0    0    2    4    0.000020    0.000001
    2    0    0    3    4    0.001178   -0.000001
    2    0    0    4    4    0.004404   -0.000001
    2    1    0    1    1    0.017287    0.000001
    2    1    0    2    1    0.002355    0.000002
    2    1    0    3    1   -0.013775   -0.000002
    2    1    0    4    1   -0.007964   -0.000001
    2    1    0    1    2    0.002368    0.000001
    2    1    0    2    2    0.014521    0.000001
    2    1    0    3    2   -0.007967   -0.000004
    2    1    0    4    2    0.012748   -0.000000
    2    1    0    1    3    0.001450    0.000000
    2    1    0    2    3   -0.004065   -0.000001
    2    1    0    3    3    0.017285    0.000003
    2    1    0    4    3    0.002369    0.000003
    2    1    0    1    4   -0.004067    0.000000
    2    1    0    2    4    0.001107   -0.000001
    2    1    0    3    4    0.002358   -0.000000
    2    1    0    4    4    0.014523   -0.000000
    2    2    0    1    1    0.005611    0.000000
    2    2    0    2    1    0.000906   -0.000000
    2    2    0    3    1    0.004698    0.000003
    2    2    0    4    1    0.002176    0.000000
    2    2    0    1    2    0.003270    0.000000
    2    2    0    2    2    0.008007   -0.000000
    2    2    0    3    2    0.002179   -0.000000
    2    2    0    4    2   -0.002198    0.000001
    2    2    0    1    3   -0.002356   -0.000001
    2    2    0    2    3   -0.001880   -0.000000
    2    2    0    3    3    0.005608    0.000001
    2    2    0    4    3    0.003269   -0.000000
    2    2    0    1    4   -0.001882    0.000000
    2    2    0    2    4    0.004896   -0.000000
    2    2    0    3    4    0.000905   -0.000002
    2    2    0    4    4    0.008007   -0.000001
    2    3    0    1    1   -0.002301    0.000001
    2    3    0    2    1    0.001050    0.000000
    2    3    0    3    1   -0.002466    0.000000
    2    3    0    4    1    0.000000   -0.000001
    2    3    0    1    2   -0.000698   -0.000000
    2    3    0    2    2   -0.001971    0.000000
    2    3    0    3    2    0.000001    0.000001
    2    3    0    4    2    0.001295   -0.000000
    2    3    0    1    3   -0.001118    0.000000
    2    3    0    2    3    0.000190    0.000000
    2    3    0    3    3   -0.002301   -0.000001
    2    3    0    4    3   -0.000698   -0.000000
    2    3    0    1    4    0.000190    0.000000
    2    3    0    2    4    0.004122    0.000000
    2    3    0    3    4    0.001053   -0.000001
    2    3    0    4    4   -0.001970    0.000001
    2    4    0    1    1    0.000949    0.000000
    2    4    0    2    1    0.000000   -0.000001
    2    4    0    3    1    0.000273   -0.000000
    2    4    0    4    1   -0.000148    0.000000
    2    4    0    1    2   -0.000000    0.000000
    2    4    0    2    2   -0.000007   -0.000001
    2    4    0    3    2   -0.000149    0.000001
    2    4    0    4    2   -0.000079   -0.000000
    2    4    0    1    3    0.000551   -0.000000
    2    4    0    2    3    0.000138   -0.000000
    2    4    0    3    3    0.000949    0.000000
    2    4    0    4    3    0.000000    0.000000
    2    4    0    1    4    0.000138    0.000000
    2    4    0    2    4   -0.000604   -0.000000
    2    4    0    3    4    0.000000    0.000001
    2    4    0    4    4   -0.000007   -0.000000
    2    5    0    1    1   -0.000006   -0.000000
    2    5    0    2    1   -0.000215    0.000000
    2    5    0    3    1   -0.000288   -0.000001
    2    5    0    4    1    0.000000   -0.000000
    2    5    0    1    2   -0.000115   -0.000000
    2    5    0    2    2   -0.000020   -0.000000
    2    5    0    3    2   -0.000000   -0.000001
    2    5    0    4    2    0.000009    0.000000
    2    5    0    1    3   -0.000025   -0.000000
    2    5    0    2    3    0.000000    0.000000
    2    5    0    3    3   -0.000006    0.000000
    2    5    0    4    3   -0.000115    0.000000
    2    5    0    1    4   -0.000000   -0.000000
    2    5    0    2    4    0.000518   -0.000000
    2    5    0    3    4   -0.000216    0.000000
    2    5    0    4    4   -0.000020    0.000000
    2    6    0    1    1    0.000000    0.000000
    2    6    0    2    1    0.000055    0.000000
    2    6    0    3    1   -0.000081    0.000000
    2    6    0    4    1    0.000007   -0.000000
    2    6    0    1    2   -0.000051   -0.000000
    2    6    0    2    2   -0.000037    0.000000
    2    6    0    3    2    0.000007   -0.000000
    2    6    0    4    2    0.000006   -0.000000
    2    6    0    1    3    0.000069    0.000000
    2    6    0    2    3    0.000104   -0.000000
    2    6    0    3    3   -0.000000    0.000000
    2    6    0    4    3   -0.000051    0.000000
    2    6    0    1    4    0.000104   -0.000000
    2    6    0    2    4    0.000078    0.000000
    2    6    0    3    4    0.000055   -0.000000
    2    6    0    4    4   -0.000037    0.000000
    2    7    0    1    1   -0.000043    0.000000
    2    7    0    2    1    0.000001   -0.000000
    2    7    0    3    1   -0.000011   -0.000000
    2    7    0    4    1    0.000030    0.000000
    2    7    0    1    2    0.000030    0.000000
    2    7    0    2    2   -0.000012    0.000000
    2    7    0    3    2    0.000030    0.000000
    2    7    0    4    2   -0.000037   -0.000000
    2    7    0    1    3    0.000035   -0.000000
    2    7    0    2    3    0.000008   -0.000000
    2    7    0    3    3   -0.000043   -0.000000
    2    7    0    4    3    0.000030    0.000000
    2    7    0    1    4    0.000008    0.000000
    2    7    0    2    4    0.000106    0.000000
    2    7    0    3    4    0.000002   -0.000000
    2    7    0    4    4   -0.000012   -0.000000
    2    8    0    1    1   -0.000033   -0.000000
    2    8    0    2    1   -0.000000    0.000000
    2    8    0    3    1    0.000028   -0.000000
    2    8    0    4    1   -0.000005    0.000000
    2    8    0    1    2    0.000038    0.000000
    2    8    0    2    2    0.000031   -0.000000
    2    8    0    3    2   -0.000005    0.000000
    2    8    0    4    2    0.000004    0.000000
    2    8    0    1    3    0.000019    0.000000
    2    8    0    2    3   -0.000027    0.000000
    2    8    0    3    3   -0.000033    0.000000
    2    8    0    4    3    0.000038   -0.000000
    2    8    0    1    4   -0.000027    0.000000
    2    8    0    2    4   -0.000003   -0.000000
    2    8    0    3    4   -0.000001    0.000000
    2    8    0    4    4    0.000032   -0.000000
    2    9    0    1    1   -0.000012    0.000000
    2    9    0    2    1   -0.000006    0.000000
    2    9    0    3    1    0.000001   -0.000000
    2    9    0    4    1   -0.000015   -0.000000
    2    9    0    1    2   -0.000010   -0.000000
    2    9    0    2    2    0.000019    0.000000
    2    9    0    3    2   -0.000015   -0.000000
    2    9    0    4    2    0.000014    0.000000
    2    9    0    1    3   -0.000012    0.000000
    2    9    0    2    3   -0.000015   -0.000000
    2    9    0    3    3   -0.000012    0.000000
    2    9    0    4    3   -0.000009   -0.000000
    2    9    0    1    4   -0.000015   -0.000000
    2    9    0    2    4   -0.000034   -0.000000
    2    9    0    3    4   -0.000006    0.000000
    2    9    0    4    4    0.000019    0.000000
    2   10    0    1    1    0.000022    0.000000
    2   10    0    2    1   -0.000004    0.000000
    2   10    0    3    1    0.000007    0.000000
    2   10    0    4    1   -0.000001   -0.000000
    2   10    0    1    2   -0.000014    0.000000
    2   10    0    2    2   -0.000019    0.000000
    2   10    0    3    2   -0.000001   -0.000000
    2   10    0    4    2    0.000013   -0.000000
    2   10    0    1    3   -0.000026    0.000000
    2   10    0    2    3    0.000001   -0.000000
    2   10    0    3    3    0.000022    0.000000
    2   10    0    4    3   -0.000014    0.000000
    2   10    0    1    4    0.000001   -0.000000
    2   10    0    2    4   -0.000035    0.000000
    2   10    0    3    4   -0.000004   -0.000000
    2   10    0    4    4   -0.000019    0.000000
    2   11    0    1    1   -0.000001   -0.000000
    2   11    0    2    1   -0.000002   -0.000000
    2   11    0    3    1   -0.000018    0.000000
    2   11    0    4    1    0.000009    0.000000
    2   11    0    1    2   -0.000011    0.000000
    2   11    0    2    2   -0.000010    0.000000
    2   11    0    3    2    0.000009    0.000000
    2   11    0    4    2    0.000009   -0.000000
    2   11    0    1    3    0.000000   -0.000000
    2   11    0    2    3    0.000009   -0.000000
    2   11    0    3    3   -0.000001   -0.000000
    2   11    0    4    3   -0.000011    0.000000
    2   11    0    1    4    0.000009   -0.000000
    2   11    0    2    4    0.000016    0.000000
    2   11    0    3    4   -0.000002   -0.000000
    2   11    0    4    4   -0.000010   -0.000000
    2   12    0    1    1    0.000010   -0.000000
    2   12    0    2    1    0.000002    0.000000
    2   12    0    3    1   -0.000010    0.000000
    2   12    0    4    1    0.000005    0.000000
    2   12    0    1    2    0.000013   -0.000000
    2   12    0    2    2   -0.000010   -0.000000
    2   12    0    3    2    0.000005    0.000000
    2   12    0    4    2   -0.000022    0.000000
    2   12    0    1    3    0.000021   -0.000000
    2   12    0    2    3    0.000005    0.000000
    2   12    0    3    3    0.000010   -0.000000
    2   12    0    4    3    0.000013   -0.000000
    2   12    0    1    4    0.000005    0.000000
    2   12    0    2    4    0.000007   -0.000000
    2   12    0    3    4    0.000002    0.000000
    2   12    0    4    4   -0.000010   -0.000000
    2   13    0    1    1   -0.000013    0.000000
    2   13    0    2    1   -0.000010    0.000000
    2   13    0    3    1    0.000003   -0.000000
    2   13    0    4    1    0.000000   -0.000000
    2   13    0    1    2    0.000006   -0.000000
    2   13    0    2    2    0.000014    0.000000
    2   13    0    3    2    0.000000   -0.000000
    2   13    0    4    2    0.000001    0.000000
    2   13    0    1    3    0.000011    0.000000
    2   13    0    2    3   -0.000005    0.000000
    2   13    0    3    3   -0.000013    0.000000
    2   13    0    4    3    0.000006   -0.000000
    2   13    0    1    4   -0.000005    0.000000
    2   13    0    2    4    0.000016   -0.000000
    2   13    0    3    4   -0.000010    0.000000
    2   13    0    4    4    0.000014    0.000000
    2   14    0    1    1   -0.000007    0.000000
    2   14    0    2    1    0.000010   -0.000000
    2   14    0    3    1    0.000004    0.000000
    2   14    0    4    1   -0.000008   -0.000000
    2   14    0    1    2    0.000007    0.000000
    2   14    0    2    2    0.000009    0.000000
    2   14    0    3    2   -0.000007   -0.000000
    2   14    0    4    2    0.000013   -0.000000
    2   14    0    1    3   -0.000002    0.000000
    2   14    0    2    3   -0.000008   -0.000000
    2   14    0    3    3   -0.000007    0.000000
    2   14    0    4    3    0.000007    0.000000
    2   14    0    1    4   -0.000008   -0.000000
    2   14    0    2    4   -0.000014    0.000000
    2   14    0    3    4    0.000010   -0.000000
    2   14    0    4    4    0.000009    0.000000
    3  -11    0    1    1   -0.000015    0.000000
    3  -11    0    2    1    0.000009   -0.000000
    3  -11    0    3    1    0.000019    0.000000
    3  -11    0    4    1    0.000005   -0.000000
    3  -11    0    1    2    0.000004    0.000000
    3  -11    0    2    2    0.000013    0.000000
    3  -11    0    3    2    0.000005   -0.000000
    3  -11    0    4    2    0.000009   -0.000000
    3  -11    0    1    3    0.000004    0.000000
    3  -11    0    2    3   -0.000006   -0.000000
    3  -11    0    3    3   -0.000015    0.000000
    3  -11    0    4    3    0.000004    0.000000
    3  -11    0    1    4   -0.000005   -0.000000
    3  -11    0    2    4    0.000009    0.000000
    3  -11    0    3    4    0.000009   -0.000000
    3  -11    0    4    4    0.000013    0.000000
    3  -10    0    1    1   -0.000012   -0.000000
    3  -10    0    2    1    0.000020   -0.000000
    3  -10    0    3    1    0.000008    0.000000
    3  -10    0    4    1   -0.000007    0.000000
    3  -10    0    1    2    0.000023    0.000000
    3  -10    0    2    2    0.000010   -0.000000
    3  -10    0    3    2   -0.000007    0.000000
    3  -10    0    4    2    0.000007   -0.000000
    3  -10    0    1    3    0.000021   -0.000000
    3  -10    0    2    3   -0.000002   -0.000000
    3  -10    0    3    3   -0.000012   -0.000000
    3  -10    0    4    3    0.000023    0.000000
    3  -10    0    1    4   -0.000002    0.000000
    3  -10    0    2    4    0.000005    0.000000
    3  -10    0    3    4    0.000020   -0.000000
    3  -10    0    4    4    0.000010   -0.000000
    3   -9    0    1    1    0.000006   -0.000000
    3   -9    0    2    1   -0.000016    0.000000
    3   -9    0    3    1    0.000004   -0.000000
    3   -9    0    4    1   -0.000003    0.000000
    3   -9    0    1    2    0.000001   -0.000000
    3   -9    0    2    2   -0.000006   -0.000000
    3   -9    0    3    2   -0.000003    0.000000
    3   -9    0    4    2    0.000018    0.000000
    3   -9    0    1    3   -0.000007   -0.000000
    3   -9    0    2    3    0.000004    0.000000
    3   -9    0    3    3    0.000006   -0.000000
    3   -9    0    4    3    0.000001    0.000000
    3   -9    0    1    4    0.000004    0.000000
    3   -9    0    2    4   -0.000027   -0.000000
    3   -9    0    3    4   -0.000016    0.000000
    3   -9    0    4    4   -0.000006   -0.000000
    3   -8    0    1    1    0.000010    0.000000
    3   -8    0    2    1   -0.000011    0.000000
    3   -8    0    3    1   -0.000021   -0.000000
    3   -8    0    4    1    0.000001   -0.000000
    3   -8    0    1    2   -0.000011   -0.000000
    3   -8    0    2    2   -0.000007    0.000000
    3   -8    0    3    2    0.000001   -0.000000
    3   -8    0    4    2    0.000003    0.000000
    3   -8    0    1    3   -0.000027    0.000000
    3   -8    0    2    3   -0.000002    0.000000
    3   -8    0    3    3    0.000010   -0.000000
    3   -8    0    4    3   -0.000011   -0.000000
    3   -8    0    1    4   -0.000002    0.000000
    3   -8    0    2    4   -0.000019   -0.000000
    3   -8    0    3    4   -0.000011    0.000000
    3   -8    0    4    4   -0.000007    0.000000
    3   -7    0    1    1    0.000018    0.000000
    3   -7    0    2    1   -0.000005   -0.000000
    3   -7    0    3    1   -0.000028    0.000000
    3   -7    0    4    1    0.000010   -0.000000
    3   -7    0    1    2   -0.000024    0.000000
    3   -7    0    2    2   -0.000011    0.000000
    3   -7    0    3    2    0.000010   -0.000000
    3   -7    0    4    2   -0.000059    0.000000
    3   -7    0    1    3   -0.000010    0.000000
    3   -7    0    2    3   -0.000000   -0.000000
    3   -7    0    3    3    0.000018    0.000000
    3   -7    0    4    3   -0.000024   -0.000000
    3   -7    0    1    4   -0.000000   -0.000000
    3   -7    0    2    4    0.000011   -0.000000
    3   -7    0    3    4   -0.000005    0.000000
    3   -7    0    4    4   -0.000010    0.000000
    3   -6    0    1    1   -0.000025   -0.000000
    3   -6    0    2    1    0.000027   -0.000000
    3   -6    0    3    1    0.000023   -0.000000
    3   -6    0    4    1   -0.000013   -0.000000
    3   -6    0    1    2   -0.000002    0.000000
    3   -6    0    2    2    0.000020   -0.000000
    3   -6    0    3    2   -0.000013   -0.000000
    3   -6    0    4    2   -0.000030   -0.000000
    3   -6    0    1    3    0.000024   -0.000000
    3   -6    0    2    3   -0.000007   -0.000000
    3   -6    0    3    3   -0.000025   -0.000000
    3   -6    0    4    3   -0.000002    0.000000
    3   -6    0    1    4   -0.000007    0.000000
    3   -6    0    2    4    0.000043    0.000000
    3   -6    0    3    4    0.000027   -0.000000
    3   -6    0    4    4    0.000020    0.000000
    3   -5    0    1    1   -0.000043   -0.000000
    3   -5    0    2    1    0.000036    0.000000
    3   -5    0    3    1    0.000039    0.000000
    3   -5    0    4    1   -0.000045    0.000000
    3   -5    0    1    2    0.000055   -0.000000
    3   -5    0    2    2    0.000017    0.000000
    3   -5    0    3    2   -0.000045   -0.000000
    3   -5    0    4    2    0.000054    0.000000
    3   -5    0    1    3    0.000059   -0.000000
    3   -5    0    2    3    0.000006    0.000000
    3   -5    0    3    3   -0.000043   -0.000000
    3   -5    0    4    3    0.000055    0.000000
    3   -5    0    1    4    0.000006    0.000000
    3   -5    0    2    4    0.000007   -0.000000
    3   -5    0    3    4    0.000036    0.000000
    3   -5    0    4    4    0.000017   -0.000000
    3   -4    0    1    1   -0.000031    0.000000
    3   -4    0    2    1   -0.000040    0.000000
    3   -4    0    3    1   -0.000035   -0.000000
    3   -4    0    4    1    0.000021   -0.000000
    3   -4    0    1    2    0.000025   -0.000000
    3   -4    0    2    2    0.000034    0.000000
    3   -4    0    3    2    0.000022   -0.000000
    3   -4    0    4    2    0.000090    0.000000
    3   -4    0    1    3    0.000035    0.000000
    3   -4    0    2    3    0.000026   -0.000000
    3   -4    0    3    3   -0.000031    0.000000
    3   -4    0    4    3    0.000025   -0.000000
    3   -4    0    1    4    0.000026    0.000000
    3   -4    0    2    4   -0.000039   -0.000000
    3   -4    0    3    4   -0.000040    0.000000
    3   -4    0    4    4    0.000035   -0.000000
    3   -3    0    1    1    0.000091    0.000001
    3   -3    0    2    1   -0.000015   -0.000000
    3   -3    0    3    1    0.000096    0.000000
    3   -3    0    4    1    0.000092   -0.000001
    3   -3    0    1    2   -0.000015    0.000001
    3   -3    0    2    2    0.000074   -0.000000
    3   -3    0    3    2    0.000092    0.000000
    3   -3    0    4    2    0.000203   -0.000000
    3   -3    0    1    3   -0.000054    0.000000
    3   -3    0    2    3    0.000008   -0.000000
    3   -3    0    3    3    0.000092    0.000000
    3   -3    0    4    3   -0.000015    0.000000
    3   -3    0    1    4    0.000008   -0.000000
    3   -3    0    2    4   -0.000045    0.000000
    3   -3    0    3    4   -0.000015    0.000000
    3   -3    0    4    4    0.000075    0.000001
    3   -2    0    1    1    0.000127   -0.000000
    3   -2    0    2    1    0.000039   -0.000000
    3   -2    0    3    1    0.000139    0.000001
    3   -2    0    4    1    0.000228    0.000001
    3   -2    0    1    2    0.000138   -0.000001
    3   -2    0    2    2   -0.000153   -0.000000
    3   -2    0    3    2    0.000227    0.000000
    3   -2    0    4    2    0.000058    0.000000
    3   -2    0    1    3   -0.000015   -0.000000
    3   -2    0    2    3   -0.000056    0.000000
    3   -2    0    3    3    0.000127    0.000000
    3   -2    0    4    3    0.000139    0.000000
    3   -2    0    1    4   -0.000056    0.000000
    3   -2    0    2    4    0.000161    0.000001
    3   -2    0    3    4    0.000038   -0.000000
    3   -2    0    4    4   -0.000154   -0.000000
    3   -1    0    1    1    0.000294   -0.000001
    3   -1    0    2    1   -0.000093    0.000000
    3   -1    0    3    1   -0.000583   -0.000000
    3   -1    0    4    1   -0.000756    0.000001
    3   -1    0    1    2   -0.000327   -0.000001
    3   -1    0    2    2    0.000079    0.000001
    3   -1    0    3    2   -0.000755   -0.000001
    3   -1    0    4    2   -0.000439    0.000000
    3   -1    0    1    3    0.000057    0.000000
    3   -1    0    2    3   -0.000090   -0.000000
    3   -1    0    3    3    0.000293   -0.000000
    3   -1    0    4    3   -0.000328   -0.000001
    3   -1    0    1    4   -0.000090    0.000000
    3   -1    0    2    4   -0.000166   -0.000000
    3   -1    0    3    4   -0.000092   -0.000000
    3   -1    0    4    4    0.000078   -0.000001
    3    0    0    1    1    0.000038    0.000001
    3    0    0    2    1   -0.000083    0.000001
    3    0    0    3    1    0.002957   -0.000001
    3    0    0    4    1    0.002162   -0.000002
    3    0    0    1    2    0.000083    0.000001
    3    0    0    2    2    0.000218    0.000000
    3    0    0    3    2    0.002163    0.000001
    3    0    0    4    2    0.000020    0.000000
    3    0    0    1    3    0.000244    0.000000
    3    0    0    2    3   -0.000256    0.000000
    3    0    0    3    3    0.000037   -0.000001
    3    0    0    4    3    0.000082   -0.000000
    3    0    0    1    4   -0.000256    0.000000
    3    0    0    2    4    0.000259   -0.000000
    3    0    0    3    4   -0.000082    0.000001
    3    0    0    4    4    0.000220    0.000001
    3    1    0    1    1   -0.001903    0.000000
    3    1    0    2    1   -0.000817   -0.000002
    3    1    0    3    1    0.013923    0.000002
    3    1    0    4    1    0.009586   -0.000000
    3    1    0    1    2    0.000926   -0.000000
    3    1    0    2    2   -0.002370   -0.000000
    3    1    0    3    2    0.009585   -0.000000
    3    1    0    4    2    0.002849   -0.000000
    3    1    0    1    3   -0.000583   -0.000000
    3    1    0    2    3    0.000755   -0.000000
    3    1    0    3    3   -0.001902   -0.000000
    3    1    0    4    3    0.000927    0.000001
    3    1    0    1    4    0.000756   -0.000001
    3    1    0    2    4   -0.000439    0.000001
    3    1    0    3    4   -0.000817   -0.000001
    3    1    0    4    4   -0.002370    0.000001
    3    2    0    1    1   -0.002206    0.000000
    3    2    0    2    1    0.001107   -0.000001
    3    2    0    3    1    0.002648    0.000000
    3    2    0    4    1    0.002351    0.000000
    3    2    0    1    2   -0.000643   -0.000000
    3    2    0    2    2   -0.002064   -0.000001
    3    2    0    3    2    0.002351    0.000002
    3    2    0    4    2    0.000343    0.000000
    3    2    0    1    3    0.000354   -0.000000
    3    2    0    2    3    0.001636    0.000000
    3    2    0    3    3   -0.002206   -0.000001
    3    2    0    4    3   -0.000644   -0.000001
    3    2    0    1    4    0.001637    0.000000
    3    2    0    2    4   -0.001530    0.000001
    3    2    0    3    4    0.001107   -0.000001
    3    2    0    4    4   -0.002064    0.000000
    3    3    0    1    1    0.000173   -0.000000
    3    3    0    2    1    0.000005    0.000000
    3    3    0    3    1   -0.001120   -0.000000
    3    3    0    4    1   -0.000437    0.000000
    3    3    0    1    2   -0.000163    0.000000
    3    3    0    2    2    0.000083   -0.000001
    3    3    0    3    2   -0.000439   -0.000000
    3    3    0    4    2    0.000108    0.000001
    3    3    0    1    3    0.000180    0.000000
    3    3    0    2    3    0.000315   -0.000000
    3    3    0    3    3    0.000174    0.000000
    3    3    0    4    3   -0.000162   -0.000000
    3    3    0    1    4    0.000315   -0.000000
    3    3    0    2    4   -0.001192   -0.000001
    3    3    0    3    4    0.000004    0.000001
    3    3    0    4    4    0.000083   -0.000001
    3    4    0    1    1   -0.000049   -0.000001
    3    4    0    2    1   -0.000128    0.000000
    3    4    0    3    1    0.000274    0.000000
    3    4    0    4    1    0.000148   -0.000000
    3    4    0    1    2    0.000106   -0.000000
    3    4    0    2    2    0.000421    0.000000
    3    4    0    3    2    0.000148   -0.000001
    3    4    0    4    2   -0.000080    0.000000
    3    4    0    1    3    0.000034   -0.000000
    3    4    0    2    3   -0.000135    0.000000
    3    4    0    3    3   -0.000049    0.000000
    3    4    0    4    3    0.000106   -0.000000
    3    4    0    1    4   -0.000135    0.000000
    3    4    0    2    4    0.000475    0.000000
    3    4    0    3    4   -0.000129   -0.000000
    3    4    0    4    4    0.000421    0.000001
    3    5    0    1    1   -0.000006    0.000000
    3    5    0    2    1    0.000215    0.000000
    3    5    0    3    1    0.000256    0.000001
    3    5    0    4    1   -0.000000   -0.000000
    3    5    0    1    2    0.000115    0.000000
    3    5    0    2    2   -0.000020    0.000000
    3    5    0    3    2    0.000000    0.000000
    3    5    0    4    2    0.000043   -0.000000
    3    5    0    1    3   -0.000189   -0.000000
    3    5    0    2    3    0.000052    0.000000
    3    5    0    3    3   -0.000007   -0.000000
    3    5    0    4    3    0.000115    0.000000
    3    5    0    1    4    0.000052    0.000000
    3    5    0    2    4    0.000081    0.000000
    3    5    0    3    4    0.000216   -0.000001
    3    5    0    4    4   -0.000020    0.000000
    3    6    0    1    1    0.000066    0.000000
    3    6    0    2    1   -0.000000   -0.000000
    3    6    0    3    1    0.000078   -0.000000
    3    6    0    4    1   -0.000043    0.000000
    3    6    0    1    2   -0.000000    0.000000
    3    6    0    2    2    0.000100   -0.000000
    3    6    0    3    2   -0.000044    0.000001
    3    6    0    4    2   -0.000022   -0.000000
    3    6    0    1    3    0.000069    0.000000
    3    6    0    2    3   -0.000104    0.000000
    3    6    0    3    3    0.000066   -0.000000
    3    6    0    4    3   -0.000000    0.000000
    3    6    0    1    4   -0.000104    0.000000
    3    6    0    2    4    0.000078   -0.000000
    3    6    0    3    4    0.000000   -0.000000
    3    6    0    4    4    0.000100   -0.000000
    3    7    0    1    1    0.000012   -0.000000
    3    7    0    2    1    0.000001    0.000000
    3    7    0    3    1    0.000012   -0.000000
    3    7    0    4    1   -0.000029    0.000000
    3    7    0    1    2   -0.000065   -0.000000
    3    7    0    2    2   -0.000008   -0.000000
    3    7    0    3    2   -0.000029   -0.000000
    3    7    0    4    2    0.000082    0.000000
    3    7    0    1    3   -0.000040    0.000000
    3    7    0    2    3    0.000000    0.000000
    3    7    0    3    3    0.000012    0.000000
    3    7    0    4    3   -0.000064   -0.000000
    3    7    0    1    4   -0.000000    0.000000
    3    7    0    2    4   -0.000059   -0.000000
    3    7    0    3    4    0.000000    0.000001
    3    7    0    4    4   -0.000008    0.000000
    3    8    0    1    1    0.000041    0.000000
    3    8    0    2    1    0.000006    0.000000
    3    8    0    3    1   -0.000028    0.000000
    3    8    0    4    1    0.000017   -0.000000
    3    8    0    1    2   -0.000012   -0.000000
    3    8    0    2    2   -0.000067    0.000000
    3    8    0    3    2    0.000017   -0.000000
    3    8    0    4    2    0.000020    0.000000
    3    8    0    1    3    0.000001    0.000000
    3    8    0    2    3    0.000045   -0.000000
    3    8    0    3    3    0.000041    0.000000
    3    8    0    4    3   -0.000012   -0.000000
    3    8    0    1    4    0.000045   -0.000000
    3    8    0    2    4   -0.000006   -0.000000
    3    8    0    3    4    0.000006   -0.000000
    3    8    0    4    4   -0.000067    0.000000
    3    9    0    1    1    0.000020    0.000000
    3    9    0    2    1   -0.000028   -0.000000
    3    9    0    3    1   -0.000043    0.000000
    3    9    0    4    1    0.000018    0.000000
    3    9    0    1    2    0.000002    0.000000
    3    9    0    2    2   -0.000025    0.000000
    3    9    0    3    2    0.000018    0.000000
    3    9    0    4    2   -0.000044   -0.000000
    3    9    0    1    3    0.000026   -0.000000
    3    9    0    2    3    0.000026    0.000000
    3    9    0    3    3    0.000020   -0.000000
    3    9    0    4    3    0.000002    0.000000
    3    9    0    1    4    0.000026    0.000000
    3    9    0    2    4    0.000041    0.000000
    3    9    0    3    4   -0.000028   -0.000000
    3    9    0    4    4   -0.000025    0.000000
    3   10    0    1    1   -0.000016   -0.000000
    3   10    0    2    1   -0.000005   -0.000000
    3   10    0    3    1   -0.000002    0.000000
    3   10    0    4    1   -0.000010   -0.000000
    3   10    0    1    2    0.000015    0.000000
    3   10    0    2    2    0.000024    0.000000
    3   10    0    3    2   -0.000010    0.000000
    3   10    0    4    2   -0.000015    0.000000
    3   10    0    1    3    0.000032   -0.000000
    3   10    0    2    3   -0.000012    0.000000
    3   10    0    3    3   -0.000016   -0.000000
    3   10    0    4    3    0.000015    0.000000
    3   10    0    1    4   -0.000012    0.000000
    3   10    0    2    4    0.000035    0.000000
    3   10    0    3    4   -0.000005    0.000000
    3   10    0    4    4    0.000024   -0.000000
    3   11    0    1    1   -0.000013    0.000000
    3   11    0    2    1    0.000002   -0.000000
    3   11    0    3    1    0.000012   -0.000000
    3   11    0    4    1   -0.000007    0.000000
    3   11    0    1    2    0.000002   -0.000000
    3   11    0    2    2    0.000015   -0.000000
    3   11    0    3    2   -0.000007    0.000000
    3   11    0    4    2    0.000009    0.000000
    3   11    0    1    3    0.000005    0.000000
    3   11    0    2    3   -0.000009    0.000000
    3   11    0    3    3   -0.000012    0.000000
    3   11    0    4    3    0.000002   -0.000000
    3   11    0    1    4   -0.000009    0.000000
    3   11    0    2    4   -0.000004   -0.000000
    3   11    0    3    4    0.000002    0.000000
    3   11    0    4    4    0.000015    0.000000
    3   12    0    1    1   -0.000010    0.000000
    3   12    0    2    1    0.000011    0.000000
    3   12    0    3    1    0.000001   -0.000000
    3   12    0    4    1   -0.000003   -0.000000
    3   12    0    1    2   -0.000007   -0.000000
    3   12    0    2    2    0.000010    0.000000
    3   12    0    3    2   -0.000003   -0.000000
    3   12    0    4    2    0.000013   -0.000000
    3   12    0    1    3   -0.000023   -0.000000
    3   12    0    2    3   -0.000005   -0.000000
    3   12    0    3    3   -0.000010    0.000000
    3   12    0    4    3   -0.000007   -0.000000
    3   12    0    1    4   -0.000005   -0.000000
    3   12    0    2    4   -0.000023    0.000000
    3   12    0    3    4    0.000011    0.000000
    3   12    0    4    4    0.000010    0.000000
    3   13    0    1    1    0.000023    0.000000
    3   13    0    2    1    0.000002   -0.000000
    3   13    0    3    1    0.000016    0.000000
    3   13    0    4    1    0.000007    0.000000
    3   13    0    1    2   -0.000001    0.000000
    3   13    0    2    2   -0.000025    0.000000
    3   13    0    3    2    0.000007    0.000000
    3   13    0    4    2    0.000013   -0.000000
    3   13    0    1    3   -0.000019    0.000000
    3   13    0    2    3    0.000010   -0.000000
    3   13    0    3    3    0.000023    0.000000
    3   13    0    4    3   -0.000001    0.000000
    3   13    0    1    4    0.000011   -0.000000
    3   13    0    2    4   -0.000015    0.000000
    3   13    0    3    4    0.000002   -0.000000
    3   13    0    4    4   -0.000025    0.000000
    3   14    0    1    1    0.000012   -0.000000
    3   14    0    2    1   -0.000012   -0.000000
    3   14    0    3    1   -0.000020   -0.000000
    3   14    0    4    1    0.000005    0.000000
    3   14    0    1    2   -0.000006   -0.000000
    3   14    0    2    2   -0.000014   -0.000000
    3   14    0    3    2    0.000005    0.000000
    3   14    0    4    2   -0.000012    0.000000
    3   14    0    1    3    0.000007   -0.000000
    3   14    0    2    3    0.000006    0.000000
    3   14    0    3    3    0.000011   -0.000000
    3   14    0    4    3   -0.000006    0.000000
    3   14    0    1    4    0.000006    0.000000
    3   14    0    2    4    0.000019    0.000000
    3   14    0    3    4   -0.000012   -0.000000
    3   14    0    4    4   -0.000014   -0.000000
    3   15    0    1    1   -0.000004    0.000000
    3   15    0    2    1   -0.000008    0.000000
    3   15    0    3    1   -0.000010   -0.000000
    3   15    0    4    1   -0.000001   -0.000000
    3   15    0    1    2   -0.000008   -0.000000
    3   15    0    2    2    0.000006   -0.000000
    3   15    0    3    2   -0.000001   -0.000000
    3   15    0    4    2   -0.000022    0.000000
    3   15    0    1    3    0.000003    0.000000
    3   15    0    2    3   -0.000005    0.000000
    3   15    0    3    3   -0.000004    0.000000
    3   15    0    4    3   -0.000008   -0.000000
    3   15    0    1    4   -0.000005    0.000000
    3   15    0    2    4    0.000010   -0.000000
    3   15    0    3    4   -0.000008    0.000000
    3   15    0    4    4    0.000006    0.000000
    4  -11    0    1    1    0.000005   -0.000000
    4  -11    0    2    1   -0.000003   -0.000000
    4  -11    0    3    1    0.000009   -0.000000
    4  -11    0    4    1    0.000003    0.000000
    4  -11    0    1    2    0.000005    0.000000
    4  -11    0    2    2   -0.000005   -0.000000
    4  -11    0    3    2    0.000002    0.000000
    4  -11    0    4    2    0.000018   -0.000000
    4  -11    0    1    3   -0.000001   -0.000000
    4  -11    0    2    3   -0.000001    0.000000
    4  -11    0    3    3    0.000005   -0.000000
    4  -11    0    4    3    0.000005    0.000000
    4  -11    0    1    4   -0.000001    0.000000
    4  -11    0    2    4    0.000001    0.000000
    4  -11    0    3    4   -0.000003   -0.000000
    4  -11    0    4    4   -0.000005   -0.000000
    4  -10    0    1    1    0.000008   -0.000000
    4  -10    0    2    1   -0.000012    0.000000
    4  -10    0    3    1   -0.000020   -0.000000
    4  -10    0    4    1   -0.000004   -0.000000
    4  -10    0    1    2   -0.000007   -0.000000
    4  -10    0    2    2   -0.000009   -0.000000
    4  -10    0    3    2   -0.000004    0.000000
    4  -10    0    4    2   -0.000000    0.000000
    4  -10    0    1    3   -0.000008    0.000000
    4  -10    0    2    3    0.000005    0.000000
    4  -10    0    3    3    0.000008   -0.000000
    4  -10    0    4    3   -0.000007   -0.000000
    4  -10    0    1    4    0.000005    0.000000
    4  -10    0    2    4   -0.000003   -0.000000
    4  -10    0    3    4   -0.000013    0.000000
    4  -10    0    4    4   -0.000009   -0.000000
    4   -9    0    1    1    0.000012    0.000000
    4   -9    0    2    1   -0.000012    0.000000
    4   -9    0    3    1   -0.000012    0.000000
    4   -9    0    4    1    0.000001   -0.000000
    4   -9    0    1    2   -0.000008   -0.000000
    4   -9    0    2    2   -0.000015    0.000000
    4   -9    0    3    2    0.000001   -0.000000
    4   -9    0    4    2   -0.000005    0.000000
    4   -9    0    1    3   -0.000004    0.000000
    4   -9    0    2    3    0.000005   -0.000000
    4   -9    0    3    3    0.000012    0.000000
    4   -9    0    4    3   -0.000008   -0.000000
    4   -9    0    1    4    0.000005   -0.000000
    4   -9    0    2    4   -0.000003   -0.000000
    4   -9    0    3    4   -0.000012    0.000000
    4   -9    0    4    4   -0.000015    0.000000
    4   -8    0    1    1    0.000000    0.000000
    4   -8    0    2    1    0.000001   -0.000000
    4   -8    0    3    1   -0.000010    0.000000
    4   -8    0    4    1    0.000005   -0.000000
    4   -8    0    1    2   -0.000005    0.000000
    4   -8    0    2    2    0.000005    0.000000
    4   -8    0    3    2    0.000005   -0.000000
    4   -8    0    4    2   -0.000033   -0.000000
    4   -8    0    1    3    0.000017   -0.000000
    4   -8    0    2    3   -0.000005   -0.000000
    4   -8    0    3    3    0.000000    0.000000
    4   -8    0    4    3   -0.000005   -0.000000
    4   -8    0    1    4   -0.000005   -0.000000
    4   -8    0    2    4    0.000016    0.000000
    4   -8    0    3    4    0.000001   -0.000000
    4   -8    0    4    4    0.000005    0.000000
    4   -7    0    1    1   -0.000030   -0.000000
    4   -7    0    2    1    0.000017   -0.000000
    4   -7    0    3    1    0.000028    0.000000
    4   -7    0    4    1    0.000006    0.000000
    4   -7    0    1    2    0.000007    0.000000
    4   -7    0    2    2    0.000035   -0.000000
    4   -7    0    3    2    0.000006    0.000000
    4   -7    0    4    2    0.000013   -0.000000
    4   -7    0    1    3   -0.000001   -0.000000
    4   -7    0    2    3   -0.000011    0.000000
    4   -7    0    3    3   -0.000029   -0.000000
    4   -7    0    4    3    0.000007    0.000000
    4   -7    0    1    4   -0.000011    0.000000
    4   -7    0    2    4    0.000009    0.000000
    4   -7    0    3    4    0.000017   -0.000000
    4   -7    0    4    4    0.000035   -0.000000
    4   -6    0    1    1    0.000000   -0.000000
    4   -6    0    2    1    0.000027    0.000000
    4   -6    0    3    1    0.000041   -0.000000
    4   -6    0    4    1   -0.000006    0.000000
    4   -6    0    1    2    0.000040   -0.000000
    4   -6    0    2    2   -0.000002   -0.000000
    4   -6    0    3    2   -0.000006    0.000000
    4   -6    0    4    2    0.000054    0.000000
    4   -6    0    1    3    0.000028   -0.000000
    4   -6    0    2    3    0.000004    0.000000
    4   -6    0    3    3    0.000000   -0.000000
    4   -6    0    4    3    0.000040   -0.000000
    4   -6    0    1    4    0.000004    0.000000
    4   -6    0    2    4    0.000003   -0.000000
    4   -6    0    3    4    0.000027    0.000000
    4   -6    0    4    4   -0.000002   -0.000000
    4   -5    0    1    1    0.000021    0.000000
    4   -5    0    2    1   -0.000035    0.000000
    4   -5    0    3    1   -0.000043   -0.000000
    4   -5    0    4    1   -0.000013   -0.000000
    4   -5    0    1    2    0.000021    0.000000
    4   -5    0    2    2   -0.000013    0.000000
    4   -5    0    3    2   -0.000013   -0.000000
    4   -5    0    4    2    0.000044   -0.000000
    4   -5    0    1    3    0.000012    0.000000
    4   -5    0    2    3    0.000006   -0.000000
    4   -5    0    3    3    0.000021    0.000000
    4   -5    0    4    3    0.000021   -0.000000
    4   -5    0    1    4    0.000006   -0.000000
    4   -5    0    2    4   -0.000027   -0.000000
    4   -5    0    3    4   -0.000035    0.000000
    4   -5    0    4    4   -0.000013    0.000000
    4   -4    0    1    1    0.000057    0.000000
    4   -4    0    2    1   -0.000050   -0.000000
    4   -4    0    3    1   -0.000069    0.000000
    4   -4    0    4    1    0.000031    0.000000
    4   -4    0    1    2   -0.000050    0.000000
    4   -4    0    2    2    0.000000   -0.000000
    4   -4    0    3    2    0.000031    0.000000
    4   -4    0    4    2   -0.000032   -0.000000
    4   -4    0    1    3   -0.000049   -0.000000
    4   -4    0    2    3   -0.000002   -0.000000
    4   -4    0    3    3    0.000057    0.000000
    4   -4    0    4    3   -0.000050    0.000000
    4   -4    0    1    4   -0.000002   -0.000000
    4   -4    0    2    4   -0.000051    0.000000
    4   -4    0    3    4   -0.000050   -0.000000
    4   -4    0    4    4   -0.000000    0.000000
    4   -3    0    1    1    0.000025   -0.000000
    4   -3    0    2    1    0.000057    0.000000
    4   -3    0    3    1    0.000040   -0.000000
    4   -3    0    4    1    0.000065    0.000000
    4   -3    0    1    2   -0.000008   -0.000000
    4   -3    0    2    2   -0.000021   -0.000000
    4   -3    0    3    2    0.000064   -0.000000
    4   -3    0    4    2    0.000015    0.000000
    4   -3    0    1    3   -0.000043    0.000000
    4   -3    0    2    3   -0.000019    0.000000
    4   -3    0    3    3    0.000025   -0.000000
    4   -3    0    4    3   -0.000008    0.000000
    4   -3    0    1    4   -0.000019    0.000000
    4   -3    0    2    4    0.000038    0.000000
    4   -3    0    3    4    0.000057   -0.000000
    4   -3    0    4    4   -0.000021   -0.000000
    4   -2    0    1    1   -0.000029    0.000000
    4   -2    0    2    1    0.000068    0.000000
    4   -2    0    3    1   -0.000065   -0.000000
    4   -2    0    4    1   -0.000130    0.000000
    4   -2    0    1    2   -0.000038   -0.000000
    4   -2    0    2    2   -0.000008    0.000000
    4   -2    0    3    2   -0.000129   -0.000000
    4   -2    0    4    2   -0.000214    0.000000
    4   -2    0    1    3    0.000081    0.000000
    4   -2    0    2    3   -0.000035    0.000000
    4   -2    0    3    3   -0.000029    0.000000
    4   -2    0    4    3   -0.000038   -0.000000
    4   -2    0    1    4   -0.000035    0.000000
    4   -2    0    2    4    0.000059   -0.000000
    4   -2    0    3    4    0.000068    0.000000
    4   -2    0    4    4   -0.000008   -0.000000
    4   -1    0    1    1   -0.000061    0.000000
    4   -1    0    2    1   -0.000164   -0.000000
    4   -1    0    3    1    0.000269    0.000000
    4   -1    0    4    1    0.000055   -0.000001
    4   -1    0    1    2   -0.000084    0.000001
    4   -1    0    2    2   -0.000038    0.000000
    4   -1    0    3    2    0.000055   -0.000000
    4   -1    0    4    2   -0.000035   -0.000000
    4   -1    0    1    3    0.000050   -0.000000
    4   -1    0    2    3   -0.000043   -0.000000
    4   -1    0    3    3   -0.000061   -0.000000
    4   -1    0    4    3   -0.000084   -0.000000
    4   -1    0    1    4   -0.000043   -0.000000
    4   -1    0    2    4   -0.000078    0.000000
    4   -1    0    3    4   -0.000164    0.000000
    4   -1    0    4    4   -0.000038    0.000001
    4    0    0    1    1   -0.000247   -0.000000
    4    0    0    2    1    0.000069   -0.000001
    4    0    0    3    1    0.000243    0.000000
    4    0    0    4    1    0.000257    0.000000
    4    0    0    1    2   -0.000069    0.000000
    4    0    0    2    2    0.000007   -0.000001
    4    0    0    3    2    0.000256    0.000000
    4    0    0    4    2    0.000259    0.000000
    4    0    0    1    3   -0.000074    0.000000
    4    0    0    2    3    0.000109    0.000000
    4    0    0    3    3   -0.000247    0.000000
    4    0    0    4    3   -0.000069    0.000000
    4    0    0    1    4    0.000109   -0.000000
    4    0    0    2    4   -0.000005    0.000000
    4    0    0    3    4    0.000069   -0.000000
    4    0    0    4    4    0.000007    0.000000
    4    1    0    1    1    0.000294   -0.000000
    4    1    0    2    1    0.000327    0.000001
    4    1    0    3    1   -0.000207   -0.000001
    4    1    0    4    1   -0.000578    0.000000
    4    1    0    1    2    0.000092   -0.000000
    4    1    0    2    2    0.000079    0.000000
    4    1    0    3    2   -0.000578   -0.000000
    4    1    0    4    2    0.000134   -0.000000
    4    1    0    1    3    0.000269    0.000000
    4    1    0    2    3   -0.000054    0.000000
    4    1    0    3    3    0.000294   -0.000000
    4    1    0    4    3    0.000092   -0.000000
    4    1    0    1    4   -0.000054    0.000001
    4    1    0    2    4   -0.000035   -0.000000
    4    1    0    3    4    0.000327   -0.000000
    4    1    0    4    4    0.000078   -0.000001
    4    2    0    1    1    0.000232    0.000000
    4    2    0    2    1   -0.000415    0.000000
    4    2    0    3    1   -0.000446   -0.000000
    4    2    0    4    1   -0.000438   -0.000000
    4    2    0    1    2   -0.000414   -0.000000
    4    2    0    2    2    0.000710    0.000000
    4    2    0    3    2   -0.000438   -0.000001
    4    2    0    4    2    0.000374   -0.000000
    4    2    0    1    3    0.000139   -0.000000
    4    2    0    2    3   -0.000227   -0.000000
    4    2    0    3    3    0.000231    0.000000
    4    2    0    4    3   -0.000414   -0.000000
    4    2    0    1    4   -0.000227    0.000000
    4    2    0    2    4    0.000057   -0.000000
    4    2    0    3    4   -0.000415    0.000000
    4    2    0    4    4    0.000710    0.000000
    4    3    0    1    1    0.000314   -0.000000
    4    3    0    2    1    0.000081   -0.000000
    4    3    0    3    1    0.000480    0.000001
    4    3    0    4    1    0.000122    0.000000
    4    3    0    1    2    0.000316    0.000000
    4    3    0    2    2    0.000059    0.000000
    4    3    0    3    2    0.000122   -0.000000
    4    3    0    4    2    0.000025   -0.000000
    4    3    0    1    3   -0.000119    0.000000
    4    3    0    2    3   -0.000078   -0.000000
    4    3    0    3    3    0.000313    0.000000
    4    3    0    4    3    0.000316    0.000000
    4    3    0    1    4   -0.000079   -0.000000
    4    3    0    2    4    0.000316    0.000000
    4    3    0    3    4    0.000081   -0.000001
    4    3    0    4    4    0.000058    0.000000
    4    4    0    1    1   -0.000057    0.000000
    4    4    0    2    1   -0.000178    0.000000
    4    4    0    3    1    0.000089    0.000000
    4    4    0    4    1    0.000158    0.000000
    4    4    0    1    2   -0.000041    0.000000
    4    4    0    2    2   -0.000183   -0.000000
    4    4    0    3    2    0.000158    0.000001
    4    4    0    4    2    0.000145   -0.000001
    4    4    0    1    3   -0.000006    0.000000
    4    4    0    2    3    0.000104    0.000000
    4    4    0    3    3   -0.000057   -0.000000
    4    4    0    4    3   -0.000041    0.000000
    4    4    0    1    4    0.000104    0.000000
    4    4    0    2    4    0.000242   -0.000000
    4    4    0    3    4   -0.000178   -0.000000
    4    4    0    4    4   -0.000183   -0.000001
    4    5    0    1    1   -0.000151   -0.000000
    4    5    0    2    1   -0.000032   -0.000000
    4    5    0    3    1   -0.000288   -0.000000
    4    5    0    4    1   -0.000000   -0.000000
    4    5    0    1    2   -0.000112   -0.000000
    4    5    0    2    2    0.000053   -0.000000
    4    5    0    3    2   -0.000001    0.000000
    4    5    0    4    2    0.000009    0.000000
    4    5    0    1    3    0.000072    0.000000
    4    5    0    2    3    0.000025   -0.000000
    4    5    0    3    3   -0.000151   -0.000000
    4    5    0    4    3   -0.000112   -0.000000
    4    5    0    1    4    0.000025    0.000000
    4    5    0    2    4   -0.000150    0.000000
    4    5    0    3    4   -0.000032    0.000000
    4    5    0    4    4    0.000052   -0.000000
    4    6    0    1    1    0.000000   -0.000000
    4    6    0    2    1   -0.000055    0.000000
    4    6    0    3    1    0.000078   -0.000000
    4    6    0    4    1    0.000043    0.000000
    4    6    0    1    2    0.000051   -0.000000
    4    6    0    2    2   -0.000037   -0.000000
    4    6    0    3    2    0.000043   -0.000000
    4    6    0    4    2   -0.000022    0.000000
    4    6    0    1    3   -0.000084    0.000000
    4    6    0    2    3    0.000034    0.000000
    4    6    0    3    3    0.000000    0.000000
    4    6    0    4    3    0.000051   -0.000000
    4    6    0    1    4    0.000034   -0.000000
    4    6    0    2    4    0.000055   -0.000000
    4    6    0    3    4   -0.000055    0.000000
    4    6    0    4    4   -0.000037    0.000000
    4    7    0    1    1    0.000012    0.000000
    4    7    0    2    1   -0.000001    0.000000
    4    7    0    3    1   -0.000015    0.000000
    4    7    0    4    1   -0.000000   -0.000000
    4    7    0    1    2    0.000065   -0.000000
    4    7    0    2    2   -0.000008    0.000000
    4    7    0    3    2    0.000000   -0.000000
    4    7    0    4    2   -0.000087   -0.000000
    4    7    0    1    3    0.000035    0.000000
    4    7    0    2    3   -0.000008   -0.000000
    4    7    0    3    3    0.000012    0.000000
    4    7    0    4    3    0.000064    0.000000
    4    7    0    1    4   -0.000008    0.000000
    4    7    0    2    4    0.000106   -0.000000
    4    7    0    3    4   -0.000001   -0.000000
    4    7    0    4    4   -0.000008    0.000000
    4    8    0    1    1   -0.000029    0.000000
    4    8    0    2    1    0.000000   -0.000000
    4    8    0    3    1    0.000011    0.000000
    4    8    0    4    1   -0.000044    0.000000
    4    8    0    1    2    0.000000    0.000000
    4    8    0    2    2    0.000086   -0.000000
    4    8    0    3    2   -0.000044    0.000000
    4    8    0    4    2   -0.000010   -0.000000
    4    8    0    1    3    0.000001   -0.000000
    4    8    0    2    3   -0.000044   -0.000000
    4    8    0    3    3   -0.000029   -0.000000
    4    8    0    4    3    0.000000    0.000000
    4    8    0    1    4   -0.000045   -0.000000
    4    8    0    2    4   -0.000006    0.000000
    4    8    0    3    4    0.000000   -0.000000
    4    8    0    4    4    0.000086   -0.000000
    4    9    0    1    1   -0.000011   -0.000000
    4    9    0    2    1    0.000039    0.000000
    4    9    0    3    1    0.000046   -0.000000
    4    9    0    4    1   -0.000009    0.000000
    4    9    0    1    2   -0.000017   -0.000000
    4    9    0    2    2    0.000019   -0.000000
    4    9    0    3    2   -0.000009    0.000000
    4    9    0    4    2    0.000050    0.000000
    4    9    0    1    3   -0.000052   -0.000000
    4    9    0    2    3   -0.000000    0.000000
    4    9    0    3    3   -0.000011   -0.000000
    4    9    0    4    3   -0.000017   -0.000000
    4    9    0    1    4    0.000000    0.000000
    4    9    0    2    4   -0.000048   -0.000000
    4    9    0    3    4    0.000039    0.000000
    4    9    0    4    4    0.000019   -0.000000
    4   10    0    1    1    0.000028    0.000000
    4   10    0    2    1    0.000024    0.000000
    4   10    0    3    1    0.000022    0.000000
    4   10    0    4    1    0.000009   -0.000000
    4   10    0    1    2    0.000011   -0.000000
    4   10    0    2    2   -0.000029    0.000000
    4   10    0    3    2    0.000009   -0.000000
    4   10    0    4    2    0.000018    0.000000
    4   10    0    1    3   -0.000012    0.000000
    4   10    0    2    3    0.000020   -0.000000
    4   10    0    3    3    0.000028    0.000000
    4   10    0    4    3    0.000011   -0.000000
    4   10    0    1    4    0.000020    0.000000
    4   10    0    2    4   -0.000003   -0.000000
    4   10    0    3    4    0.000024    0.000000
    4   10    0    4    4   -0.000029    0.000000
    4   11    0    1    1    0.000029    0.000000
    4   11    0    2    1   -0.000027   -0.000000
    4   11    0    3    1   -0.000023   -0.000000
    4   11    0    4    1    0.000013   -0.000000
    4   11    0    1    2   -0.000017    0.000000
    4   11    0    2    2   -0.000024    0.000000
    4   11    0    3    2    0.000013   -0.000000
    4   11    0    4    2   -0.000020   -0.000000
    4   11    0    1    3    0.000013   -0.000000
    4   11    0    2    3    0.000013   -0.000000
    4   11    0    3    3    0.000029   -0.000000
    4   11    0    4    3   -0.000017    0.000000
    4   11    0    1    4    0.000013   -0.000000
    4   11    0    2    4    0.000018    0.000000
    4   11    0    3    4   -0.000027   -0.000000
    4   11    0    4    4   -0.000024    0.000000
    4   12    0    1    1    0.000003    0.000000
    4   12    0    2    1   -0.000006    0.000000
    4   12    0    3    1   -0.000006    0.000000
    4   12    0    4    1   -0.000003    0.000000
    4   12    0    1    2   -0.000000    0.000000
    4   12    0    2    2    0.000003    0.000000
    4   12    0    3    2   -0.000003    0.000000
    4   12    0    4    2   -0.000011   -0.000000
    4   12    0    1    3   -0.000003    0.000000
    4   12    0    2    3   -0.000010    0.000000
    4   12    0    3    3    0.000003    0.000000
    4   12    0    4    3   -0.000000    0.000000
    4   12    0    1    4   -0.000010    0.000000
    4   12    0    2    4    0.000011    0.000000
    4   12    0    3    4   -0.000006   -0.000000
    4   12    0    4    4    0.000003   -0.000000
    4   13    0    1    1   -0.000017   -0.000000
    4   13    0    2    1    0.000008   -0.000000
    4   13    0    3    1   -0.000009   -0.000000
    4   13    0    4    1   -0.000011    0.000000
    4   13    0    1    2    0.000005   -0.000000
    4   13    0    2    2    0.000014   -0.000000
    4   13    0    3    2   -0.000011    0.000000
    4   13    0    4    2   -0.000012    0.000000
    4   13    0    1    3    0.000012   -0.000000
    4   13    0    2    3   -0.000002    0.000000
    4   13    0    3    3   -0.000017   -0.000000
    4   13    0    4    3    0.000004    0.000000
    4   13    0    1    4   -0.000002    0.000000
    4   13    0    2    4    0.000021   -0.000000
    4   13    0    3    4    0.000008    0.000000
    4   13    0    4    4    0.000014   -0.000000
    4   14    0    1    1   -0.000013    0.000000
    4   14    0    2    1    0.000006    0.000000
    4   14    0    3    1    0.000018   -0.000000
    4   14    0    4    1   -0.000003   -0.000000
    4   14    0    1    2   -0.000000   -0.000000
    4   14    0    2    2    0.000012    0.000000
    4   14    0    3    2   -0.000003   -0.000000
    4   14    0    4    2    0.000009    0.000000
    4   14    0    1    3    0.000001    0.000000
    4   14    0    2    3    0.000003    0.000000
    4   14    0    3    3   -0.000013    0.000000
    4   14    0    4    3   -0.000000   -0.000000
    4   14    0    1    4    0.000003    0.000000
    4   14    0    2    4   -0.000008   -0.000000
    4   14    0    3    4    0.000006    0.000000
    4   14    0    4    4    0.000012    0.000000
    4   15    0    1    1   -0.000002    0.000000
    4   15    0    2    1    0.000009   -0.000000
    4   15    0    3    1    0.000012    0.000000
    4   15    0    4    1    0.000006   -0.000000
    4   15    0    1    2    0.000001    0.000000
    4   15    0    2    2    0.000001    0.000000
    4   15    0    3    2    0.000006   -0.000000
    4   15    0    4    2    0.000005   -0.000000
    4   15    0    1    3    0.000000   -0.000000
    4   15    0    2    3    0.000000   -0.000000
    4   15    0    3    3   -0.000002    0.000000
    4   15    0    4    3    0.000001    0.000000
    4   15    0    1    4    0.000000   -0.000000
    4   15    0    2    4   -0.000011   -0.000000
    4   15    0    3    4    0.000009   -0.000000
    4   15    0    4    4    0.000001    0.000000
    5  -10    0    1    1   -0.000001    0.000000
    5  -10    0    2    1   -0.000003   -0.000000
    5  -10    0    3    1   -0.000005    0.000000
    5  -10    0    4    1   -0.000005   -0.000000
    5  -10    0    1    2   -0.000003    0.000000
    5  -10    0    2    2    0.000001    0.000000
    5  -10    0    3    2   -0.000005   -0.000000
    5  -10    0    4    2   -0.000017   -0.000000
    5  -10    0    1    3    0.000001    0.000000
    5  -10    0    2    3    0.000000   -0.000000
    5  -10    0    3    3   -0.000001    0.000000
    5  -10    0    4    3   -0.000003    0.000000
    5  -10    0    1    4    0.000000   -0.000000
    5  -10    0    2    4    0.000001   -0.000000
    5  -10    0    3    4   -0.000003   -0.000000
    5  -10    0    4    4    0.000001    0.000000
    5   -9    0    1    1   -0.000015   -0.000000
    5   -9    0    2    1    0.000004   -0.000000
    5   -9    0    3    1    0.000013   -0.000000
    5   -9    0    4    1   -0.000007    0.000000
    5   -9    0    1    2    0.000002    0.000000
    5   -9    0    2    2    0.000014   -0.000000
    5   -9    0    3    2   -0.000007    0.000000
    5   -9    0    4    2    0.000013   -0.000000
    5   -9    0    1    3   -0.000009   -0.000000
    5   -9    0    2    3   -0.000003   -0.000000
    5   -9    0    3    3   -0.000015   -0.000000
    5   -9    0    4    3    0.000002    0.000000
    5   -9    0    1    4   -0.000003    0.000000
    5   -9    0    2    4   -0.000001    0.000000
    5   -9    0    3    4    0.000004   -0.000000
    5   -9    0    4    4    0.000014   -0.000000
    5   -8    0    1    1    0.000003   -0.000000
    5   -8    0    2    1    0.000003    0.000000
    5   -8    0    3    1    0.000008   -0.000000
    5   -8    0    4    1    0.000012    0.000000
    5   -8    0    1    2   -0.000020   -0.000000
    5   -8    0    2    2    0.000001   -0.000000
    5   -8    0    3    2    0.000012    0.000000
    5   -8    0    4    2    0.000017   -0.000000
    5   -8    0    1    3    0.000012    0.000000
    5   -8    0    2    3    0.000008    0.000000
    5   -8    0    3    3    0.000003   -0.000000
    5   -8    0    4    3   -0.000019    0.000000
    5   -8    0    1    4    0.000008    0.000000
    5   -8    0    2    4    0.000001   -0.000000
    5   -8    0    3    4    0.000003   -0.000000
    5   -8    0    4    4    0.000001   -0.000000
    5   -7    0    1    1    0.000013    0.000000
    5   -7    0    2    1    0.000012    0.000000
    5   -7    0    3    1    0.000025   -0.000000
    5   -7    0    4    1    0.000009    0.000000
    5   -7    0    1    2    0.000030   -0.000000
    5   -7    0    2    2   -0.000009    0.000000
    5   -7    0    3    2    0.000009   -0.000000
    5   -7    0    4    2    0.000025    0.000000
    5   -7    0    1    3    0.000002   -0.000000
    5   -7    0    2    3   -0.000000   -0.000000
    5   -7    0    3    3    0.000013   -0.000000
    5   -7    0    4    3    0.000030   -0.000000
    5   -7    0    1    4   -0.000000   -0.000000
    5   -7    0    2    4   -0.000002   -0.000000
    5   -7    0    3    4    0.000012    0.000000
    5   -7    0    4    4   -0.000009   -0.000000
    5   -6    0    1    1    0.000005    0.000000
    5   -6    0    2    1   -0.000021   -0.000000
    5   -6    0    3    1   -0.000040    0.000000
    5   -6    0    4    1   -0.000009   -0.000000
    5   -6    0    1    2    0.000006   -0.000000
    5   -6    0    2    2   -0.000015    0.000000
    5   -6    0    3    2   -0.000009   -0.000000
    5   -6    0    4    2   -0.000003   -0.000000
    5   -6    0    1    3    0.000006    0.000000
    5   -6    0    2    3    0.000008   -0.000000
    5   -6    0    3    3    0.000005    0.000000
    5   -6    0    4    3    0.000007   -0.000000
    5   -6    0    1    4    0.000008    0.000000
    5   -6    0    2    4    0.000014   -0.000000
    5   -6    0    3    4   -0.000021    0.000000
    5   -6    0    4    4   -0.000015    0.000000
    5   -5    0    1    1    0.000019   -0.000000
    5   -5    0    2    1   -0.000033   -0.000000
    5   -5    0    3    1   -0.000033    0.000000
    5   -5    0    4    1   -0.000001    0.000000
    5   -5    0    1    2   -0.000034    0.000000
    5   -5    0    2    2   -0.000020    0.000000
    5   -5    0    3    2   -0.000001    0.000000
    5   -5    0    4    2   -0.000034   -0.000000
    5   -5    0    1    3   -0.000033   -0.000000
    5   -5    0    2    3   -0.000004   -0.000000
    5   -5    0    3    3    0.000019    0.000000
    5   -5    0    4    3   -0.000034    0.000000
    5   -5    0    1    4   -0.000004   -0.000000
    5   -5    0    2    4   -0.000038    0.000000
    5   -5    0    3    4   -0.000034   -0.000000
    5   -5    0    4    4   -0.000020    0.000000
    5   -4    0    1    1    0.000002   -0.000000
    5   -4    0    2    1    0.000009    0.000000
    5   -4    0    3    1    0.000034   -0.000000
    5   -4    0    4    1    0.000031    0.000000
    5   -4    0    1    2   -0.000046   -0.000000
    5   -4    0    2    2    0.000006   -0.000000
    5   -4    0    3    2    0.000031    0.000000
    5   -4    0    4    2   -0.000033    0.000000
    5   -4    0    1    3   -0.000023   -0.000000
    5   -4    0    2    3   -0.000014    0.000000
    5   -4    0    3    3    0.000002   -0.000000
    5   -4    0    4    3   -0.000046   -0.000000
    5   -4    0    1    4   -0.000014    0.000000
    5   -4    0    2    4    0.000008    0.000000
    5   -4    0    3    4    0.000009   -0.000000
    5   -4    0    4    4    0.000006   -0.000000
    5   -3    0    1    1   -0.000038    0.000000
    5   -3    0    2    1    0.000057    0.000000
    5   -3    0    3    1    0.000089   -0.000000
    5   -3    0    4    1   -0.000016   -0.000000
    5   -3    0    1    2    0.000039   -0.000000
    5   -3    0    2    2    0.000011    0.000000
    5   -3    0    3    2   -0.000016   -0.000000
    5   -3    0    4    2    0.000004    0.000000
    5   -3    0    1    3    0.000014    0.000000
    5   -3    0    2    3   -0.000020   -0.000000
    5   -3    0    3    3   -0.000038    0.000000
    5   -3    0    4    3    0.000039   -0.000000
    5   -3    0    1    4   -0.000019   -0.000000
    5   -3    0    2    4    0.000052   -0.000000
    5   -3    0    3    4    0.000058    0.000000
    5   -3    0    4    4    0.000011   -0.000000
    5   -2    0    1    1   -0.000033    0.000000
    5   -2    0    2    1   -0.000036   -0.000000
    5   -2    0    3    1   -0.000021    0.000000
    5   -2    0    4    1   -0.000041   -0.000000
    5   -2    0    1    2   -0.000007    0.000000
    5   -2    0    2    2   -0.000022    0.000000
    5   -2    0    3    2   -0.000041    0.000000
    5   -2    0    4    2   -0.000053   -0.000000
    5   -2    0    1    3    0.000026   -0.000000
    5   -2    0    2    3    0.000023   -0.000000
    5   -2    0    3    3   -0.000033    0.000000
    5   -2    0    4    3   -0.000007    0.000000
    5   -2    0    1    4    0.000023   -0.000000
    5   -2    0    2    4   -0.000009   -0.000000
    5   -2    0    3    4   -0.000036   -0.000000
    5   -2    0    4    4   -0.000022    0.000001
    5   -1    0    1    1    0.000012   -0.000000
    5   -1    0    2    1   -0.000033    0.000000
    5   -1    0    3    1   -0.000008    0.000000
    5   -1    0    4    1   -0.000008    0.000001
    5   -1    0    1    2    0.000010   -0.000000
    5   -1    0    2    2   -0.000006   -0.000000
    5   -1    0    3    2   -0.000009    0.000000
    5   -1    0    4    2    0.000050    0.000000
    5   -1    0    1    3   -0.000001   -0.000000
    5   -1    0    2    3    0.000007    0.000000
    5   -1    0    3    3    0.000012    0.000000
    5   -1    0    4    3    0.000010    0.000000
    5   -1    0    1    4    0.000007    0.000000
    5   -1    0    2    4   -0.000061    0.000000
    5   -1    0    3    4   -0.000033   -0.000000
    5   -1    0    4    4   -0.000006   -0.000000
    5    0    0    1    1    0.000086   -0.000000
    5    0    0    2    1   -0.000030    0.000000
    5    0    0    3    1   -0.000073   -0.000001
    5    0    0    4    1   -0.000109    0.000000
    5    0    0    1    2    0.000031   -0.000000
    5    0    0    2    2    0.000069    0.000000
    5    0    0    3    2   -0.000109   -0.000000
    5    0    0    4    2   -0.000005    0.000000
    5    0    0    1    3    0.000019    0.000000
    5    0    0    2    3   -0.000021   -0.000000
    5    0    0    3    3    0.000086    0.000000
    5    0    0    4    3    0.000030   -0.000000
    5    0    0    1    4   -0.000020    0.000000
    5    0    0    2    4    0.000064   -0.000000
    5    0    0    3    4   -0.000030   -0.000000
    5    0    0    4    4    0.000069   -0.000000
    5    1    0    1    1   -0.000061    0.000001
    5    1    0    2    1    0.000084    0.000000
    5    1    0    3    1    0.000057   -0.000000
    5    1    0    4    1    0.000090   -0.000000
    5    1    0    1    2    0.000164    0.000000
    5    1    0    2    2   -0.000038    0.000000
    5    1    0    3    2    0.000090    0.000000
    5    1    0    4    2   -0.000166   -0.000000
    5    1    0    1    3   -0.000008   -0.000000
    5    1    0    2    3    0.000009   -0.000000
    5    1    0    3    3   -0.000061   -0.000000
    5    1    0    4    3    0.000164    0.000000
    5    1    0    1    4    0.000008    0.000000
    5    1    0    2    4    0.000050   -0.000000
    5    1    0    3    4    0.000084    0.000000
    5    1    0    4    4   -0.000037    0.000000
    5    2    0    1    1    0.000127   -0.000000
    5    2    0    2    1   -0.000139   -0.000000
    5    2    0    3    1    0.000382    0.000000
    5    2    0    4    1    0.000235    0.000000
    5    2    0    1    2   -0.000038   -0.000000
    5    2    0    2    2   -0.000153   -0.000000
    5    2    0    3    2    0.000235    0.000000
    5    2    0    4    2    0.000110   -0.000000
    5    2    0    1    3   -0.000065   -0.000000
    5    2    0    2    3    0.000129   -0.000000
    5    2    0    3    3    0.000126   -0.000000
    5    2    0    4    3   -0.000038    0.000000
    5    2    0    1    4    0.000129   -0.000000
    5    2    0    2    4   -0.000214    0.000000
    5    2    0    3    4   -0.000138   -0.000000
    5    2    0    4    4   -0.000153    0.000000
    5    3    0    1    1   -0.000160   -0.000000
    5    3    0    2    1    0.000127   -0.000000
    5    3    0    3    1   -0.000032   -0.000000
    5    3    0    4    1    0.000141   -0.000000
    5    3    0    1    2    0.000027    0.000000
    5    3    0    2    2    0.000133   -0.000000
    5    3    0    3    2    0.000141    0.000000
    5    3    0    4    2   -0.000077   -0.000000
    5    3    0    1    3    0.000096    0.000000
    5    3    0    2    3   -0.000091    0.000000
    5    3    0    3    3   -0.000159   -0.000000
    5    3    0    4    3    0.000027   -0.000000
    5    3    0    1    4   -0.000091   -0.000000
    5    3    0    2    4    0.000202    0.000001
    5    3    0    3    4    0.000127   -0.000000
    5    3    0    4    4    0.000133   -0.000000
    5    4    0    1    1    0.000064   -0.000000
    5    4    0    2    1    0.000092    0.000000
    5    4    0    3    1   -0.000115   -0.000000
    5    4    0    4    1   -0.000084    0.000000
    5    4    0    1    2    0.000012   -0.000000
    5    4    0    2    2   -0.000163    0.000000
    5    4    0    3    2   -0.000084    0.000000
    5    4    0    4    2    0.000038    0.000000
    5    4    0    1    3   -0.000065    0.000000
    5    4    0    2    3    0.000129    0.000000
    5    4    0    3    3    0.000064   -0.000000
    5    4    0    4    3    0.000012   -0.000000
    5    4    0    1    4    0.000129    0.000000
    5    4    0    2    4   -0.000214   -0.000000
    5    4    0    3    4    0.000092    0.000000
    5    4    0    4    4   -0.000163    0.000000
    5    5    0    1    1    0.000074    0.000000
    5    5    0    2    1    0.000037    0.000000
    5    5    0    3    1    0.000027   -0.000000
    5    5    0    4    1   -0.000029    0.000000
    5    5    0    1    2   -0.000023   -0.000000
    5    5    0    2    2    0.000082    0.000000
    5    5    0    3    2   -0.000029   -0.000001
    5    5    0    4    2    0.000013   -0.000000
    5    5    0    1    3    0.000042    0.000000
    5    5    0    2    3   -0.000021   -0.000000
    5    5    0    3    3    0.000074    0.000000
    5    5    0    4    3   -0.000023    0.000000
    5    5    0    1    4   -0.000021   -0.000000
    5    5    0    2    4   -0.000001   -0.000000
    5    5    0    3    4    0.000037    0.000000
    5    5    0    4    4    0.000082    0.000000
    5    6    0    1    1   -0.000011    0.000000
    5    6    0    2    1    0.000024   -0.000000
    5    6    0    3    1   -0.000081    0.000000
    5    6    0    4    1   -0.000007   -0.000000
    5    6    0    1    2   -0.000020    0.000000
    5    6    0    2    2    0.000017    0.000000
    5    6    0    3    2   -0.000007   -0.000000
    5    6    0    4    2    0.000007   -0.000000
    5    6    0    1    3    0.000035   -0.000000
    5    6    0    2    3   -0.000030   -0.000000
    5    6    0    3    3   -0.000012    0.000000
    5    6    0    4    3   -0.000020    0.000000
    5    6    0    1    4   -0.000030   -0.000000
    5    6    0    2    4    0.000049    0.000000
    5    6    0    3    4    0.000024   -0.000001
    5    6    0    4    4    0.000017   -0.000000
    5    7    0    1    1   -0.000043   -0.000000
    5    7    0    2    1   -0.000001   -0.000000
    5    7    0    3    1    0.000012    0.000000
    5    7    0    4    1    0.000029    0.000000
    5    7    0    1    2   -0.000031    0.000000
    5    7    0    2    2   -0.000011   -0.000000
    5    7    0    3    2    0.000029    0.000000
    5    7    0    4    2    0.000082    0.000000
    5    7    0    1    3   -0.000040   -0.000000
    5    7    0    2    3    0.000030    0.000000
    5    7    0    3    3   -0.000043   -0.000000
    5    7    0    4    3   -0.000031   -0.000000
    5    7    0    1    4    0.000030    0.000000
    5    7    0    2    4   -0.000022    0.000000
    5    7    0    3    4   -0.000001   -0.000000
    5    7    0    4    4   -0.000011   -0.000000
    5    8    0    1    1    0.000041   -0.000000
    5    8    0    2    1   -0.000006    0.000000
    5    8    0    3    1    0.000011   -0.000000
    5    8    0    4    1    0.000045    0.000000
    5    8    0    1    2    0.000012   -0.000000
    5    8    0    2    2   -0.000067   -0.000000
    5    8    0    3    2    0.000044   -0.000000
    5    8    0    4    2   -0.000010    0.000000
    5    8    0    1    3    0.000020   -0.000000
    5    8    0    2    3    0.000027    0.000000
    5    8    0    3    3    0.000041   -0.000000
    5    8    0    4    3    0.000012   -0.000000
    5    8    0    1    4    0.000027    0.000000
    5    8    0    2    4   -0.000003   -0.000000
    5    8    0    3    4   -0.000006    0.000000
    5    8    0    4    4   -0.000067    0.000000
    5    9    0    1    1   -0.000010    0.000000
    5    9    0    2    1   -0.000039    0.000000
    5    9    0    3    1   -0.000034    0.000000
    5    9    0    4    1   -0.000000   -0.000000
    5    9    0    1    2    0.000017    0.000000
    5    9    0    2    2    0.000019    0.000000
    5    9    0    3    2   -0.000000   -0.000000
    5    9    0    4    2   -0.000033   -0.000000
    5    9    0    1    3    0.000025    0.000000
    5    9    0    2    3   -0.000026   -0.000000
    5    9    0    3    3   -0.000011    0.000000
    5    9    0    4    3    0.000017    0.000000
    5    9    0    1    4   -0.000026   -0.000000
    5    9    0    2    4    0.000041   -0.000000
    5    9    0    3    4   -0.000039    0.000000
    5    9    0    4    4    0.000019    0.000000
    5   10    0    1    1   -0.000039   -0.000000
    5   10    0    2    1   -0.000000   -0.000000
    5   10    0    3    1   -0.000020    0.000000
    5   10    0    4    1   -0.000021    0.000000
    5   10    0    1    2    0.000000    0.000000
    5   10    0    2    2    0.000038    0.000000
    5   10    0    3    2   -0.000021    0.000000
    5   10    0    4    2   -0.000023   -0.000000
    5   10    0    1    3   -0.000012    0.000000
    5   10    0    2    3   -0.000020   -0.000000
    5   10    0    3    3   -0.000039   -0.000000
    5   10    0    4    3    0.000000    0.000000
    5   10    0    1    4   -0.000020   -0.000000
    5   10    0    2    4   -0.000003    0.000000
    5   10    0    3    4   -0.000000   -0.000000
    5   10    0    4    4    0.000038    0.000000
    5   11    0    1    1   -0.000016   -0.000000
    5   11    0    2    1    0.000019    0.000000
    5   11    0    3    1    0.000033   -0.000000
    5   11    0    4    1    0.000004    0.000000
    5   11    0    1    2   -0.000009   -0.000000
    5   11    0    2    2    0.000006   -0.000000
    5   11    0    3    2    0.000004    0.000000
    5   11    0    4    2    0.000018    0.000000
    5   11    0    1    3   -0.000041   -0.000000
    5   11    0    2    3    0.000000    0.000000
    5   11    0    3    3   -0.000016   -0.000000
    5   11    0    4    3   -0.000009   -0.000000
    5   11    0    1    4    0.000000    0.000000
    5   11    0    2    4   -0.000031    0.000000
    5   11    0    3    4    0.000019    0.000000
    5   11    0    4    4    0.000006   -0.000000
    5   12    0    1    1    0.000015   -0.000000
    5   12    0    2    1    0.000029    0.000000
    5   12    0    3    1    0.000025    0.000000
    5   12    0    4    1    0.000002    0.000000
    5   12    0    1    2    0.000011   -0.000000
    5   12    0    2    2   -0.000010    0.000000
    5   12    0    3    2    0.000002   -0.000000
    5   12    0    4    2   -0.000000    0.000000
    5   12    0    1    3    0.000019    0.000000
    5   12    0    2    3    0.000000    0.000000
    5   12    0    3    3    0.000015    0.000000
    5   12    0    4    3    0.000011   -0.000000
    5   12    0    1    4    0.000000    0.000000
    5   12    0    2    4    0.000001   -0.000000
    5   12    0    3    4    0.000029    0.000000
    5   12    0    4    4   -0.000010   -0.000000
    5   13    0    1    1   -0.000006    0.000000
    5   13    0    2    1   -0.000014    0.000000
    5   13    0    3    1    0.000006   -0.000000
    5   13    0    4    1   -0.000004   -0.000000
    5   13    0    1    2    0.000008   -0.000000
    5   13    0    2    2    0.000010    0.000000
    5   13    0    3    2   -0.000004   -0.000000
    5   13    0    4    2    0.000019    0.000000
    5   13    0    1    3   -0.000001    0.000000
    5   13    0    2    3    0.000001    0.000000
    5   13    0    3    3   -0.000006    0.000000
    5   13    0    4    3    0.000008   -0.000000
    5   13    0    1    4    0.000001   -0.000000
    5   13    0    2    4    0.000001   -0.000000
    5   13    0    3    4   -0.000014    0.000000
    5   13    0    4    4    0.000010    0.000000
    5   14    0    1    1    0.000009    0.000000
    5   14    0    2    1   -0.000012   -0.000000
    5   14    0    3    1   -0.000018    0.000000
    5   14    0    4    1    0.000002   -0.000000
    5   14    0    1    2   -0.000010    0.000000
    5   14    0    2    2   -0.000010    0.000000
    5   14    0    3    2    0.000002   -0.000000
    5   14    0    4    2   -0.000004   -0.000000
    5   14    0    1    3    0.000011   -0.000000
    5   14    0    2    3    0.000008   -0.000000
    5   14    0    3    3    0.000009    0.000000
    5   14    0    4    3   -0.000010    0.000000
    5   14    0    1    4    0.000008   -0.000000
    5   14    0    2    4    0.000002    0.000000
    5   14    0    3    4   -0.000012   -0.000000
    5   14    0    4    4   -0.000010    0.000000
    5   15    0    1    1   -0.000002   -0.000000
    5   15    0    2    1   -0.000002   -0.000000
    5   15    0    3    1   -0.000010   -0.000000
    5   15    0    4    1    0.000002    0.000000
    5   15    0    1    2   -0.000002    0.000000
    5   15    0    2    2    0.000002   -0.000000
    5   15    0    3    2    0.000002    0.000000
    5   15    0    4    2   -0.000002    0.000000
    5   15    0    1    3   -0.000006   -0.000000
    5   15    0    2    3   -0.000005    0.000000
    5   15    0    3    3   -0.000002   -0.000000
    5   15    0    4    3   -0.000002    0.000000
    5   15    0    1    4   -0.000005    0.000000
    5   15    0    2    4   -0.000005    0.000000
    5   15    0    3    4   -0.000002   -0.000000
    5   15    0    4    4    0.000002   -0.000000
    5   16    0    1    1    0.000006   -0.000000
    5   16    0    2    1    0.000010    0.000000
    5   16    0    3    1   -0.000002   -0.000000
    5   16    0    4    1   -0.000003   -0.000000
    5   16    0    1    2    0.000010   -0.000000
    5   16    0    2    2   -0.000006    0.000000
    5   16    0    3    2   -0.000003   -0.000000
    5   16    0    4    2   -0.000010    0.000000
    5   16    0    1    3    0.000002    0.000000
    5   16    0    2    3   -0.000000    0.000000
    5   16    0    3    3    0.000005   -0.000000
    5   16    0    4    3    0.000010   -0.000000
    5   16    0    1    4   -0.000000    0.000000
    5   16    0    2    4    0.000000   -0.000000
    5   16    0    3    4    0.000010    0.000000
    5   16    0    4    4   -0.000005   -0.000000
    6  -10    0    1    1   -0.000001   -0.000000
    6  -10    0    2    1   -0.000002   -0.000000
    6  -10    0    3    1    0.000007   -0.000000
    6  -10    0    4    1    0.000004    0.000000
    6  -10    0    1    2    0.000004    0.000000
    6  -10    0    2    2   -0.000002   -0.000000
    6  -10    0    3    2    0.000004    0.000000
    6  -10    0    4    2    0.000010   -0.000000
    6  -10    0    1    3    0.000015   -0.000000
    6  -10    0    2    3    0.000010    0.000000
    6  -10    0    3    3   -0.000001   -0.000000
    6  -10    0    4    3    0.000004    0.000000
    6  -10    0    1    4    0.000010    0.000000
    6  -10    0    2    4    0.000003    0.000000
    6  -10    0    3    4   -0.000002   -0.000000
    6  -10    0    4    4   -0.000002   -0.000000
    6   -9    0    1    1   -0.000001   -0.000000
    6   -9    0    2    1    0.000001    0.000000
    6   -9    0    3    1   -0.000006   -0.000000
    6   -9    0    4    1    0.000002   -0.000000
    6   -9    0    1    2    0.000020   -0.000000
    6   -9    0    2    2    0.000003   -0.000000
    6   -9    0    3    2    0.000002   -0.000000
    6   -9    0    4    2   -0.000012    0.000000
    6   -9    0    1    3    0.000012    0.000000
    6   -9    0    2    3   -0.000001    0.000000
    6   -9    0    3    3   -0.000001   -0.000000
    6   -9    0    4    3    0.000020   -0.000000
    6   -9    0    1    4   -0.000001    0.000000
    6   -9    0    2    4    0.000002   -0.000000
    6   -9    0    3    4    0.000001    0.000000
    6   -9    0    4    4    0.000003   -0.000000
    6   -8    0    1    1   -0.000008    0.000000
    6   -8    0    2    1   -0.000014    0.000000
    6   -8    0    3    1   -0.000007    0.000000
    6   -8    0    4    1    0.000006   -0.000000
    6   -8    0    1    2   -0.000012   -0.000000
    6   -8    0    2    2    0.000012    0.000000
    6   -8    0    3    2    0.000006   -0.000000
    6   -8    0    4    2    0.000007    0.000000
    6   -8    0    1    3   -0.000016    0.000000
    6   -8    0    2    3   -0.000007   -0.000000
    6   -8    0    3    3   -0.000008    0.000000
    6   -8    0    4    3   -0.000012   -0.000000
    6   -8    0    1    4   -0.000007   -0.000000
    6   -8    0    2    4   -0.000003   -0.000000
    6   -8    0    3    4   -0.000014   -0.000000
    6   -8    0    4    4    0.000012    0.000000
    6   -7    0    1    1    0.000013   -0.000000
    6   -7    0    2    1    0.000023   -0.000000
    6   -7    0    3    1    0.000003    0.000000
    6   -7    0    4    1   -0.000017   -0.000000
    6   -7    0    1    2    0.000003    0.000000
    6   -7    0    2    2   -0.000007   -0.000000
    6   -7    0    3    2   -0.000017   -0.000000
    6   -7    0    4    2   -0.000008   -0.000000
    6   -7    0    1    3   -0.000004    0.000000
    6   -7    0    2    3   -0.000011   -0.000000
    6   -7    0    3    3    0.000013   -0.000000
    6   -7    0    4    3    0.000003    0.000000
    6   -7    0    1    4   -0.000011    0.000000
    6   -7    0    2    4   -0.000012    0.000000
    6   -7    0    3    4    0.000023   -0.000000
    6   -7    0    4    4   -0.000007    0.000000
    6   -6    0    1    1    0.000003   -0.000000
    6   -6    0    2    1   -0.000017   -0.000000
    6   -6    0    3    1   -0.000005    0.000000
    6   -6    0    4    1   -0.000009    0.000000
    6   -6    0    1    2   -0.000017   -0.000000
    6   -6    0    2    2   -0.000016   -0.000000
    6   -6    0    3    2   -0.000009    0.000000
    6   -6    0    4    2   -0.000015   -0.000000
    6   -6    0    1    3   -0.000027   -0.000000
    6   -6    0    2    3    0.000012    0.000000
    6   -6    0    3    3    0.000003    0.000000
    6   -6    0    4    3   -0.000017    0.000000
    6   -6    0    1    4    0.000012   -0.000000
    6   -6    0    2    4   -0.000013    0.000000
    6   -6    0    3    4   -0.000017   -0.000000
    6   -6    0    4    4   -0.000016   -0.000000
    6   -5    0    1    1   -0.000003   -0.000000
    6   -5    0    2    1    0.000001    0.000000
    6   -5    0    3    1   -0.000003   -0.000000
    6   -5    0    4    1    0.000011    0.000000
    6   -5    0    1    2   -0.000026   -0.000000
    6   -5    0    2    2   -0.000006   -0.000000
    6   -5    0    3    2    0.000011   -0.000000
    6   -5    0    4    2   -0.000039    0.000000
    6   -5    0    1    3    0.000005    0.000000
    6   -5    0    2    3    0.000007    0.000000
    6   -5    0    3    3   -0.000003   -0.000000
    6   -5    0    4    3   -0.000026   -0.000000
    6   -5    0    1    4    0.000007    0.000000
    6   -5    0    2    4    0.000015   -0.000000
    6   -5    0    3    4    0.000001    0.000000
    6   -5    0    4    4   -0.000006   -0.000000
    6   -4    0    1    1   -0.000031    0.000000
    6   -4    0    2    1    0.000022   -0.000000
    6   -4    0    3    1    0.000056    0.000000
    6   -4    0    4    1    0.000003   -0.000000
    6   -4    0    1    2    0.000009   -0.000000
    6   -4    0    2    2    0.000029    0.000000
    6   -4    0    3    2    0.000003   -0.000000
    6   -4    0    4    2    0.000039    0.000000
    6   -4    0    1    3    0.000005    0.000000
    6   -4    0    2    3   -0.000009   -0.000000
    6   -4    0    3    3   -0.000031    0.000000
    6   -4    0    4    3    0.000009   -0.000000
    6   -4    0    1    4   -0.000009   -0.000000
    6   -4    0    2    4    0.000026   -0.000000
    6   -4    0    3    4    0.000022    0.000000
    6   -4    0    4    4    0.000029    0.000000
    6   -3    0    1    1   -0.000002    0.000000
    6   -3    0    2    1    0.000011   -0.000000
    6   -3    0    3    1   -0.000006    0.000000
    6   -3    0    4    1   -0.000030   -0.000000
    6   -3    0    1    2    0.000040    0.000000
    6   -3    0    2    2   -0.000003    0.000000
    6   -3    0    3    2   -0.000030    0.000000
    6   -3    0    4    2   -0.000001   -0.000000
    6   -3    0    1    3    0.000045   -0.000000
    6   -3    0    2    3    0.000004   -0.000000
    6   -3    0    3    3   -0.000002    0.000000
    6   -3    0    4    3    0.000040    0.000000
    6   -3    0    1    4    0.000004   -0.000000
    6   -3    0    2    4    0.000022    0.000000
    6   -3    0    3    4    0.000011   -0.000000
    6   -3    0    4    4   -0.000003    0.000000
    6   -2    0    1    1   -0.000001   -0.000000
    6   -2    0    2    1   -0.000057    0.000000
    6   -2    0    3    1   -0.000056   -0.000000
    6   -2    0    4    1   -0.000003    0.000001
    6   -2    0    1    2   -0.000018   -0.000000
    6   -2    0    2    2   -0.000001   -0.000001
    6   -2    0    3    2   -0.000003    0.000000
    6   -2    0    4    2    0.000009    0.000000
    6   -2    0    1    3   -0.000016   -0.000000
    6   -2    0    2    3    0.000017    0.000000
    6   -2    0    3    3   -0.000001   -0.000000
    6   -2    0    4    3   -0.000018    0.000000
    6   -2    0    1    4    0.000016    0.000000
    6   -2    0    2    4   -0.000030    0.000000
    6   -2    0    3    4   -0.000057   -0.000000
    6   -2    0    4    4   -0.000001   -0.000000
    6   -1    0    1    1    0.000011    0.000000
    6   -1    0    2    1    0.000028    0.000000
    6   -1    0    3    1   -0.000011   -0.000000
    6   -1    0    4    1    0.000014   -0.000000
    6   -1    0    1    2    0.000006   -0.000000
    6   -1    0    2    2    0.000012    0.000000
    6   -1    0    3    2    0.000014   -0.000000
    6   -1    0    4    2    0.000023    0.000000
    6   -1    0    1    3   -0.000000    0.000000
    6   -1    0    2    3   -0.000004    0.000000
    6   -1    0    3    3    0.000011    0.000000
    6   -1    0    4    3    0.000005   -0.000000
    6   -1    0    1    4   -0.000004    0.000000
    6   -1    0    2    4   -0.000012   -0.000000
    6   -1    0    3    4    0.000028    0.000000
    6   -1    0    4    4    0.000012   -0.000000
    6    0    0    1    1    0.000019    0.000000
    6    0    0    2    1   -0.000003   -0.000000
    6    0    0    3    1    0.000019    0.000000
    6    0    0    4    1    0.000021   -0.000000
    6    0    0    1    2    0.000002    0.000000
    6    0    0    2    2   -0.000004   -0.000000
    6    0    0    3    2    0.000021    0.000000
    6    0    0    4    2    0.000065   -0.000000
    6    0    0    1    3    0.000011   -0.000000
    6    0    0    2    3    0.000005   -0.000000
    6    0    0    3    3    0.000019    0.000000
    6    0    0    4    3    0.000003    0.000000
    6    0    0    1    4    0.000005   -0.000000
    6    0    0    2    4    0.000015   -0.000000
    6    0    0    3    4   -0.000002    0.000000
    6    0    0    4    4   -0.000003    0.000000
    6    1    0    1    1    0.000012   -0.000000
    6    1    0    2    1   -0.000010   -0.000001
    6    1    0    3    1    0.000049   -0.000000
    6    1    0    4    1    0.000043    0.000000
    6    1    0    1    2    0.000033   -0.000000
    6    1    0    2    2   -0.000006   -0.000000
    6    1    0    3    2    0.000043   -0.000000
    6    1    0    4    2   -0.000078   -0.000000
    6    1    0    1    3   -0.000011   -0.000000
    6    1    0    2    3   -0.000014   -0.000000
    6    1    0    3    3    0.000012   -0.000000
    6    1    0    4    3    0.000034    0.000000
    6    1    0    1    4   -0.000014   -0.000000
    6    1    0    2    4    0.000023    0.000000
    6    1    0    3    4   -0.000010   -0.000000
    6    1    0    4    4   -0.000006    0.000000
    6    2    0    1    1   -0.000030   -0.000000
    6    2    0    2    1    0.000038    0.000000
    6    2    0    3    1   -0.000015   -0.000000
    6    2    0    4    1    0.000056    0.000000
    6    2    0    1    2   -0.000069    0.000000
    6    2    0    2    2   -0.000008   -0.000000
    6    2    0    3    2    0.000056   -0.000000
    6    2    0    4    2    0.000161   -0.000000
    6    2    0    1    3   -0.000021   -0.000000
    6    2    0    2    3    0.000041    0.000000
    6    2    0    3    3   -0.000029    0.000000
    6    2    0    4    3   -0.000069   -0.000000
    6    2    0    1    4    0.000041    0.000000
    6    2    0    2    4   -0.000053    0.000000
    6    2    0    3    4    0.000038   -0.000000
    6    2    0    4    4   -0.000008   -0.000000
    6    3    0    1    1    0.000092   -0.000000
    6    3    0    2    1    0.000015    0.000000
    6    3    0    3    1    0.000166   -0.000000
    6    3    0    4    1   -0.000049   -0.000000
    6    3    0    1    2    0.000015   -0.000000
    6    3    0    2    2    0.000075   -0.000000
    6    3    0    3    2   -0.000049   -0.000000
    6    3    0    4    2   -0.000020    0.000000
    6    3    0    1    3    0.000040   -0.000000
    6    3    0    2    3   -0.000065    0.000000
    6    3    0    3    3    0.000092   -0.000000
    6    3    0    4    3    0.000015    0.000000
    6    3    0    1    4   -0.000065    0.000000
    6    3    0    2    4    0.000015   -0.000001
    6    3    0    3    4    0.000015    0.000000
    6    3    0    4    4    0.000075   -0.000000
    6    4    0    1    1   -0.000026    0.000000
    6    4    0    2    1   -0.000070   -0.000000
    6    4    0    3    1   -0.000009    0.000000
    6    4    0    4    1    0.000077    0.000000
    6    4    0    1    2    0.000036   -0.000000
    6    4    0    2    2   -0.000011    0.000000
    6    4    0    3    2    0.000077   -0.000000
    6    4    0    4    2   -0.000020    0.000000
    6    4    0    1    3   -0.000035    0.000000
    6    4    0    2    3   -0.000021   -0.000000
    6    4    0    3    3   -0.000027    0.000000
    6    4    0    4    3    0.000036   -0.000000
    6    4    0    1    4   -0.000021   -0.000000
    6    4    0    2    4    0.000090    0.000000
    6    4    0    3    4   -0.000070    0.000000
    6    4    0    4    4   -0.000011    0.000000
    6    5    0    1    1    0.000008    0.000000
    6    5    0    2    1    0.000036   -0.000000
    6    5    0    3    1    0.000071    0.000000
    6    5    0    4    1   -0.000010   -0.000000
    6    5    0    1    2   -0.000008    0.000000
    6    5    0    2    2   -0.000003    0.000000
    6    5    0    3    2   -0.000009    0.000000
    6    5    0    4    2    0.000012   -0.000001
    6    5    0    1    3   -0.000009   -0.000000
    6    5    0    2    3    0.000035    0.000000
    6    5    0    3    3    0.000009   -0.000000
    6    5    0    4    3   -0.000008    0.000000
    6    5    0    1    4    0.000034   -0.000000
    6    5    0    2    4   -0.000064    0.000001
    6    5    0    3    4    0.000036   -0.000001
    6    5    0    4    4   -0.000002    0.000000
    6    6    0    1    1    0.000002   -0.000000
    6    6    0    2    1    0.000012   -0.000000
    6    6    0    3    1    0.000026    0.000000
    6    6    0    4    1   -0.000008    0.000000
    6    6    0    1    2    0.000007    0.000000
    6    6    0    2    2    0.000013   -0.000000
    6    6    0    3    2   -0.000008    0.000000
    6    6    0    4    2   -0.000015    0.000000
    6    6    0    1    3    0.000002   -0.000000
    6    6    0    2    3   -0.000022    0.000000
    6    6    0    3    3    0.000002   -0.000000
    6    6    0    4    3    0.000007    0.000000
    6    6    0    1    4   -0.000022    0.000000
    6    6    0    2    4    0.000009   -0.000000
    6    6    0    3    4    0.000012    0.000000
    6    6    0    4    4    0.000014   -0.000000
    6    7    0    1    1    0.000027   -0.000000
    6    7    0    2    1   -0.000003    0.000000
    6    7    0    3    1   -0.000010   -0.000000
    6    7    0    4    1   -0.000030   -0.000000
    6    7    0    1    2    0.000019   -0.000000
    6    7    0    2    2   -0.000003    0.000000
    6    7    0    3    2   -0.000030   -0.000000
    6    7    0    4    2   -0.000037    0.000000
    6    7    0    1    3    0.000019    0.000000
    6    7    0    2    3    0.000000   -0.000000
    6    7    0    3    3    0.000027    0.000000
    6    7    0    4    3    0.000019   -0.000000
    6    7    0    1    4    0.000000    0.000000
    6    7    0    2    4    0.000008   -0.000001
    6    7    0    3    4   -0.000003    0.000000
    6    7    0    4    4   -0.000003    0.000000
    6    8    0    1    1   -0.000033    0.000000
    6    8    0    2    1    0.000000    0.000000
    6    8    0    3    1   -0.000028    0.000000
    6    8    0    4    1   -0.000017   -0.000000
    6    8    0    1    2   -0.000038    0.000000
    6    8    0    2    2    0.000031    0.000000
    6    8    0    3    2   -0.000017   -0.000000
    6    8    0    4    2    0.000021   -0.000000
    6    8    0    1    3   -0.000012   -0.000000
    6    8    0    2    3    0.000003   -0.000000
    6    8    0    3    3   -0.000034    0.000000
    6    8    0    4    3   -0.000038    0.000000
    6    8    0    1    4    0.000003   -0.000000
    6    8    0    2    4    0.000000    0.000000
    6    8    0    3    4    0.000000   -0.000000
    6    8    0    4    4    0.000031    0.000000
    6    9    0    1    1    0.000020   -0.000000
    6    9    0    2    1    0.000028   -0.000000
    6    9    0    3    1    0.000046    0.000000
    6    9    0    4    1    0.000009    0.000000
    6    9    0    1    2   -0.000002    0.000000
    6    9    0    2    2   -0.000025    0.000000
    6    9    0    3    2    0.000009    0.000000
    6    9    0    4    2    0.000050   -0.000000
    6    9    0    1    3   -0.000012   -0.000000
    6    9    0    2    3    0.000015    0.000000
    6    9    0    3    3    0.000020   -0.000000
    6    9    0    4    3   -0.000002    0.000000
    6    9    0    1    4    0.000015   -0.000000
    6    9    0    2    4   -0.000034    0.000000
    6    9    0    3    4    0.000028   -0.000000
    6    9    0    4    4   -0.000025   -0.000000
    6   10    0    1    1    0.000028   -0.000000
    6   10    0    2    1   -0.000024    0.000000
    6   10    0    3    1   -0.000020   -0.000000
    6   10    0    4    1    0.000021    0.000000
    6   10    0    1    2   -0.000011   -0.000000
    6   10    0    2    2   -0.000029   -0.000000
    6   10    0    3    2    0.000021    0.000000
    6   10    0    4    2   -0.000022    0.000000
    6   10    0    1    3    0.000032    0.000000
    6   10    0    2    3    0.000012    0.000000
    6   10    0    3    3    0.000028    0.000000
    6   10    0    4    3   -0.000011   -0.000000
    6   10    0    1    4    0.000012    0.000000
    6   10    0    2    4    0.000035   -0.000000
    6   10    0    3    4   -0.000024    0.000000
    6   10    0    4    4   -0.000029   -0.000000
    6   11    0    1    1   -0.000016    0.000000
    6   11    0    2    1   -0.000018    0.000000
    6   11    0    3    1   -0.000020    0.000000
    6   11    0    4    1   -0.000000   -0.000000
    6   11    0    1    2    0.000009   -0.000000
    6   11    0    2    2    0.000007    0.000000
    6   11    0    3    2   -0.000000   -0.000000
    6   11    0    4    2   -0.000000    0.000000
    6   11    0    1    3    0.000013    0.000000
    6   11    0    2    3   -0.000013    0.000000
    6   11    0    3    3   -0.000016    0.000000
    6   11    0    4    3    0.000009   -0.000000
    6   11    0    1    4   -0.000013    0.000000
    6   11    0    2    4    0.000018   -0.000000
    6   11    0    3    4   -0.000019    0.000000
    6   11    0    4    4    0.000006    0.000000
    6   12    0    1    1   -0.000026   -0.000000
    6   12    0    2    1   -0.000000    0.000000
    6   12    0    3    1   -0.000020    0.000000
    6   12    0    4    1   -0.000004   -0.000000
    6   12    0    1    2    0.000000    0.000000
    6   12    0    2    2    0.000013    0.000000
    6   12    0    3    2   -0.000004   -0.000000
    6   12    0    4    2    0.000015   -0.000000
    6   12    0    1    3    0.000019    0.000000
    6   12    0    2    3   -0.000001   -0.000000
    6   12    0    3    3   -0.000026    0.000000
    6   12    0    4    3    0.000000    0.000000
    6   12    0    1    4   -0.000000   -0.000000
    6   12    0    2    4    0.000001    0.000000
    6   12    0    3    4   -0.000000   -0.000000
    6   12    0    4    4    0.000013    0.000000
    6   13    0    1    1    0.000010    0.000000
    6   13    0    2    1    0.000005   -0.000000
    6   13    0    3    1    0.000008    0.000000
    6   13    0    4    1   -0.000003    0.000000
    6   13    0    1    2    0.000025   -0.000000
    6   13    0    2    2   -0.000003   -0.000000
    6   13    0    3    2   -0.000003    0.000000
    6   13    0    4    2   -0.000009   -0.000000
    6   13    0    1    3   -0.000006   -0.000000
    6   13    0    2    3    0.000000   -0.000000
    6   13    0    3    3    0.000010   -0.000000
    6   13    0    4    3    0.000024    0.000000
    6   13    0    1    4    0.000000   -0.000000
    6   13    0    2    4   -0.000034    0.000000
    6   13    0    3    4    0.000005   -0.000000
    6   13    0    4    4   -0.000003   -0.000000
    6   14    0    1    1   -0.000004   -0.000000
    6   14    0    2    1   -0.000014   -0.000000
    6   14    0    3    1   -0.000009    0.000000
    6   14    0    4    1    0.000003    0.000000
    6   14    0    1    2   -0.000016    0.000000
    6   14    0    2    2    0.000008   -0.000000
    6   14    0    3    2    0.000004    0.000000
    6   14    0    4    2   -0.000009    0.000000
    6   14    0    1    3   -0.000019    0.000000
    6   14    0    2    3   -0.000002    0.000000
    6   14    0    3    3   -0.000004   -0.000000
    6   14    0    4    3   -0.000016   -0.000000
    6   14    0    1    4   -0.000002    0.000000
    6   14    0    2    4    0.000003    0.000000
    6   14    0    3    4   -0.000014    0.000000
    6   14    0    4    4    0.000008   -0.000000
    6   15    0    1    1    0.000011    0.000000
    6   15    0    2    1    0.000013    0.000000
    6   15    0    3    1    0.000012   -0.000000
    6   15    0    4    1    0.000001   -0.000000
    6   15    0    1    2   -0.000006   -0.000000
    6   15    0    2    2   -0.000008    0.000000
    6   15    0    3    2    0.000001   -0.000000
    6   15    0    4    2    0.000004    0.000000
    6   15    0    1    3   -0.000012    0.000000
    6   15    0    2    3   -0.000010    0.000000
    6   15    0    3    3    0.000011   -0.000000
    6   15    0    4    3   -0.000006   -0.000000
    6   15    0    1    4   -0.000009    0.000000
    6   15    0    2    4   -0.000007   -0.000000
    6   15    0    3    4    0.000013    0.000000
    6   15    0    4    4   -0.000008    0.000000
    6   16    0    1    1   -0.000000    0.000000
    6   16    0    2    1    0.000004   -0.000000
    6   16    0    3    1   -0.000001    0.000000
    6   16    0    4    1   -0.000002   -0.000000
    6   16    0    1    2   -0.000002    0.000000
    6   16    0    2    2   -0.000002    0.000000
    6   16    0    3    2   -0.000002   -0.000000
    6   16    0    4    2    0.000002   -0.000000
    6   16    0    1    3    0.000004    0.000000
    6   16    0    2    3    0.000004   -0.000000
    6   16    0    3    3   -0.000000    0.000000
    6   16    0    4    3   -0.000002    0.000000
    6   16    0    1    4    0.000004   -0.000000
    6   16    0    2    4    0.000010    0.000000
    6   16    0    3    4    0.000004   -0.000000
    6   16    0    4    4   -0.000002    0.000000
    7   -9    0    1    1    0.000017    0.000000
    7   -9    0    2    1   -0.000002    0.000000
    7   -9    0    3    1   -0.000010    0.000000
    7   -9    0    4    1    0.000006   -0.000000
    7   -9    0    1    2   -0.000024    0.000000
    7   -9    0    2    2   -0.000013    0.000000
    7   -9    0    3    2    0.000006   -0.000000
    7   -9    0    4    2   -0.000013   -0.000000
    7   -9    0    1    3   -0.000018    0.000000
    7   -9    0    2    3    0.000002   -0.000000
    7   -9    0    3    3    0.000017    0.000000
    7   -9    0    4    3   -0.000024    0.000000
    7   -9    0    1    4    0.000002   -0.000000
    7   -9    0    2    4   -0.000015   -0.000000
    7   -9    0    3    4   -0.000002   -0.000000
    7   -9    0    4    4   -0.000013    0.000000
    7   -8    0    1    1    0.000011   -0.000000
    7   -8    0    2    1    0.000004   -0.000000
    7   -8    0    3    1    0.000017   -0.000000
    7   -8    0    4    1    0.000013    0.000000
    7   -8    0    1    2    0.000004    0.000000
    7   -8    0    2    2   -0.000018   -0.000000
    7   -8    0    3    2    0.000013    0.000000
    7   -8    0    4    2    0.000006   -0.000000
    7   -8    0    1    3   -0.000022   -0.000000
    7   -8    0    2    3    0.000002    0.000000
    7   -8    0    3    3    0.000011   -0.000000
    7   -8    0    4    3    0.000004    0.000000
    7   -8    0    1    4    0.000002   -0.000000
    7   -8    0    2    4    0.000004    0.000000
    7   -8    0    3    4    0.000004   -0.000000
    7   -8    0    4    4   -0.000018    0.000000
    7   -7    0    1    1   -0.000006   -0.000000
    7   -7    0    2    1    0.000004    0.000000
    7   -7    0    3    1   -0.000024    0.000000
    7   -7    0    4    1   -0.000005    0.000000
    7   -7    0    1    2    0.000003   -0.000000
    7   -7    0    2    2   -0.000001   -0.000000
    7   -7    0    3    2   -0.000005   -0.000000
    7   -7    0    4    2   -0.000030    0.000000
    7   -7    0    1    3    0.000038   -0.000000
    7   -7    0    2    3    0.000003    0.000000
    7   -7    0    3    3   -0.000006   -0.000000
    7   -7    0    4    3    0.000003   -0.000000
    7   -7    0    1    4    0.000003    0.000000
    7   -7    0    2    4    0.000041   -0.000000
    7   -7    0    3    4    0.000004    0.000000
    7   -7    0    4    4   -0.000001   -0.000000
    7   -6    0    1    1   -0.000012    0.000000
    7   -6    0    2    1   -0.000012    0.000000
    7   -6    0    3    1    0.000010   -0.000000
    7   -6    0    4    1   -0.000014   -0.000000
    7   -6    0    1    2    0.000008   -0.000000
    7   -6    0    2    2    0.000020    0.000000
    7   -6    0    3    2   -0.000014   -0.000000
    7   -6    0    4    2   -0.000015    0.000000
    7   -6    0    1    3   -0.000001    0.000000
    7   -6    0    2    3   -0.000009    0.000000
    7   -6    0    3    3   -0.000012    0.000000
    7   -6    0    4    3    0.000008   -0.000000
    7   -6    0    1    4   -0.000009    0.000000
    7   -6    0    2    4   -0.000015   -0.000000
    7   -6    0    3    4   -0.000012    0.000000
    7   -6    0    4    4    0.000020    0.000000
    7   -5    0    1    1   -0.000022    0.000000
    7   -5    0    2    1    0.000010    0.000000
    7   -5    0    3    1    0.000018    0.000000
    7   -5    0    4    1    0.000005   -0.000000
    7   -5    0    1    2   -0.000008    0.000000
    7   -5    0    2    2    0.000025    0.000000
    7   -5    0    3    2    0.000005   -0.000000
    7   -5    0    4    2    0.000033    0.000000
    7   -5    0    1    3   -0.000001    0.000000
    7   -5    0    2    3   -0.000002   -0.000000
    7   -5    0    3    3   -0.000022    0.000000
    7   -5    0    4    3   -0.000008   -0.000000
    7   -5    0    1    4   -0.000002   -0.000000
    7   -5    0    2    4    0.000001    0.000000
    7   -5    0    3    4    0.000010    0.000000
    7   -5    0    4    4    0.000025    0.000000
    7   -4    0    1    1    0.000009    0.000000
    7   -4    0    2    1    0.000030   -0.000000
    7   -4    0    3    1    0.000011    0.000000
    7   -4    0    4    1   -0.000003    0.000000
    7   -4    0    1    2    0.000038    0.000000
    7   -4    0    2    2   -0.000003   -0.000000
    7   -4    0    3    2   -0.000004    0.000000
    7   -4    0    4    2    0.000029   -0.000000
    7   -4    0    1    3    0.000016   -0.000000
    7   -4    0    2    3   -0.000001   -0.000000
    7   -4    0    3    3    0.000008    0.000000
    7   -4    0    4    3    0.000038    0.000000
    7   -4    0    1    4   -0.000001   -0.000000
    7   -4    0    2    4   -0.000009    0.000000
    7   -4    0    3    4    0.000029   -0.000000
    7   -4    0    4    4   -0.000003    0.000000
    7   -3    0    1    1    0.000009   -0.000000
    7   -3    0    2    1   -0.000030    0.000000
    7   -3    0    3    1   -0.000059   -0.000000
    7   -3    0    4    1   -0.000008    0.000000
    7   -3    0    1    2   -0.000010    0.000000
    7   -3    0    2    2   -0.000001   -0.000000
    7   -3    0    3    2   -0.000008    0.000000
    7   -3    0    4    2   -0.000028    0.000000
    7   -3    0    1    3    0.000006   -0.000000
    7   -3    0    2    3    0.000008    0.000000
    7   -3    0    3    3    0.000010   -0.000000
    7   -3    0    4    3   -0.000010    0.000000
    7   -3    0    1    4    0.000008    0.000000
    7   -3    0    2    4   -0.000005   -0.000000
    7   -3    0    3    4   -0.000030    0.000000
    7   -3    0    4    4   -0.000001   -0.000001
    7   -2    0    1    1    0.000018    0.000000
    7   -2    0    2    1   -0.000008    0.000000
    7   -2    0    3    1    0.000014   -0.000000
    7   -2    0    4    1    0.000013   -0.000000
    7   -2    0    1    2   -0.000011   -0.000000
    7   -2    0    2    2   -0.000011    0.000000
    7   -2    0    3    2    0.000013   -0.000000
    7   -2    0    4    2    0.000018    0.000000
    7   -2    0    1    3   -0.000033    0.000000
    7   -2    0    2    3    0.000004    0.000000
    7   -2    0    3    3    0.000018    0.000000
    7   -2    0    4    3   -0.000011   -0.000000
    7   -2    0    1    4    0.000004    0.000000
    7   -2    0    2    4   -0.000027   -0.000000
    7   -2    0    3    4   -0.000008    0.000000
    7   -2    0    4    4   -0.000011    0.000000
    7   -1    0    1    1    0.000001    0.000000
    7   -1    0    2    1    0.000025   -0.000000
    7   -1    0    3    1   -0.000003    0.000000
    7   -1    0    4    1    0.000008   -0.000000
    7   -1    0    1    2   -0.000003    0.000000
    7   -1    0    2    2    0.000005    0.000000
    7   -1    0    3    2    0.000008    0.000000
    7   -1    0    4    2   -0.000004   -0.000000
    7   -1    0    1    3    0.000028   -0.000000
    7   -1    0    2    3    0.000000   -0.000000
    7   -1    0    3    3    0.000001    0.000000
    7   -1    0    4    3   -0.000002    0.000000
    7   -1    0    1    4    0.000000   -0.000001
    7   -1    0    2    4    0.000038   -0.000000
    7   -1    0    3    4    0.000025   -0.000000
    7   -1    0    4    4    0.000005    0.000000
    7    0    0    1    1    0.000006   -0.000000
    7    0    0    2    1   -0.000007   -0.000000
    7    0    0    3    1    0.000010    0.000000
    7    0    0    4    1   -0.000005    0.000000
    7    0    0    1    2    0.000007   -0.000000
    7    0    0    2    2   -0.000004   -0.000000
    7    0    0    3    2   -0.000005    0.000000
    7    0    0    4    2    0.000015    0.000000
    7    0    0    1    3   -0.000000   -0.000000
    7    0    0    2    3   -0.000001    0.000000
    7    0    0    3    3    0.000006   -0.000000
    7    0    0    4    3    0.000007    0.000000
    7    0    0    1    4   -0.000001    0.000000
    7    0    0    2    4   -0.000008    0.000000
    7    0    0    3    4   -0.000007   -0.000000
    7    0    0    4    4   -0.000005   -0.000000
    7    1    0    1    1    0.000011   -0.000000
    7    1    0    2    1   -0.000005    0.000000
    7    1    0    3    1   -0.000001   -0.000000
    7    1    0    4    1   -0.000007   -0.000000
    7    1    0    1    2   -0.000028   -0.000000
    7    1    0    2    2    0.000012   -0.000000
    7    1    0    3    2   -0.000007   -0.000000
    7    1    0    4    2   -0.000061    0.000000
    7    1    0    1    3   -0.000003    0.000000
    7    1    0    2    3   -0.000008    0.000000
    7    1    0    3    3    0.000011    0.000000
    7    1    0    4    3   -0.000028   -0.000000
    7    1    0    1    4   -0.000008    0.000000
    7    1    0    2    4   -0.000004   -0.000000
    7    1    0    3    4   -0.000005    0.000000
    7    1    0    4    4    0.000012   -0.000000
    7    2    0    1    1   -0.000033    0.000000
    7    2    0    2    1    0.000007    0.000000
    7    2    0    3    1    0.000081    0.000000
    7    2    0    4    1    0.000035   -0.000000
    7    2    0    1    2    0.000036   -0.000000
    7    2    0    2    2   -0.000022    0.000000
    7    2    0    3    2    0.000035    0.000000
    7    2    0    4    2    0.000059    0.000000
    7    2    0    1    3   -0.000056    0.000000
    7    2    0    2    3    0.000003   -0.000000
    7    2    0    3    3   -0.000033    0.000000
    7    2    0    4    3    0.000036   -0.000000
    7    2    0    1    4    0.000003   -0.000000
    7    2    0    2    4    0.000009   -0.000000
    7    2    0    3    4    0.000007   -0.000000
    7    2    0    4    4   -0.000021    0.000000
    7    3    0    1    1    0.000024    0.000000
    7    3    0    2    1    0.000008   -0.000000
    7    3    0    3    1   -0.000054    0.000000
    7    3    0    4    1   -0.000008   -0.000000
    7    3    0    1    2   -0.000057    0.000000
    7    3    0    2    2   -0.000021   -0.000000
    7    3    0    3    2   -0.000008   -0.000000
    7    3    0    4    2   -0.000045   -0.000000
    7    3    0    1    3    0.000089   -0.000000
    7    3    0    2    3    0.000016   -0.000000
    7    3    0    3    3    0.000024    0.000000
    7    3    0    4    3   -0.000057    0.000000
    7    3    0    1    4    0.000016   -0.000000
    7    3    0    2    4    0.000005    0.000000
    7    3    0    3    4    0.000008   -0.000000
    7    3    0    4    4   -0.000021    0.000000
    7    4    0    1    1   -0.000031   -0.000000
    7    4    0    2    1   -0.000025   -0.000000
    7    4    0    3    1    0.000095   -0.000000
    7    4    0    4    1    0.000026    0.000000
    7    4    0    1    2    0.000040    0.000000
    7    4    0    2    2    0.000035   -0.000000
    7    4    0    3    2    0.000027    0.000000
    7    4    0    4    2    0.000046   -0.000000
    7    4    0    1    3   -0.000069   -0.000000
    7    4    0    2    3   -0.000031    0.000000
    7    4    0    3    3   -0.000031   -0.000000
    7    4    0    4    3    0.000040    0.000000
    7    4    0    1    4   -0.000031    0.000000
    7    4    0    2    4   -0.000033   -0.000000
    7    4    0    3    4   -0.000025   -0.000000
    7    4    0    4    4    0.000034    0.000000
    7    5    0    1    1   -0.000005   -0.000000
    7    5    0    2    1    0.000021    0.000000
    7    5    0    3    1   -0.000052   -0.000000
    7    5    0    4    1    0.000023    0.000000
    7    5    0    1    2   -0.000009   -0.000000
    7    5    0    2    2   -0.000049   -0.000000
    7    5    0    3    2    0.000022    0.000000
    7    5    0    4    2   -0.000010    0.000000
    7    5    0    1    3    0.000040   -0.000000
    7    5    0    2    3    0.000044   -0.000000
    7    5    0    3    3   -0.000005   -0.000000
    7    5    0    4    3   -0.000009   -0.000000
    7    5    0    1    4    0.000045    0.000000
    7    5    0    2    4    0.000054   -0.000000
    7    5    0    3    4    0.000020    0.000000
    7    5    0    4    4   -0.000049   -0.000000
    7    6    0    1    1   -0.000002   -0.000000
    7    6    0    2    1   -0.000020    0.000000
    7    6    0    3    1    0.000010   -0.000000
    7    6    0    4    1   -0.000005   -0.000000
    7    6    0    1    2    0.000003   -0.000000
    7    6    0    2    2    0.000026    0.000000
    7    6    0    3    2   -0.000005   -0.000000
    7    6    0    4    2    0.000016    0.000000
    7    6    0    1    3   -0.000004    0.000000
    7    6    0    2    3   -0.000027   -0.000000
    7    6    0    3    3   -0.000003    0.000000
    7    6    0    4    3    0.000003   -0.000000
    7    6    0    1    4   -0.000027   -0.000000
    7    6    0    2    4   -0.000043   -0.000000
    7    6    0    3    4   -0.000020    0.000000
    7    6    0    4    4    0.000026    0.000000
    7    7    0    1    1   -0.000002    0.000000
    7    7    0    2    1    0.000011   -0.000000
    7    7    0    3    1    0.000003    0.000000
    7    7    0    4    1    0.000005   -0.000000
    7    7    0    1    2   -0.000002    0.000000
    7    7    0    2    2    0.000003    0.000000
    7    7    0    3    2    0.000005    0.000000
    7    7    0    4    2   -0.000010   -0.000000
    7    7    0    1    3   -0.000011   -0.000000
    7    7    0    2    3   -0.000003   -0.000000
    7    7    0    3    3   -0.000002    0.000000
    7    7    0    4    3   -0.000002    0.000000
    7    7    0    1    4   -0.000003   -0.000000
    7    7    0    2    4    0.000004    0.000000
    7    7    0    3    4    0.000011   -0.000000
    7    7    0    4    4    0.000003    0.000000
    7    8    0    1    1    0.000013   -0.000000
    7    8    0    2    1   -0.000010   -0.000000
    7    8    0    3    1    0.000028    0.000000
    7    8    0    4    1    0.000005    0.000000
    7    8    0    1    2    0.000017   -0.000000
    7    8    0    2    2   -0.000008   -0.000000
    7    8    0    3    2    0.000005    0.000000
    7    8    0    4    2    0.000004   -0.000000
    7    8    0    1    3   -0.000007   -0.000000
    7    8    0    2    3    0.000003    0.000000
    7    8    0    3    3    0.000014   -0.000000
    7    8    0    4    3    0.000017   -0.000000
    7    8    0    1    4    0.000003    0.000000
    7    8    0    2    4   -0.000001    0.000000
    7    8    0    3    4   -0.000010   -0.000000
    7    8    0    4    4   -0.000008   -0.000000
    7    9    0    1    1   -0.000012    0.000000
    7    9    0    2    1    0.000006    0.000000
    7    9    0    3    1   -0.000043   -0.000000
    7    9    0    4    1   -0.000018   -0.000000
    7    9    0    1    2    0.000010    0.000000
    7    9    0    2    2    0.000019   -0.000000
    7    9    0    3    2   -0.000018   -0.000000
    7    9    0    4    2   -0.000044    0.000000
    7    9    0    1    3    0.000036    0.000000
    7    9    0    2    3   -0.000004   -0.000000
    7    9    0    3    3   -0.000012    0.000000
    7    9    0    4    3    0.000010   -0.000000
    7    9    0    1    4   -0.000004   -0.000000
    7    9    0    2    4    0.000030   -0.000000
    7    9    0    3    4    0.000006    0.000000
    7    9    0    4    4    0.000019   -0.000000
    7   10    0    1    1   -0.000016   -0.000000
    7   10    0    2    1    0.000005    0.000000
    7   10    0    3    1    0.000022    0.000000
    7   10    0    4    1   -0.000010   -0.000000
    7   10    0    1    2   -0.000015   -0.000000
    7   10    0    2    2    0.000024    0.000000
    7   10    0    3    2   -0.000010   -0.000000
    7   10    0    4    2    0.000019    0.000000
    7   10    0    1    3   -0.000025   -0.000000
    7   10    0    2    3   -0.000001    0.000000
    7   10    0    3    3   -0.000016    0.000000
    7   10    0    4    3   -0.000015   -0.000000
    7   10    0    1    4   -0.000001   -0.000000
    7   10    0    2    4   -0.000035    0.000000
    7   10    0    3    4    0.000005   -0.000000
    7   10    0    4    4    0.000024    0.000000
    7   11    0    1    1    0.000029    0.000000
    7   11    0    2    1    0.000026    0.000000
    7   11    0    3    1    0.000033    0.000000
    7   11    0    4    1   -0.000004    0.000000
    7   11    0    1    2    0.000018    0.000000
    7   11    0    2    2   -0.000024    0.000000
    7   11    0    3    2   -0.000004    0.000000
    7   11    0    4    2    0.000018   -0.000000
    7   11    0    1    3    0.000005    0.000000
    7   11    0    2    3    0.000009   -0.000000
    7   11    0    3    3    0.000029    0.000000
    7   11    0    4    3    0.000017    0.000000
    7   11    0    1    4    0.000009   -0.000000
    7   11    0    2    4   -0.000004    0.000000
    7   11    0    3    4    0.000027   -0.000000
    7   11    0    4    4   -0.000024   -0.000000
    7   12    0    1    1    0.000014   -0.000000
    7   12    0    2    1   -0.000029   -0.000000
    7   12    0    3    1   -0.000021   -0.000000
    7   12    0    4    1    0.000004    0.000000
    7   12    0    1    2   -0.000011    0.000000
    7   12    0    2    2   -0.000011   -0.000000
    7   12    0    3    2    0.000004    0.000000
    7   12    0    4    2    0.000016   -0.000000
    7   12    0    1    3   -0.000003   -0.000000
    7   12    0    2    3    0.000010    0.000000
    7   12    0    3    3    0.000014   -0.000000
    7   12    0    4    3   -0.000011    0.000000
    7   12    0    1    4    0.000010    0.000000
    7   12    0    2    4    0.000011    0.000000
    7   12    0    3    4   -0.000028    0.000000
    7   12    0    4    4   -0.000011   -0.000000
    7   13    0    1    1    0.000010   -0.000000
    7   13    0    2    1   -0.000005    0.000000
    7   13    0    3    1   -0.000033   -0.000000
    7   13    0    4    1   -0.000000   -0.000000
    7   13    0    1    2   -0.000025   -0.000000
    7   13    0    2    2   -0.000003   -0.000000
    7   13    0    3    2   -0.000000   -0.000000
    7   13    0    4    2   -0.000021    0.000000
    7   13    0    1    3   -0.000001    0.000000
    7   13    0    2    3   -0.000002    0.000000
    7   13    0    3    3    0.000010    0.000000
    7   13    0    4    3   -0.000025   -0.000000
    7   13    0    1    4   -0.000002    0.000000
    7   13    0    2    4    0.000001   -0.000000
    7   13    0    3    4   -0.000005    0.000000
    7   13    0    4    4   -0.000003    0.000000
    7   14    0    1    1    0.000001    0.000000
    7   14    0    2    1   -0.000000    0.000000
    7   14    0    3    1    0.000020    0.000000
    7   14    0    4    1    0.000011   -0.000000
    7   14    0    1    2    0.000000   -0.000000
    7   14    0    2    2   -0.000008    0.000000
    7   14    0    3    2    0.000011   -0.000000
    7   14    0    4    2    0.000003    0.000000
    7   14    0    1    3   -0.000019    0.000000
    7   14    0    2    3    0.000002   -0.000000
    7   14    0    3    3    0.000001    0.000000
    7   14    0    4    3    0.000000   -0.000000
    7   14    0    1    4    0.000002   -0.000000
    7   14    0    2    4    0.000004   -0.000000
    7   14    0    3    4   -0.000000    0.000000
    7   14    0    4    4   -0.000008    0.000000
    7   15    0    1    1   -0.000008    0.000000
    7   15    0    2    1    0.000015   -0.000000
    7   15    0    3    1   -0.000007    0.000000
    7   15    0    4    1    0.000005   -0.000000
    7   15    0    1    2    0.000014    0.000000
    7   15    0    2    2    0.000000    0.000000
    7   15    0    3    2    0.000005   -0.000000
    7   15    0    4    2   -0.000016   -0.000000
    7   15    0    1    3    0.000043    0.000000
    7   15    0    2    3    0.000000   -0.000000
    7   15    0    3    3   -0.000007    0.000000
    7   15    0    4    3    0.000014    0.000000
    7   15    0    1    4    0.000000   -0.000000
    7   15    0    2    4    0.000036    0.000000
    7   15    0    3    4    0.000015   -0.000000
    7   15    0    4    4    0.000000    0.000000
    7   16    0    1    1   -0.000017   -0.000000
    7   16    0    2    1   -0.000005   -0.000000
    7   16    0    3    1    0.000011    0.000000
    7   16    0    4    1   -0.000011    0.000000
    7   16    0    1    2    0.000018    0.000000
    7   16    0    2    2    0.000021   -0.000000
    7   16    0    3    2   -0.000011    0.000000
    7   16    0    4    2    0.000011   -0.000000
    7   16    0    1    3   -0.000000   -0.000000
    7   16    0    2    3   -0.000010    0.000000
    7   16    0    3    3   -0.000017   -0.000000
    7   16    0    4    3    0.000018    0.000000
    7   16    0    1    4   -0.000010    0.000000
    7   16    0    2    4   -0.000017    0.000000
    7   16    0    3    4   -0.000005   -0.000000
    7   16    0    4    4    0.000021   -0.000000
    7   17    0    1    1   -0.000003   -0.000000
    7   17    0    2    1   -0.000007    0.000000
    7   17    0    3    1    0.000001   -0.000000
    7   17    0    4    1   -0.000006   -0.000000
    7   17    0    1    2   -0.000007   -0.000000
    7   17    0    2    2    0.000005   -0.000000
    7   17    0    3    2   -0.000006   -0.000000
    7   17    0    4    2    0.000020    0.000000
    7   17    0    1    3   -0.000015    0.000000
    7   17    0    2    3   -0.000000    0.000000
    7   17    0    3    3   -0.000003   -0.000000
    7   17    0    4    3   -0.000007   -0.000000
    7   17    0    1    4   -0.000000    0.000000
    7   17    0    2    4   -0.000019   -0.000000
    7   17    0    3    4   -0.000007    0.000000
    7   17    0    4    4    0.000005    0.000000
    8   -9    0    1    1   -0.000009   -0.000000
    8   -9    0    2    1    0.000003   -0.000000
    8   -9    0    3    1   -0.000004    0.000000
    8   -9    0    4    1    0.000001    0.000000
    8   -9    0    1    2   -0.000013    0.000000
    8   -9    0    2    2    0.000011   -0.000000
    8   -9    0    3    2    0.000001    0.000000
    8   -9    0    4    2   -0.000020   -0.000000
    8   -9    0    1    3    0.000009   -0.000000
    8   -9    0    2    3   -0.000009    0.000000
    8   -9    0    3    3   -0.000009   -0.000000
    8   -9    0    4    3   -0.000013    0.000000
    8   -9    0    1    4   -0.000009    0.000000
    8   -9    0    2    4    0.000019    0.000000
    8   -9    0    3    4    0.000003   -0.000000
    8   -9    0    4    4    0.000011   -0.000000
    8   -8    0    1    1   -0.000016   -0.000000
    8   -8    0    2    1    0.000026    0.000000
    8   -8    0    3    1    0.000030   -0.000000
    8   -8    0    4    1   -0.000014    0.000000
    8   -8    0    1    2    0.000026   -0.000000
    8   -8    0    2    2    0.000014   -0.000000
    8   -8    0    3    2   -0.000014   -0.000000
    8   -8    0    4    2    0.000015    0.000000
    8   -8    0    1    3    0.000011   -0.000000
    8   -8    0    2    3   -0.000010    0.000000
    8   -8    0    3    3   -0.000016   -0.000000
    8   -8    0    4    3    0.000026   -0.000000
    8   -8    0    1    4   -0.000010    0.000000
    8   -8    0    2    4   -0.000001   -0.000000
    8   -8    0    3    4    0.000026    0.000000
    8   -8    0    4    4    0.000013   -0.000000
    8   -7    0    1    1   -0.000014    0.000000
    8   -7    0    2    1   -0.000010   -0.000000
    8   -7    0    3    1   -0.000002    0.000000
    8   -7    0    4    1    0.000002   -0.000000
    8   -7    0    1    2   -0.000011    0.000000
    8   -7    0    2    2    0.000007    0.000000
    8   -7    0    3    2    0.000002   -0.000000
    8   -7    0    4    2    0.000025   -0.000000
    8   -7    0    1    3   -0.000004    0.000000
    8   -7    0    2    3    0.000012   -0.000000
    8   -7    0    3    3   -0.000014    0.000000
    8   -7    0    4    3   -0.000011   -0.000000
    8   -7    0    1    4    0.000012   -0.000000
    8   -7    0    2    4   -0.000013   -0.000000
    8   -7    0    3    4   -0.000010    0.000000
    8   -7    0    4    4    0.000007    0.000000
    8   -6    0    1    1    0.000018    0.000000
    8   -6    0    2    1    0.000003   -0.000000
    8   -6    0    3    1   -0.000002    0.000000
    8   -6    0    4    1    0.000009    0.000000
    8   -6    0    1    2    0.000001    0.000000
    8   -6    0    2    2   -0.000014   -0.000000
    8   -6    0    3    2    0.000009    0.000000
    8   -6    0    4    2    0.000001    0.000000
    8   -6    0    1    3   -0.000001   -0.000000
    8   -6    0    2    3    0.000002   -0.000000
    8   -6    0    3    3    0.000018    0.000000
    8   -6    0    4    3    0.000001    0.000000
    8   -6    0    1    4    0.000002   -0.000000
    8   -6    0    2    4   -0.000019    0.000000
    8   -6    0    3    4    0.000003   -0.000000
    8   -6    0    4    4   -0.000014    0.000000
    8   -5    0    1    1    0.000009   -0.000000
    8   -5    0    2    1   -0.000016   -0.000000
    8   -5    0    3    1    0.000004   -0.000000
    8   -5    0    4    1    0.000010    0.000000
    8   -5    0    1    2    0.000006    0.000000
    8   -5    0    2    2   -0.000005   -0.000000
    8   -5    0    3    2    0.000010    0.000000
    8   -5    0    4    2    0.000021   -0.000000
    8   -5    0    1    3   -0.000003   -0.000000
    8   -5    0    2    3   -0.000000    0.000000
    8   -5    0    3    3    0.000009   -0.000000
    8   -5    0    4    3    0.000006    0.000000
    8   -5    0    1    4   -0.000000    0.000000
    8   -5    0    2    4    0.000015    0.000000
    8   -5    0    3    4   -0.000016   -0.000000
    8   -5    0    4    4   -0.000005   -0.000000
    8   -4    0    1    1    0.000006   -0.000000
    8   -4    0    2    1   -0.000002   -0.000000
    8   -4    0    3    1   -0.000031    0.000000
    8   -4    0    4    1   -0.000008    0.000000
    8   -4    0    1    2    0.000004   -0.000000
    8   -4    0    2    2    0.000001   -0.000000
    8   -4    0    3    2   -0.000007    0.000000
    8   -4    0    4    2   -0.000011    0.000000
    8   -4    0    1    3    0.000021   -0.000000
    8   -4    0    2    3   -0.000004    0.000000
    8   -4    0    3    3    0.000006   -0.000000
    8   -4    0    4    3    0.000004   -0.000000
    8   -4    0    1    4   -0.000004    0.000000
    8   -4    0    2    4    0.000012   -0.000000
    8   -4    0    3    4   -0.000002    0.000000
    8   -4    0    4    4    0.000000   -0.000000
    8   -3    0    1    1    0.000006    0.000000
    8   -3    0    2    1   -0.000014    0.000000
    8   -3    0    3    1   -0.000003   -0.000000
    8   -3    0    4    1    0.000011   -0.000000
    8   -3    0    1    2   -0.000013   -0.000000
    8   -3    0    2    2   -0.000004    0.000000
    8   -3    0    3    2    0.000011   -0.000000
    8   -3    0    4    2   -0.000014    0.000000
    8   -3    0    1    3   -0.000019    0.000000
    8   -3    0    2    3    0.000002   -0.000000
    8   -3    0    3    3    0.000007   -0.000000
    8   -3    0    4    3   -0.000013   -0.000000
    8   -3    0    1    4    0.000003   -0.000000
    8   -3    0    2    4   -0.000027   -0.000000
    8   -3    0    3    4   -0.000014    0.000000
    8   -3    0    4    4   -0.000004    0.000000
    8   -2    0    1    1   -0.000001    0.000000
    8   -2    0    2    1    0.000028   -0.000000
    8   -2    0    3    1    0.000024    0.000000
    8   -2    0    4    1    0.000002    0.000000
    8   -2    0    1    2    0.000017    0.000000
    8   -2    0    2    2    0.000004   -0.000000
    8   -2    0    3    2    0.000002    0.000000
    8   -2    0    4    2   -0.000009   -0.000000
    8   -2    0    1    3    0.000005   -0.000000
    8   -2    0    2    3   -0.000011   -0.000000
    8   -2    0    3    3   -0.000001    0.000000
    8   -2    0    4    3    0.000017    0.000000
    8   -2    0    1    4   -0.000011   -0.000000
    8   -2    0    2    4    0.000012    0.000000
    8   -2    0    3    4    0.000028   -0.000000
    8   -2    0    4    4    0.000004    0.000000
    8   -1    0    1    1   -0.000010   -0.000000
    8   -1    0    2    1   -0.000010   -0.000000
    8   -1    0    3    1    0.000011   -0.000000
    8   -1    0    4    1   -0.000009    0.000000
    8   -1    0    1    2   -0.000012    0.000000
    8   -1    0    2    2    0.000010   -0.000000
    8   -1    0    3    2   -0.000009    0.000000
    8   -1    0    4    2    0.000011    0.000000
    8   -1    0    1    3   -0.000012   -0.000000
    8   -1    0    2    3   -0.000009    0.000000
    8   -1    0    3    3   -0.000010   -0.000000
    8   -1    0    4    3   -0.000012    0.000000
    8   -1    0    1    4   -0.000009    0.000000
    8   -1    0    2    4   -0.000005    0.000000
    8   -1    0    3    4   -0.000010   -0.000000
    8   -1    0    4    4    0.000010   -0.000000
    8    0    0    1    1    0.000013    0.000000
    8    0    0    2    1    0.000003    0.000000
    8    0    0    3    1    0.000000   -0.000000
    8    0    0    4    1    0.000001   -0.000000
    8    0    0    1    2   -0.000003   -0.000000
    8    0    0    2    2   -0.000017    0.000000
    8    0    0    3    2    0.000001   -0.000000
    8    0    0    4    2   -0.000008    0.000000
    8    0    0    1    3   -0.000012    0.000000
    8    0    0    2    3    0.000001    0.000000
    8    0    0    3    3    0.000013    0.000000
    8    0    0    4    3   -0.000003   -0.000000
    8    0    0    1    4    0.000001    0.000000
    8    0    0    2    4   -0.000018   -0.000000
    8    0    0    3    4    0.000003    0.000000
    8    0    0    4    4   -0.000017   -0.000000
    8    1    0    1    1    0.000001    0.000000
    8    1    0    2    1    0.000002   -0.000000
    8    1    0    3    1   -0.000000    0.000000
    8    1    0    4    1    0.000004   -0.000000
    8    1    0    1    2   -0.000025    0.000000
    8    1    0    2    2    0.000005    0.000000
    8    1    0    3    2    0.000004   -0.000000
    8    1    0    4    2   -0.000012   -0.000000
    8    1    0    1    3    0.000011    0.000000
    8    1    0    2    3    0.000009   -0.000000
    8    1    0    3    3    0.000001    0.000000
    8    1    0    4    3   -0.000025    0.000000
    8    1    0    1    4    0.000009   -0.000000
    8    1    0    2    4    0.000011   -0.000000
    8    1    0    3    4    0.000003    0.000000
    8    1    0    4    4    0.000005    0.000000
    8    2    0    1    1   -0.000001   -0.000000
    8    2    0    2    1    0.000018   -0.000000
    8    2    0    3    1    0.000026    0.000000
    8    2    0    4    1   -0.000023    0.000000
    8    2    0    1    2    0.000057    0.000000
    8    2    0    2    2   -0.000001   -0.000001
    8    2    0    3    2   -0.000023    0.000000
    8    2    0    4    2   -0.000009   -0.000000
    8    2    0    1    3    0.000014   -0.000000
    8    2    0    2    3   -0.000013    0.000000
    8    2    0    3    3   -0.000001   -0.000000
    8    2    0    4    3    0.000057    0.000000
    8    2    0    1    4   -0.000013   -0.000000
    8    2    0    2    4    0.000018    0.000000
    8    2    0    3    4    0.000018   -0.000000
    8    2    0    4    4   -0.000001   -0.000000
    8    3    0    1    1   -0.000038   -0.000000
    8    3    0    2    1   -0.000038    0.000000
    8    3    0    3    1   -0.000043    0.000000
    8    3    0    4    1    0.000019   -0.000000
    8    3    0    1    2   -0.000058   -0.000000
    8    3    0    2    2    0.000011    0.000000
    8    3    0    3    2    0.000019    0.000000
    8    3    0    4    2    0.000038    0.000000
    8    3    0    1    3   -0.000006    0.000000
    8    3    0    2    3    0.000030    0.000000
    8    3    0    3    3   -0.000038   -0.000000
    8    3    0    4    3   -0.000058    0.000000
    8    3    0    1    4    0.000030    0.000000
    8    3    0    2    4   -0.000002    0.000000
    8    3    0    3    4   -0.000038    0.000000
    8    3    0    4    4    0.000011   -0.000000
    8    4    0    1    1    0.000057    0.000000
    8    4    0    2    1    0.000050    0.000000
    8    4    0    3    1    0.000034   -0.000000
    8    4    0    4    1   -0.000026    0.000000
    8    4    0    1    2    0.000050   -0.000000
    8    4    0    2    2    0.000000   -0.000000
    8    4    0    3    2   -0.000026   -0.000000
    8    4    0    4    2   -0.000039    0.000000
    8    4    0    1    3    0.000034    0.000000
    8    4    0    2    3   -0.000032   -0.000000
    8    4    0    3    3    0.000058    0.000000
    8    4    0    4    3    0.000050   -0.000000
    8    4    0    1    4   -0.000032    0.000000
    8    4    0    2    4   -0.000033   -0.000000
    8    4    0    3    4    0.000050    0.000000
    8    4    0    4    4    0.000000    0.000000
    8    5    0    1    1   -0.000043    0.000000
    8    5    0    2    1   -0.000055   -0.000000
    8    5    0    3    1   -0.000021   -0.000000
    8    5    0    4    1    0.000004   -0.000000
    8    5    0    1    2   -0.000036    0.000000
    8    5    0    2    2    0.000016    0.000000
    8    5    0    3    2    0.000004   -0.000000
    8    5    0    4    2    0.000037   -0.000000
    8    5    0    1    3   -0.000043    0.000000
    8    5    0    2    3    0.000013   -0.000000
    8    5    0    3    3   -0.000043    0.000000
    8    5    0    4    3   -0.000036   -0.000000
    8    5    0    1    4    0.000013   -0.000000
    8    5    0    2    4    0.000045    0.000000
    8    5    0    3    4   -0.000055    0.000000
    8    5    0    4    4    0.000016    0.000000
    8    6    0    1    1    0.000031    0.000000
    8    6    0    2    1    0.000038   -0.000000
    8    6    0    3    1   -0.000005    0.000000
    8    6    0    4    1    0.000007    0.000000
    8    6    0    1    2   -0.000001    0.000000
    8    6    0    2    2   -0.000034   -0.000000
    8    6    0    3    2    0.000007    0.000000
    8    6    0    4    2   -0.000006   -0.000001
    8    6    0    1    3    0.000023   -0.000000
    8    6    0    2    3    0.000013   -0.000000
    8    6    0    3    3    0.000031    0.000000
    8    6    0    4    3   -0.000000    0.000000
    8    6    0    1    4    0.000013   -0.000000
    8    6    0    2    4   -0.000031   -0.000000
    8    6    0    3    4    0.000038   -0.000000
    8    6    0    4    4   -0.000034   -0.000000
    8    7    0    1    1   -0.000006   -0.000000
    8    7    0    2    1   -0.000021   -0.000000
    8    7    0    3    1   -0.000005   -0.000000
    8    7    0    4    1    0.000004    0.000000
    8    7    0    1    2    0.000006   -0.000000
    8    7    0    2    2    0.000011   -0.000000
    8    7    0    3    2    0.000004    0.000000
    8    7    0    4    2   -0.000003    0.000000
    8    7    0    1    3    0.000006   -0.000000
    8    7    0    2    3   -0.000008    0.000000
    8    7    0    3    3   -0.000006   -0.000000
    8    7    0    4    3    0.000006   -0.000000
    8    7    0    1    4   -0.000008    0.000000
    8    7    0    2    4    0.000026   -0.000000
    8    7    0    3    4   -0.000021    0.000000
    8    7    0    4    4    0.000011   -0.000000
    8    8    0    1    1   -0.000009    0.000000
    8    8    0    2    1    0.000011    0.000000
    8    8    0    3    1    0.000004   -0.000000
    8    8    0    4    1   -0.000005   -0.000000
    8    8    0    1    2    0.000015   -0.000000
    8    8    0    2    2    0.000006    0.000000
    8    8    0    3    2   -0.000005   -0.000000
    8    8    0    4    2    0.000019    0.000000
    8    8    0    1    3    0.000019    0.000000
    8    8    0    2    3    0.000004    0.000000
    8    8    0    3    3   -0.000009    0.000000
    8    8    0    4    3    0.000015   -0.000000
    8    8    0    1    4    0.000004    0.000000
    8    8    0    2    4    0.000003   -0.000000
    8    8    0    3    4    0.000010    0.000000
    8    8    0    4    4    0.000006    0.000000
    8    9    0    1    1   -0.000004    0.000000
    8    9    0    2    1   -0.000015    0.000000
    8    9    0    3    1    0.000001    0.000000
    8    9    0    4    1    0.000015   -0.000000
    8    9    0    1    2   -0.000013    0.000000
    8    9    0    2    2    0.000005    0.000000
    8    9    0    3    2    0.000015   -0.000000
    8    9    0    4    2    0.000014   -0.000000
    8    9    0    1    3   -0.000015   -0.000000
    8    9    0    2    3    0.000003   -0.000000
    8    9    0    3    3   -0.000004    0.000000
    8    9    0    4    3   -0.000013    0.000000
    8    9    0    1    4    0.000003   -0.000000
    8    9    0    2    4   -0.000015    0.000000
    8    9    0    3    4   -0.000015   -0.000000
    8    9    0    4    4    0.000004    0.000000
    8   10    0    1    1    0.000022    0.000000
    8   10    0    2    1    0.000003   -0.000000
    8   10    0    3    1   -0.000002    0.000000
    8   10    0    4    1    0.000010    0.000000
    8   10    0    1    2    0.000014    0.000000
    8   10    0    2    2   -0.000020   -0.000000
    8   10    0    3    2    0.000010    0.000000
    8   10    0    4    2   -0.000016   -0.000000
    8   10    0    1    3   -0.000014   -0.000000
    8   10    0    2    3   -0.000007    0.000000
    8   10    0    3    3    0.000022    0.000000
    8   10    0    4    3    0.000014    0.000000
    8   10    0    1    4   -0.000008    0.000000
    8   10    0    2    4   -0.000003    0.000000
    8   10    0    3    4    0.000003   -0.000000
    8   10    0    4    4   -0.000019   -0.000000
    8   11    0    1    1   -0.000013   -0.000000
    8   11    0    2    1   -0.000001    0.000000
    8   11    0    3    1   -0.000023   -0.000000
    8   11    0    4    1   -0.000013    0.000000
    8   11    0    1    2   -0.000003   -0.000000
    8   11    0    2    2    0.000015   -0.000000
    8   11    0    3    2   -0.000013    0.000000
    8   11    0    4    2   -0.000020    0.000000
    8   11    0    1    3    0.000000   -0.000000
    8   11    0    2    3   -0.000009    0.000000
    8   11    0    3    3   -0.000013   -0.000000
    8   11    0    4    3   -0.000003   -0.000000
    8   11    0    1    4   -0.000009    0.000000
    8   11    0    2    4    0.000016   -0.000000
    8   11    0    3    4   -0.000001    0.000000
    8   11    0    4    4    0.000015   -0.000000
    8   12    0    1    1    0.000003   -0.000000
    8   12    0    2    1    0.000006    0.000000
    8   12    0    3    1    0.000025    0.000000
    8   12    0    4    1   -0.000002   -0.000000
    8   12    0    1    2   -0.000000   -0.000000
    8   12    0    2    2    0.000003   -0.000000
    8   12    0    3    2   -0.000002   -0.000000
    8   12    0    4    2   -0.000000    0.000000
    8   12    0    1    3   -0.000023    0.000000
    8   12    0    2    3    0.000004    0.000000
    8   12    0    3    3    0.000003    0.000000
    8   12    0    4    3    0.000000   -0.000000
    8   12    0    1    4    0.000004    0.000000
    8   12    0    2    4   -0.000023   -0.000000
    8   12    0    3    4    0.000006    0.000000
    8   12    0    4    4    0.000004    0.000000
    8   13    0    1    1   -0.000006    0.000000
    8   13    0    2    1    0.000014    0.000000
    8   13    0    3    1    0.000008    0.000000
    8   13    0    4    1    0.000003   -0.000000
    8   13    0    1    2   -0.000008   -0.000000
    8   13    0    2    2    0.000010    0.000000
    8   13    0    3    2    0.000003   -0.000000
    8   13    0    4    2   -0.000009   -0.000000
    8   13    0    1    3    0.000011    0.000000
    8   13    0    2    3    0.000002   -0.000000
    8   13    0    3    3   -0.000006    0.000000
    8   13    0    4    3   -0.000008    0.000000
    8   13    0    1    4    0.000002   -0.000000
    8   13    0    2    4    0.000022   -0.000000
    8   13    0    3    4    0.000014   -0.000000
    8   13    0    4    4    0.000009    0.000000
    8   14    0    1    1   -0.000005   -0.000000
    8   14    0    2    1    0.000014   -0.000000
    8   14    0    3    1    0.000020    0.000000
    8   14    0    4    1   -0.000011    0.000000
    8   14    0    1    2    0.000016    0.000000
    8   14    0    2    2    0.000008   -0.000000
    8   14    0    3    2   -0.000011    0.000000
    8   14    0    4    2    0.000004   -0.000000
    8   14    0    1    3    0.000011   -0.000000
    8   14    0    2    3   -0.000008    0.000000
    8   14    0    3    3   -0.000004   -0.000000
    8   14    0    4    3    0.000016    0.000000
    8   14    0    1    4   -0.000008    0.000000
    8   14    0    2    4    0.000002    0.000000
    8   14    0    3    4    0.000014   -0.000000
    8   14    0    4    4    0.000008   -0.000000
    8   15    0    1    1   -0.000007   -0.000000
    8   15    0    2    1   -0.000015    0.000000
    8   15    0    3    1    0.000006   -0.000000
    8   15    0    4    1   -0.000000    0.000000
    8   15    0    1    2   -0.000014   -0.000000
    8   15    0    2    2    0.000001   -0.000000
    8   15    0    3    2   -0.000000    0.000000
    8   15    0    4    2    0.000039    0.000000
    8   15    0    1    3   -0.000012   -0.000000
    8   15    0    2    3    0.000009    0.000000
    8   15    0    3    3   -0.000007   -0.000000
    8   15    0    4    3   -0.000014   -0.000000
    8   15    0    1    4    0.000009    0.000000
    8   15    0    2    4   -0.000007   -0.000000
    8   15    0    3    4   -0.000015    0.000000
    8   15    0    4    4    0.000000   -0.000000
    8   16    0    1    1    0.000028    0.000000
    8   16    0    2    1   -0.000000    0.000000
    8   16    0    3    1   -0.000015   -0.000000
    8   16    0    4    1    0.000008   -0.000000
    8   16    0    1    2    0.000000   -0.000000
    8   16    0    2    2   -0.000031    0.000000
    8   16    0    3    2    0.000008   -0.000000
    8   16    0    4    2   -0.000009    0.000000
    8   16    0    1    3   -0.000000    0.000000
    8   16    0    2    3    0.000010   -0.000000
    8   16    0    3    3    0.000028    0.000000
    8   16    0    4    3    0.000000   -0.000000
    8   16    0    1    4    0.000010    0.000000
    8   16    0    2    4   -0.000017   -0.000000
    8   16    0    3    4   -0.000000    0.000000
    8   16    0    4    4   -0.000031    0.000000
    8   17    0    1    1    0.000002    0.000000
    8   17    0    2    1   -0.000019   -0.000000
    8   17    0    3    1   -0.000020    0.000000
    8   17    0    4    1    0.000002   -0.000000
    8   17    0    1    2   -0.000003    0.000000
    8   17    0    2    2    0.000001    0.000000
    8   17    0    3    2    0.000002   -0.000000
    8   17    0    4    2   -0.000023   -0.000000
    8   17    0    1    3   -0.000007   -0.000000
    8   17    0    2    3   -0.000000   -0.000000
    8   17    0    3    3    0.000001    0.000000
    8   17    0    4    3   -0.000003    0.000000
    8   17    0    1    4   -0.000000   -0.000000
    8   17    0    2    4    0.000017    0.000000
    8   17    0    3    4   -0.000019   -0.000000
    8   17    0    4    4    0.000000    0.000000
    9   -8    0    1    1    0.000011    0.000000
    9   -8    0    2    1   -0.000002   -0.000000
    9   -8    0    3    1   -0.000017    0.000000
    9   -8    0    4    1   -0.000006   -0.000000
    9   -8    0    1    2    0.000014    0.000000
    9   -8    0    2    2   -0.000008    0.000000
    9   -8    0    3    2   -0.000006   -0.000000
    9   -8    0    4    2   -0.000007   -0.000000
    9   -8    0    1    3    0.000025    0.000000
    9   -8    0    2    3   -0.000000   -0.000000
    9   -8    0    3    3    0.000010    0.000000
    9   -8    0    4    3    0.000014   -0.000000
    9   -8    0    1    4   -0.000000   -0.000000
    9   -8    0    2    4    0.000004    0.000000
    9   -8    0    3    4   -0.000002   -0.000000
    9   -8    0    4    4   -0.000008    0.000000
    9   -7    0    1    1    0.000005   -0.000000
    9   -7    0    2    1   -0.000031   -0.000000
    9   -7    0    3    1   -0.000018    0.000000
    9   -7    0    4    1    0.000002    0.000000
    9   -7    0    1    2   -0.000009    0.000000
    9   -7    0    2    2   -0.000002   -0.000000
    9   -7    0    3    2    0.000002    0.000000
    9   -7    0    4    2   -0.000005   -0.000000
    9   -7    0    1    3   -0.000018   -0.000000
    9   -7    0    2    3    0.000002   -0.000000
    9   -7    0    3    3    0.000005    0.000000
    9   -7    0    4    3   -0.000009    0.000000
    9   -7    0    1    4    0.000002   -0.000000
    9   -7    0    2    4   -0.000016    0.000000
    9   -7    0    3    4   -0.000031   -0.000000
    9   -7    0    4    4   -0.000002   -0.000000
    9   -6    0    1    1   -0.000006   -0.000000
    9   -6    0    2    1    0.000017   -0.000000
    9   -6    0    3    1   -0.000012   -0.000000
    9   -6    0    4    1   -0.000002    0.000000
    9   -6    0    1    2   -0.000003   -0.000000
    9   -6    0    2    2    0.000009   -0.000000
    9   -6    0    3    2   -0.000002    0.000000
    9   -6    0    4    2   -0.000006   -0.000000
    9   -6    0    1    3    0.000006    0.000000
    9   -6    0    2    3   -0.000004    0.000000
    9   -6    0    3    3   -0.000006   -0.000000
    9   -6    0    4    3   -0.000003   -0.000000
    9   -6    0    1    4   -0.000005    0.000000
    9   -6    0    2    4    0.000009    0.000000
    9   -6    0    3    4    0.000017    0.000000
    9   -6    0    4    4    0.000009   -0.000000
    9   -5    0    1    1    0.000004    0.000000
    9   -5    0    2    1    0.000012    0.000000
    9   -5    0    3    1    0.000019    0.000000
    9   -5    0    4    1   -0.000004   -0.000000
    9   -5    0    1    2    0.000015   -0.000000
    9   -5    0    2    2   -0.000005    0.000000
    9   -5    0    3    2   -0.000004   -0.000000
    9   -5    0    4    2    0.000006    0.000000
    9   -5    0    1    3   -0.000001    0.000000
    9   -5    0    2    3    0.000001    0.000000
    9   -5    0    3    3    0.000004    0.000000
    9   -5    0    4    3    0.000015   -0.000000
    9   -5    0    1    4    0.000001   -0.000000
    9   -5    0    2    4   -0.000010   -0.000000
    9   -5    0    3    4    0.000012    0.000000
    9   -5    0    4    4   -0.000005   -0.000000
    9   -4    0    1    1    0.000001    0.000000
    9   -4    0    2    1   -0.000015   -0.000000
    9   -4    0    3    1   -0.000007   -0.000000
    9   -4    0    4    1    0.000004   -0.000000
    9   -4    0    1    2   -0.000018   -0.000000
    9   -4    0    2    2   -0.000004    0.000000
    9   -4    0    3    2    0.000004   -0.000000
    9   -4    0    4    2   -0.000010    0.000000
    9   -4    0    1    3   -0.000008    0.000000
    9   -4    0    2    3    0.000003   -0.000000
    9   -4    0    3    3    0.000001   -0.000000
    9   -4    0    4    3   -0.000018   -0.000000
    9   -4    0    1    4    0.000003   -0.000000
    9   -4    0    2    4    0.000001   -0.000000
    9   -4    0    3    4   -0.000015   -0.000000
    9   -4    0    4    4   -0.000004    0.000000
    9   -3    0    1    1    0.000003    0.000000
    9   -3    0    2    1   -0.000000   -0.000000
    9   -3    0    3    1    0.000016    0.000000
    9   -3    0    4    1    0.000005    0.000000
    9   -3    0    1    2   -0.000019    0.000000
    9   -3    0    2    2   -0.000004    0.000000
    9   -3    0    3    2    0.000005   -0.000000
    9   -3    0    4    2    0.000005   -0.000000
    9   -3    0    1    3   -0.000025   -0.000000
    9   -3    0    2    3   -0.000007   -0.000000
    9   -3    0    3    3    0.000003    0.000000
    9   -3    0    4    3   -0.000019    0.000000
    9   -3    0    1    4   -0.000007   -0.000000
    9   -3    0    2    4   -0.000009    0.000000
    9   -3    0    3    4   -0.000000   -0.000000
    9   -3    0    4    4   -0.000004   -0.000000
    9   -2    0    1    1   -0.000002   -0.000000
    9   -2    0    2    1    0.000011   -0.000000
    9   -2    0    3    1    0.000013   -0.000000
    9   -2    0    4    1   -0.000002    0.000000
    9   -2    0    1    2    0.000003    0.000000
    9   -2    0    2    2   -0.000009   -0.000000
    9   -2    0    3    2   -0.000002    0.000000
    9   -2    0    4    2    0.000007    0.000000
    9   -2    0    1    3    0.000007   -0.000000
    9   -2    0    2    3    0.000003    0.000000
    9   -2    0    3    3   -0.000002   -0.000000
    9   -2    0    4    3    0.000003   -0.000000
    9   -2    0    1    4    0.000004    0.000000
    9   -2    0    2    4    0.000022    0.000000
    9   -2    0    3    4    0.000011   -0.000000
    9   -2    0    4    4   -0.000009   -0.000000
    9   -1    0    1    1    0.000006    0.000000
    9   -1    0    2    1   -0.000017    0.000000
    9   -1    0    3    1   -0.000010   -0.000000
    9   -1    0    4    1    0.000006   -0.000000
    9   -1    0    1    2    0.000005   -0.000000
    9   -1    0    2    2   -0.000016    0.000000
    9   -1    0    3    2    0.000006   -0.000000
    9   -1    0    4    2   -0.000012    0.000000
    9   -1    0    1    3    0.000017    0.000000
    9   -1    0    2    3    0.000011   -0.000000
    9   -1    0    3    3    0.000006    0.000000
    9   -1    0    4    3    0.000005   -0.000000
    9   -1    0    1    4    0.000011    0.000000
    9   -1    0    2    4    0.000004   -0.000000
    9   -1    0    3    4   -0.000016    0.000000
    9   -1    0    4    4   -0.000016   -0.000000
    9    0    0    1    1   -0.000020    0.000000
    9    0    0    2    1   -0.000007   -0.000000
    9    0    0    3    1   -0.000012    0.000000
    9    0    0    4    1   -0.000001   -0.000000
    9    0    0    1    2    0.000007    0.000000
    9    0    0    2    2    0.000029    0.000000
    9    0    0    3    2   -0.000001   -0.000000
    9    0    0    4    2   -0.000018   -0.000000
    9    0    0    1    3    0.000008    0.000000
    9    0    0    2    3   -0.000013   -0.000000
    9    0    0    3    3   -0.000020    0.000000
    9    0    0    4    3    0.000007    0.000000
    9    0    0    1    4   -0.000013   -0.000000
    9    0    0    2    4    0.000012    0.000000
    9    0    0    3    4   -0.000007   -0.000000
    9    0    0    4    4    0.000029    0.000000
    9    1    0    1    1   -0.000010   -0.000000
    9    1    0    2    1    0.000012   -0.000000
    9    1    0    3    1    0.000028   -0.000000
    9    1    0    4    1   -0.000000    0.000000
    9    1    0    1    2    0.000010    0.000000
    9    1    0    2    2    0.000010   -0.000000
    9    1    0    3    2   -0.000000    0.000000
    9    1    0    4    2    0.000038   -0.000000
    9    1    0    1    3   -0.000010   -0.000000
    9    1    0    2    3   -0.000006    0.000000
    9    1    0    3    3   -0.000010   -0.000000
    9    1    0    4    3    0.000010    0.000000
    9    1    0    1    4   -0.000006   -0.000000
    9    1    0    2    4   -0.000012    0.000000
    9    1    0    3    4    0.000012   -0.000000
    9    1    0    4    4    0.000010   -0.000000
    9    2    0    1    1    0.000018   -0.000000
    9    2    0    2    1    0.000012    0.000000
    9    2    0    3    1   -0.000016   -0.000000
    9    2    0    4    1   -0.000017   -0.000000
    9    2    0    1    2    0.000008   -0.000000
    9    2    0    2    2   -0.000011   -0.000000
    9    2    0    3    2   -0.000017   -0.000000
    9    2    0    4    2   -0.000030    0.000000
    9    2    0    1    3    0.000024    0.000000
    9    2    0    2    3   -0.000002    0.000000
    9    2    0    3    3    0.000018   -0.000000
    9    2    0    4    3    0.000008   -0.000000
    9    2    0    1    4   -0.000002    0.000000
    9    2    0    2    4   -0.000009   -0.000000
    9    2    0    3    4    0.000011    0.000000
    9    2    0    4    4   -0.000011   -0.000000
    9    3    0    1    1   -0.000002    0.000000
    9    3    0    2    1   -0.000040    0.000000
    9    3    0    3    1    0.000015    0.000000
    9    3    0    4    1    0.000019   -0.000000
    9    3    0    1    2   -0.000011    0.000000
    9    3    0    2    2   -0.000002    0.000000
    9    3    0    3    2    0.000019   -0.000000
    9    3    0    4    2    0.000052    0.000000
    9    3    0    1    3   -0.000059    0.000000
    9    3    0    2    3    0.000008   -0.000000
    9    3    0    3    3   -0.000002    0.000000
    9    3    0    4    3   -0.000011    0.000000
    9    3    0    1    4    0.000008   -0.000000
    9    3    0    2    4   -0.000028   -0.000000
    9    3    0    3    4   -0.000040    0.000000
    9    3    0    4    4   -0.000002   -0.000000
    9    4    0    1    1    0.000002    0.000000
    9    4    0    2    1    0.000046   -0.000000
    9    4    0    3    1   -0.000049    0.000000
    9    4    0    4    1    0.000003   -0.000000
    9    4    0    1    2   -0.000009   -0.000000
    9    4    0    2    2    0.000006   -0.000000
    9    4    0    3    2    0.000003    0.000000
    9    4    0    4    2   -0.000052   -0.000000
    9    4    0    1    3    0.000056   -0.000000
    9    4    0    2    3   -0.000003    0.000000
    9    4    0    3    3    0.000002   -0.000000
    9    4    0    4    3   -0.000009   -0.000000
    9    4    0    1    4   -0.000003   -0.000000
    9    4    0    2    4    0.000040    0.000000
    9    4    0    3    4    0.000046   -0.000000
    9    4    0    4    4    0.000006    0.000000
    9    5    0    1    1    0.000021   -0.000000
    9    5    0    2    1   -0.000020    0.000000
    9    5    0    3    1    0.000059    0.000000
    9    5    0    4    1   -0.000006    0.000000
    9    5    0    1    2    0.000035    0.000000
    9    5    0    2    2   -0.000013   -0.000000
    9    5    0    3    2   -0.000007    0.000000
    9    5    0    4    2    0.000007   -0.000000
    9    5    0    1    3   -0.000033   -0.000000
    9    5    0    2    3    0.000001    0.000000
    9    5    0    3    3    0.000021    0.000000
    9    5    0    4    3    0.000035    0.000000
    9    5    0    1    4    0.000001    0.000000
    9    5    0    2    4   -0.000034    0.000000
    9    5    0    3    4   -0.000020   -0.000000
    9    5    0    4    4   -0.000013   -0.000000
    9    6    0    1    1   -0.000025   -0.000000
    9    6    0    2    1    0.000002   -0.000000
    9    6    0    3    1   -0.000041   -0.000000
    9    6    0    4    1   -0.000002    0.000000
    9    6    0    1    2   -0.000027   -0.000000
    9    6    0    2    2    0.000020   -0.000000
    9    6    0    3    2   -0.000002    0.000000
    9    6    0    4    2   -0.000005    0.000000
    9    6    0    1    3    0.000042   -0.000000
    9    6    0    2    3    0.000006    0.000000
    9    6    0    3    3   -0.000025   -0.000000
    9    6    0    4    3   -0.000027   -0.000000
    9    6    0    1    4    0.000006    0.000000
    9    6    0    2    4    0.000054   -0.000000
    9    6    0    3    4    0.000002    0.000000
    9    6    0    4    4    0.000020   -0.000000
    9    7    0    1    1    0.000004    0.000000
    9    7    0    2    1    0.000016    0.000000
    9    7    0    3    1    0.000035   -0.000000
    9    7    0    4    1   -0.000004   -0.000000
    9    7    0    1    2    0.000019   -0.000000
    9    7    0    2    2    0.000002    0.000000
    9    7    0    3    2   -0.000004   -0.000000
    9    7    0    4    2    0.000031    0.000000
    9    7    0    1    3   -0.000029    0.000000
    9    7    0    2    3   -0.000009    0.000000
    9    7    0    3    3    0.000004    0.000000
    9    7    0    4    3    0.000019   -0.000000
    9    7    0    1    4   -0.000010   -0.000000
    9    7    0    2    4   -0.000058   -0.000000
    9    7    0    3    4    0.000016    0.000000
    9    7    0    4    4    0.000003    0.000000
    9    8    0    1    1    0.000014    0.000000
    9    8    0    2    1   -0.000004   -0.000000
    9    8    0    3    1   -0.000018    0.000000
    9    8    0    4    1    0.000002    0.000000
    9    8    0    1    2   -0.000002    0.000000
    9    8    0    2    2   -0.000014    0.000000
    9    8    0    3    2    0.000002    0.000000
    9    8    0    4    2   -0.000012   -0.000000
    9    8    0    1    3   -0.000003   -0.000000
    9    8    0    2    3    0.000013   -0.000000
    9    8    0    3    3    0.000014    0.000000
    9    8    0    4    3   -0.000002    0.000000
    9    8    0    1    4    0.000013   -0.000000
    9    8    0    2    4    0.000017   -0.000000
    9    8    0    3    4   -0.000004   -0.000000
    9    8    0    4    4   -0.000014    0.000000
    9    9    0    1    1    0.000017   -0.000000
    9    9    0    2    1   -0.000014   -0.000000
    9    9    0    3    1   -0.000006   -0.000000
    9    9    0    4    1    0.000004    0.000000
    9    9    0    1    2   -0.000027    0.000000
    9    9    0    2    2   -0.000008   -0.000000
    9    9    0    3    2    0.000004    0.000000
    9    9    0    4    2   -0.000016   -0.000000
    9    9    0    1    3   -0.000017   -0.000000
    9    9    0    2    3   -0.000002    0.000000
    9    9    0    3    3    0.000017   -0.000000
    9    9    0    4    3   -0.000028    0.000000
    9    9    0    1    4   -0.000002    0.000000
    9    9    0    2    4   -0.000005    0.000000
    9    9    0    3    4   -0.000014   -0.000000
    9    9    0    4    4   -0.000008   -0.000000
    9   10    0    1    1   -0.000016   -0.000000
    9   10    0    2    1    0.000017    0.000000
    9   10    0    3    1    0.000007   -0.000000
    9   10    0    4    1    0.000001   -0.000000
    9   10    0    1    2   -0.000004   -0.000000
    9   10    0    2    2    0.000005    0.000000
    9   10    0    3    2    0.000001   -0.000000
    9   10    0    4    2    0.000013    0.000000
    9   10    0    1    3   -0.000001    0.000000
    9   10    0    2    3   -0.000008    0.000000
    9   10    0    3    3   -0.000016    0.000000
    9   10    0    4    3   -0.000004   -0.000000
    9   10    0    1    4   -0.000008    0.000000
    9   10    0    2    4    0.000021   -0.000000
    9   10    0    3    4    0.000017    0.000000
    9   10    0    4    4    0.000006    0.000000
    9   11    0    1    1   -0.000001    0.000000
    9   11    0    2    1    0.000002    0.000000
    9   11    0    3    1    0.000012    0.000000
    9   11    0    4    1    0.000007    0.000000
    9   11    0    1    2    0.000011    0.000000
    9   11    0    2    2   -0.000010    0.000000
    9   11    0    3    2    0.000007   -0.000000
    9   11    0    4    2    0.000009    0.000000
    9   11    0    1    3    0.000017    0.000000
    9   11    0    2    3    0.000011   -0.000000
    9   11    0    3    3   -0.000001    0.000000
    9   11    0    4    3    0.000011    0.000000
    9   11    0    1    4    0.000011   -0.000000
    9   11    0    2    4    0.000004   -0.000000
    9   11    0    3    4    0.000002   -0.000000
    9   11    0    4    4   -0.000010    0.000000
    9   12    0    1    1   -0.000010    0.000000
    9   12    0    2    1   -0.000011   -0.000000
    9   12    0    3    1   -0.000006    0.000000
    9   12    0    4    1    0.000003   -0.000000
    9   12    0    1    2    0.000007    0.000000
    9   12    0    2    2    0.000009    0.000000
    9   12    0    3    2    0.000003   -0.000000
    9   12    0    4    2   -0.000011   -0.000000
    9   12    0    1    3    0.000021   -0.000000
    9   12    0    2    3   -0.000005   -0.000000
    9   12    0    3    3   -0.000010    0.000000
    9   12    0    4    3    0.000007    0.000000
    9   12    0    1    4   -0.000005   -0.000000
    9   12    0    2    4    0.000008    0.000000
    9   12    0    3    4   -0.000011   -0.000000
    9   12    0    4    4    0.000010    0.000000
    9   13    0    1    1   -0.000017   -0.000000
    9   13    0    2    1   -0.000008   -0.000000
    9   13    0    3    1    0.000006    0.000000
    9   13    0    4    1    0.000004    0.000000
    9   13    0    1    2   -0.000005    0.000000
    9   13    0    2    2    0.000014   -0.000000
    9   13    0    3    2    0.000004    0.000000
    9   13    0    4    2    0.000019   -0.000000
    9   13    0    1    3   -0.000019    0.000000
    9   13    0    2    3   -0.000010    0.000000
    9   13    0    3    3   -0.000017   -0.000000
    9   13    0    4    3   -0.000005    0.000000
    9   13    0    1    4   -0.000010   -0.000000
    9   13    0    2    4   -0.000016    0.000000
    9   13    0    3    4   -0.000008   -0.000000
    9   13    0    4    4    0.000013   -0.000000
    9   14    0    1    1    0.000010   -0.000000
    9   14    0    2    1    0.000012    0.000000
    9   14    0    3    1   -0.000009   -0.000000
    9   14    0    4    1   -0.000004    0.000000
    9   14    0    1    2    0.000010   -0.000000
    9   14    0    2    2   -0.000010   -0.000000
    9   14    0    3    2   -0.000004    0.000000
    9   14    0    4    2   -0.000009    0.000000
    9   14    0    1    3    0.000001   -0.000000
    9   14    0    2    3   -0.000003    0.000000
    9   14    0    3    3    0.000010   -0.000000
    9   14    0    4    3    0.000010   -0.000000
    9   14    0    1    4   -0.000003    0.000000
    9   14    0    2    4   -0.000009   -0.000000
    9   14    0    3    4    0.000012    0.000000
    9   14    0    4    4   -0.000010   -0.000000
    9   15    0    1    1    0.000011    0.000000
    9   15    0    2    1   -0.000013    0.000000
    9   15    0    3    1   -0.000007   -0.000000
    9   15    0    4    1   -0.000004   -0.000000
    9   15    0    1    2    0.000007    0.000000
    9   15    0    2    2   -0.000009    0.000000
    9   15    0    3    2   -0.000004   -0.000000
    9   15    0    4    2   -0.000016   -0.000000
    9   15    0    1    3   -0.000006    0.000000
    9   15    0    2    3    0.000005   -0.000000
    9   15    0    3    3    0.000011    0.000000
    9   15    0    4    3    0.000007   -0.000000
    9   15    0    1    4    0.000005   -0.000000
    9   15    0    2    4   -0.000004   -0.000000
    9   15    0    3    4   -0.000013    0.000000
    9   15    0    4    4   -0.000009    0.000000
    9   16    0    1    1   -0.000018   -0.000000
    9   16    0    2    1    0.000005   -0.000000
    9   16    0    3    1   -0.000015    0.000000
    9   16    0    4    1   -0.000008    0.000000
    9   16    0    1    2   -0.000018    0.000000
    9   16    0    2    2    0.000021    0.000000
    9   16    0    3    2   -0.000008    0.000000
    9   16    0    4    2   -0.000009   -0.000000
    9   16    0    1    3    0.000004   -0.000000
    9   16    0    2    3   -0.000004   -0.000000
    9   16    0    3    3   -0.000017   -0.000000
    9   16    0    4    3   -0.000018    0.000000
    9   16    0    1    4   -0.000004   -0.000000
    9   16    0    2    4    0.000010    0.000000
    9   16    0    3    4    0.000005   -0.000000
    9   16    0    4    4    0.000021    0.000000
    9   17    0    1    1    0.000002   -0.000000
    9   17    0    2    1    0.000019   -0.000000
    9   17    0    3    1    0.000033   -0.000000
    9   17    0    4    1   -0.000000    0.000000
    9   17    0    1    2    0.000003   -0.000000
    9   17    0    2    2    0.000000   -0.000000
    9   17    0    3    2   -0.000000    0.000000
    9   17    0    4    2    0.000009    0.000000
    9   17    0    1    3   -0.000015   -0.000000
    9   17    0    2    3   -0.000000    0.000000
    9   17    0    3    3    0.000002   -0.000000
    9   17    0    4    3    0.000003   -0.000000
    9   17    0    1    4    0.000000    0.000000
    9   17    0    2    4   -0.000019   -0.000000
    9   17    0    3    4    0.000019    0.000000
    9   17    0    4    4    0.000000   -0.000000
   10   -6    0    1    1   -0.000002    0.000000
   10   -6    0    2    1    0.000003    0.000000
   10   -6    0    3    1    0.000006    0.000000
   10   -6    0    4    1    0.000003   -0.000000
   10   -6    0    1    2   -0.000003   -0.000000
   10   -6    0    2    2    0.000001    0.000000
   10   -6    0    3    2    0.000003   -0.000000
   10   -6    0    4    2    0.000011    0.000000
   10   -6    0    1    3   -0.000003    0.000000
   10   -6    0    2    3   -0.000000   -0.000000
   10   -6    0    3    3   -0.000002    0.000000
   10   -6    0    4    3   -0.000003   -0.000000
   10   -6    0    1    4   -0.000000   -0.000000
   10   -6    0    2    4    0.000020   -0.000000
   10   -6    0    3    4    0.000003    0.000000
   10   -6    0    4    4    0.000000    0.000000
   10   -5    0    1    1    0.000003    0.000000
   10   -5    0    2    1   -0.000001   -0.000000
   10   -5    0    3    1   -0.000009    0.000000
   10   -5    0    4    1   -0.000007   -0.000000
   10   -5    0    1    2   -0.000000    0.000000
   10   -5    0    2    2   -0.000003    0.000000
   10   -5    0    3    2   -0.000007    0.000000
   10   -5    0    4    2   -0.000013   -0.000000
   10   -5    0    1    3    0.000000    0.000000
   10   -5    0    2    3    0.000001   -0.000000
   10   -5    0    3    3    0.000003    0.000000
   10   -5    0    4    3   -0.000000    0.000000
   10   -5    0    1    4    0.000001   -0.000000
   10   -5    0    2    4    0.000002    0.000000
   10   -5    0    3    4   -0.000001   -0.000000
   10   -5    0    4    4   -0.000003    0.000000
   10   -4    0    1    1    0.000003   -0.000000
   10   -4    0    2    1   -0.000009   -0.000000
   10   -4    0    3    1   -0.000002   -0.000000
   10   -4    0    4    1    0.000006    0.000000
   10   -4    0    1    2   -0.000016    0.000000
   10   -4    0    2    2   -0.000004   -0.000000
   10   -4    0    3    2    0.000006    0.000000
   10   -4    0    4    2   -0.000019   -0.000000
   10   -4    0    1    3   -0.000008   -0.000000
   10   -4    0    2    3    0.000005    0.000000
   10   -4    0    3    3    0.000003   -0.000000
   10   -4    0    4    3   -0.000016    0.000000
   10   -4    0    1    4    0.000005    0.000000
   10   -4    0    2    4   -0.000002    0.000000
   10   -4    0    3    4   -0.000009   -0.000000
   10   -4    0    4    4   -0.000005   -0.000000
   10   -3    0    1    1   -0.000013   -0.000000
   10   -3    0    2    1    0.000022    0.000000
   10   -3    0    3    1    0.000013   -0.000000
   10   -3    0    4    1   -0.000004    0.000000
   10   -3    0    1    2    0.000019   -0.000000
   10   -3    0    2    2    0.000012    0.000000
   10   -3    0    3    2   -0.000004    0.000000
   10   -3    0    4    2    0.000002    0.000000
   10   -3    0    1    3    0.000011    0.000000
   10   -3    0    2    3   -0.000008    0.000000
   10   -3    0    3    3   -0.000013   -0.000000
   10   -3    0    4    3    0.000019   -0.000000
   10   -3    0    1    4   -0.000008    0.000000
   10   -3    0    2    4    0.000015   -0.000000
   10   -3    0    3    4    0.000022    0.000000
   10   -3    0    4    4    0.000012   -0.000000
   10   -2    0    1    1   -0.000012    0.000000
   10   -2    0    2    1   -0.000001    0.000000
   10   -2    0    3    1   -0.000005   -0.000000
   10   -2    0    4    1   -0.000016   -0.000000
   10   -2    0    1    2    0.000011   -0.000000
   10   -2    0    2    2    0.000012    0.000000
   10   -2    0    3    2   -0.000016   -0.000000
   10   -2    0    4    2   -0.000003    0.000000
   10   -2    0    1    3    0.000018    0.000000
   10   -2    0    2    3    0.000000   -0.000000
   10   -2    0    3    3   -0.000012    0.000000
   10   -2    0    4    3    0.000011   -0.000000
   10   -2    0    1    4    0.000000   -0.000000
   10   -2    0    2    4    0.000009   -0.000000
   10   -2    0    3    4   -0.000001    0.000000
   10   -2    0    4    4    0.000012    0.000000
   10   -1    0    1    1   -0.000006    0.000000
   10   -1    0    2    1   -0.000010   -0.000000
   10   -1    0    3    1    0.000002    0.000000
   10   -1    0    4    1   -0.000004   -0.000000
   10   -1    0    1    2   -0.000017    0.000000
   10   -1    0    2    2    0.000007    0.000000
   10   -1    0    3    2   -0.000004   -0.000000
   10   -1    0    4    2    0.000027   -0.000000
   10   -1    0    1    3   -0.000013   -0.000000
   10   -1    0    2    3    0.000004   -0.000000
   10   -1    0    3    3   -0.000006   -0.000000
   10   -1    0    4    3   -0.000017    0.000000
   10   -1    0    1    4    0.000004   -0.000000
   10   -1    0    2    4   -0.000026    0.000000
   10   -1    0    3    4   -0.000010   -0.000000
   10   -1    0    4    4    0.000007    0.000000
   10    0    0    1    1    0.000018   -0.000000
   10    0    0    2    1    0.000006   -0.000000
   10    0    0    3    1    0.000009    0.000000
   10    0    0    4    1    0.000013    0.000000
   10    0    0    1    2   -0.000006    0.000000
   10    0    0    2    2   -0.000016   -0.000000
   10    0    0    3    2    0.000013    0.000000
   10    0    0    4    2    0.000012    0.000000
   10    0    0    1    3   -0.000010   -0.000000
   10    0    0    2    3    0.000007    0.000000
   10    0    0    3    3    0.000018   -0.000000
   10    0    0    4    3   -0.000006    0.000000
   10    0    0    1    4    0.000007    0.000000
   10    0    0    2    4   -0.000011    0.000000
   10    0    0    3    4    0.000006   -0.000000
   10    0    0    4    4   -0.000016   -0.000000
   10    1    0    1    1    0.000006    0.000000
   10    1    0    2    1   -0.000005    0.000000
   10    1    0    3    1   -0.000012   -0.000000
   10    1    0    4    1    0.000009   -0.000000
   10    1    0    1    2    0.000016   -0.000000
   10    1    0    2    2   -0.000016    0.000000
   10    1    0    3    2    0.000009   -0.000000
   10    1    0    4    2   -0.000005    0.000000
   10    1    0    1    3    0.000002    0.000000
   10    1    0    2    3    0.000004    0.000000
   10    1    0    3    3    0.000006    0.000000
   10    1    0    4    3    0.000016   -0.000000
   10    1    0    1    4    0.000004    0.000000
   10    1    0    2    4    0.000027   -0.000000
   10    1    0    3    4   -0.000005    0.000000
   10    1    0    4    4   -0.000016   -0.000000
   10    2    0    1    1   -0.000001    0.000000
   10    2    0    2    1   -0.000017   -0.000000
   10    2    0    3    1   -0.000033    0.000000
   10    2    0    4    1   -0.000004   -0.000000
   10    2    0    1    2   -0.000028    0.000000
   10    2    0    2    2    0.000004    0.000000
   10    2    0    3    2   -0.000004   -0.000000
   10    2    0    4    2   -0.000027   -0.000000
   10    2    0    1    3    0.000012    0.000000
   10    2    0    2    3    0.000002   -0.000000
   10    2    0    3    3   -0.000001    0.000000
   10    2    0    4    3   -0.000028    0.000000
   10    2    0    1    4    0.000002   -0.000000
   10    2    0    2    4    0.000007    0.000000
   10    2    0    3    4   -0.000017    0.000000
   10    2    0    4    4    0.000004    0.000000
   10    3    0    1    1    0.000009   -0.000000
   10    3    0    2    1    0.000010   -0.000000
   10    3    0    3    1    0.000045    0.000000
   10    3    0    4    1   -0.000004    0.000000
   10    3    0    1    2    0.000030    0.000000
   10    3    0    2    2   -0.000002    0.000000
   10    3    0    3    2   -0.000004    0.000000
   10    3    0    4    2    0.000022   -0.000000
   10    3    0    1    3   -0.000004   -0.000000
   10    3    0    2    3   -0.000011    0.000000
   10    3    0    3    3    0.000009   -0.000000
   10    3    0    4    3    0.000030    0.000000
   10    3    0    1    4   -0.000011   -0.000000
   10    3    0    2    4   -0.000014    0.000000
   10    3    0    3    4    0.000010   -0.000000
   10    3    0    4    4   -0.000002    0.000000
   10    4    0    1    1   -0.000031   -0.000000
   10    4    0    2    1   -0.000009    0.000000
   10    4    0    3    1   -0.000024   -0.000000
   10    4    0    4    1    0.000014    0.000000
   10    4    0    1    2   -0.000023   -0.000000
   10    4    0    2    2    0.000029   -0.000000
   10    4    0    3    2    0.000014    0.000000
   10    4    0    4    2    0.000008   -0.000000
   10    4    0    1    3    0.000011   -0.000000
   10    4    0    2    3    0.000004    0.000000
   10    4    0    3    3   -0.000031   -0.000000
   10    4    0    4    3   -0.000023   -0.000000
   10    4    0    1    4    0.000004    0.000000
   10    4    0    2    4    0.000029   -0.000000
   10    4    0    3    4   -0.000009    0.000000
   10    4    0    4    4    0.000029   -0.000000
   10    5    0    1    1    0.000019   -0.000000
   10    5    0    2    1    0.000034    0.000000
   10    5    0    3    1    0.000012   -0.000000
   10    5    0    4    1   -0.000007   -0.000000
   10    5    0    1    2    0.000034   -0.000000
   10    5    0    2    2   -0.000020    0.000000
   10    5    0    3    2   -0.000007   -0.000000
   10    5    0    4    2   -0.000028    0.000000
   10    5    0    1    3   -0.000004    0.000000
   10    5    0    2    3   -0.000012   -0.000000
   10    5    0    3    3    0.000019   -0.000000
   10    5    0    4    3    0.000034   -0.000000
   10    5    0    1    4   -0.000012    0.000000
   10    5    0    2    4   -0.000039   -0.000000
   10    5    0    3    4    0.000034    0.000000
   10    5    0    4    4   -0.000020   -0.000000
   10    6    0    1    1    0.000000    0.000000
   10    6    0    2    1   -0.000040   -0.000000
   10    6    0    3    1    0.000024    0.000000
   10    6    0    4    1    0.000008   -0.000000
   10    6    0    1    2   -0.000027   -0.000000
   10    6    0    2    2   -0.000002   -0.000000
   10    6    0    3    2    0.000008   -0.000000
   10    6    0    4    2    0.000043    0.000000
   10    6    0    1    3   -0.000041    0.000000
   10    6    0    2    3    0.000009   -0.000000
   10    6    0    3    3    0.000000    0.000000
   10    6    0    4    3   -0.000027   -0.000000
   10    6    0    1    4    0.000009   -0.000000
   10    6    0    2    4   -0.000002    0.000000
   10    6    0    3    4   -0.000040   -0.000000
   10    6    0    4    4   -0.000002    0.000000
   10    7    0    1    1    0.000018    0.000000
   10    7    0    2    1    0.000025   -0.000000
   10    7    0    3    1   -0.000032    0.000000
   10    7    0    4    1   -0.000005   -0.000000
   10    7    0    1    2    0.000005    0.000000
   10    7    0    2    2   -0.000011    0.000000
   10    7    0    3    2   -0.000005    0.000000
   10    7    0    4    2   -0.000029   -0.000000
   10    7    0    1    3    0.000028   -0.000000
   10    7    0    2    3   -0.000006   -0.000000
   10    7    0    3    3    0.000018   -0.000000
   10    7    0    4    3    0.000005    0.000000
   10    7    0    1    4   -0.000006   -0.000000
   10    7    0    2    4    0.000013    0.000000
   10    7    0    3    4    0.000025   -0.000000
   10    7    0    4    4   -0.000011   -0.000000
   10    8    0    1    1   -0.000017   -0.000000
   10    8    0    2    1   -0.000019   -0.000000
   10    8    0    3    1    0.000001   -0.000000
   10    8    0    4    1    0.000001    0.000000
   10    8    0    1    2   -0.000008    0.000000
   10    8    0    2    2    0.000019   -0.000000
   10    8    0    3    2    0.000001    0.000000
   10    8    0    4    2   -0.000018    0.000000
   10    8    0    1    3   -0.000021   -0.000000
   10    8    0    2    3   -0.000001    0.000000
   10    8    0    3    3   -0.000017   -0.000000
   10    8    0    4    3   -0.000008   -0.000000
   10    8    0    1    4   -0.000001    0.000000
   10    8    0    2    4    0.000003    0.000000
   10    8    0    3    4   -0.000019    0.000000
   10    8    0    4    4    0.000019   -0.000000
   10    9    0    1    1   -0.000006   -0.000000
   10    9    0    2    1    0.000023    0.000000
   10    9    0    3    1    0.000022   -0.000000
   10    9    0    4    1    0.000005   -0.000000
   10    9    0    1    2    0.000002   -0.000000
   10    9    0    2    2   -0.000005    0.000000
   10    9    0    3    2    0.000005   -0.000000
   10    9    0    4    2   -0.000002    0.000000
   10    9    0    1    3    0.000010    0.000000
   10    9    0    2    3    0.000003    0.000000
   10    9    0    3    3   -0.000006    0.000000
   10    9    0    4    3    0.000002   -0.000000
   10    9    0    1    4    0.000003    0.000000
   10    9    0    2    4    0.000009   -0.000000
   10    9    0    3    4    0.000023    0.000000
   10    9    0    4    4   -0.000005   -0.000000
   10   10    0    1    1   -0.000007    0.000000
   10   10    0    2    1    0.000008   -0.000000
   10   10    0    3    1    0.000018    0.000000
   10   10    0    4    1   -0.000013   -0.000000
   10   10    0    1    2    0.000021    0.000000
   10   10    0    2    2    0.000009    0.000000
   10   10    0    3    2   -0.000013   -0.000000
   10   10    0    4    2    0.000012   -0.000000
   10   10    0    1    3    0.000024    0.000000
   10   10    0    2    3   -0.000009   -0.000000
   10   10    0    3    3   -0.000007    0.000000
   10   10    0    4    3    0.000021    0.000000
   10   10    0    1    4   -0.000009   -0.000000
   10   10    0    2    4    0.000005   -0.000000
   10   10    0    3    4    0.000008   -0.000000
   10   10    0    4    4    0.000009    0.000000
   10   11    0    1    1   -0.000008   -0.000000
   10   11    0    2    1   -0.000016   -0.000000
   10   11    0    3    1   -0.000018   -0.000000
   10   11    0    4    1   -0.000009    0.000000
   10   11    0    1    2   -0.000009    0.000000
   10   11    0    2    2    0.000009   -0.000000
   10   11    0    3    2   -0.000009    0.000000
   10   11    0    4    2    0.000009   -0.000000
   10   11    0    1    3   -0.000005   -0.000000
   10   11    0    2    3    0.000004    0.000000
   10   11    0    3    3   -0.000008   -0.000000
   10   11    0    4    3   -0.000009    0.000000
   10   11    0    1    4    0.000004   -0.000000
   10   11    0    2    4   -0.000016    0.000000
   10   11    0    3    4   -0.000016   -0.000000
   10   11    0    4    4    0.000009   -0.000000
   10   12    0    1    1    0.000010   -0.000000
   10   12    0    2    1   -0.000002    0.000000
   10   12    0    3    1    0.000001    0.000000
   10   12    0    4    1    0.000003   -0.000000
   10   12    0    1    2   -0.000014    0.000000
   10   12    0    2    2   -0.000010   -0.000000
   10   12    0    3    2    0.000003    0.000000
   10   12    0    4    2    0.000014    0.000000
   10   12    0    1    3   -0.000019    0.000000
   10   12    0    2    3    0.000008    0.000000
   10   12    0    3    3    0.000010    0.000000
   10   12    0    4    3   -0.000014   -0.000000
   10   12    0    1    4    0.000008    0.000000
   10   12    0    2    4   -0.000020   -0.000000
   10   12    0    3    4   -0.000002    0.000000
   10   12    0    4    4   -0.000010   -0.000000
   10   13    0    1    1    0.000024    0.000000
   10   13    0    2    1   -0.000002    0.000000
   10   13    0    3    1   -0.000009   -0.000000
   10   13    0    4    1    0.000011    0.000000
   10   13    0    1    2    0.000001   -0.000000
   10   13    0    2    2   -0.000024    0.000000
   10   13    0    3    2    0.000011   -0.000000
   10   13    0    4    2   -0.000012    0.000000
   10   13    0    1    3    0.000011   -0.000000
   10   13    0    2    3    0.000004   -0.000000
   10   13    0    3    3    0.000024   -0.000000
   10   13    0    4    3    0.000001   -0.000000
   10   13    0    1    4    0.000004   -0.000000
   10   13    0    2    4    0.000016   -0.000000
   10   13    0    3    4   -0.000002    0.000000
   10   13    0    4    4   -0.000025    0.000000
   10   14    0    1    1   -0.000013    0.000000
   10   14    0    2    1   -0.000006   -0.000000
   10   14    0    3    1   -0.000018    0.000000
   10   14    0    4    1   -0.000002   -0.000000
   10   14    0    1    2    0.000000    0.000000
   10   14    0    2    2    0.000012    0.000000
   10   14    0    3    2   -0.000002   -0.000000
   10   14    0    4    2   -0.000004   -0.000000
   10   14    0    1    3    0.000007    0.000000
   10   14    0    2    3   -0.000006   -0.000000
   10   14    0    3    3   -0.000013    0.000000
   10   14    0    4    3    0.000000   -0.000000
   10   14    0    1    4   -0.000006   -0.000000
   10   14    0    2    4    0.000019    0.000000
   10   14    0    3    4   -0.000006    0.000000
   10   14    0    4    4    0.000012    0.000000
   10   15    0    1    1   -0.000002   -0.000000
   10   15    0    2    1    0.000003   -0.000000
   10   15    0    3    1    0.000012    0.000000
   10   15    0    4    1   -0.000001    0.000000
   10   15    0    1    2    0.000002    0.000000
   10   15    0    2    2    0.000002    0.000000
   10   15    0    3    2   -0.000001    0.000000
   10   15    0    4    2    0.000005   -0.000000
   10   15    0    1    3    0.000000   -0.000000
   10   15    0    2    3    0.000000   -0.000000
   10   15    0    3    3   -0.000002   -0.000000
   10   15    0    4    3    0.000002    0.000000
   10   15    0    1    4   -0.000000   -0.000000
   10   15    0    2    4   -0.000011    0.000000
   10   15    0    3    4    0.000003   -0.000000
   10   15    0    4    4    0.000002   -0.000000
   10   16    0    1    1   -0.000000   -0.000000
   10   16    0    2    1   -0.000004    0.000000
   10   16    0    3    1    0.000011   -0.000000
   10   16    0    4    1    0.000011    0.000000
   10   16    0    1    2    0.000002   -0.000000
   10   16    0    2    2   -0.000002   -0.000000
   10   16    0    3    2    0.000011    0.000000
   10   16    0    4    2    0.000010    0.000000
   10   16    0    1    3    0.000002   -0.000000
   10   16    0    2    3   -0.000000    0.000000
   10   16    0    3    3   -0.000000   -0.000000
   10   16    0    4    3    0.000002   -0.000000
   10   16    0    1    4    0.000000    0.000000
   10   16    0    2    4    0.000000    0.000000
   10   16    0    3    4   -0.000004    0.000000
   10   16    0    4    4   -0.000002   -0.000000
   11   -4    0    1    1   -0.000004   -0.000000
   11   -4    0    2    1    0.000000    0.000000
   11   -4    0    3    1    0.000014   -0.000000
   11   -4    0    4    1    0.000005   -0.000000
   11   -4    0    1    2   -0.000008   -0.000000
   11   -4    0    2    2    0.000003    0.000000
   11   -4    0    3    2    0.000005   -0.000000
   11   -4    0    4    2    0.000013    0.000000
   11   -4    0    1    3    0.000002    0.000000
   11   -4    0    2    3   -0.000000    0.000000
   11   -4    0    3    3   -0.000004   -0.000000
   11   -4    0    4    3   -0.000008   -0.000000
   11   -4    0    1    4   -0.000000   -0.000000
   11   -4    0    2    4   -0.000001   -0.000000
   11   -4    0    3    4    0.000000    0.000000
   11   -4    0    4    4    0.000004    0.000000
   11   -3    0    1    1   -0.000000    0.000000
   11   -3    0    2    1    0.000012    0.000000
   11   -3    0    3    1    0.000008    0.000000
   11   -3    0    4    1   -0.000002   -0.000000
   11   -3    0    1    2    0.000018    0.000000
   11   -3    0    2    2   -0.000003    0.000000
   11   -3    0    3    2   -0.000002   -0.000000
   11   -3    0    4    2    0.000020   -0.000000
   11   -3    0    1    3    0.000012    0.000000
   11   -3    0    2    3   -0.000000   -0.000000
   11   -3    0    3    3   -0.000000    0.000000
   11   -3    0    4    3    0.000018    0.000000
   11   -3    0    1    4   -0.000000   -0.000000
   11   -3    0    2    4    0.000001   -0.000000
   11   -3    0    3    4    0.000012    0.000000
   11   -3    0    4    4   -0.000003    0.000000
   11   -2    0    1    1    0.000009   -0.000000
   11   -2    0    2    1   -0.000019   -0.000000
   11   -2    0    3    1   -0.000024    0.000000
   11   -2    0    4    1    0.000003    0.000000
   11   -2    0    1    2   -0.000003    0.000000
   11   -2    0    2    2   -0.000008   -0.000000
   11   -2    0    3    2    0.000003    0.000000
   11   -2    0    4    2   -0.000009   -0.000000
   11   -2    0    1    3   -0.000005   -0.000000
   11   -2    0    2    3    0.000010   -0.000000
   11   -2    0    3    3    0.000009   -0.000000
   11   -2    0    4    3   -0.000003    0.000000
   11   -2    0    1    4    0.000009   -0.000000
   11   -2    0    2    4   -0.000012    0.000000
   11   -2    0    3    4   -0.000019   -0.000000
   11   -2    0    4    4   -0.000008    0.000000
   11   -1    0    1    1    0.000008   -0.000000
   11   -1    0    2    1   -0.000006    0.000000
   11   -1    0    3    1   -0.000008   -0.000000
   11   -1    0    4    1    0.000003    0.000000
   11   -1    0    1    2    0.000003   -0.000000
   11   -1    0    2    2   -0.000003   -0.000000
   11   -1    0    3    2    0.000003    0.000000
   11   -1    0    4    2   -0.000014    0.000000
   11   -1    0    1    3   -0.000008   -0.000000
   11   -1    0    2    3   -0.000005    0.000000
   11   -1    0    3    3    0.000008   -0.000000
   11   -1    0    4    3    0.000003    0.000000
   11   -1    0    1    4   -0.000005    0.000000
   11   -1    0    2    4    0.000000   -0.000000
   11   -1    0    3    4   -0.000006    0.000000
   11   -1    0    4    4   -0.000003   -0.000000
   11    0    0    1    1   -0.000005    0.000000
   11    0    0    2    1    0.000008    0.000000
   11    0    0    3    1   -0.000010   -0.000000
   11    0    0    4    1   -0.000007   -0.000000
   11    0    0    1    2   -0.000008   -0.000000
   11    0    0    2    2    0.000014    0.000000
   11    0    0    3    2   -0.000007   -0.000000
   11    0    0    4    2   -0.000011    0.000000
   11    0    0    1    3    0.000012    0.000000
   11    0    0    2    3   -0.000009   -0.000000
   11    0    0    3    3   -0.000005    0.000000
   11    0    0    4    3   -0.000008   -0.000000
   11    0    0    1    4   -0.000009    0.000000
   11    0    0    2    4    0.000014   -0.000000
   11    0    0    3    4    0.000008    0.000000
   11    0    0    4    4    0.000014    0.000000
   11    1    0    1    1   -0.000006    0.000000
   11    1    0    2    1    0.000017   -0.000000
   11    1    0    3    1    0.000017    0.000000
   11    1    0    4    1   -0.000011   -0.000000
   11    1    0    1    2    0.000010    0.000000
   11    1    0    2    2    0.000007    0.000000
   11    1    0    3    2   -0.000011   -0.000000
   11    1    0    4    2    0.000004   -0.000000
   11    1    0    1    3   -0.000008   -0.000000
   11    1    0    2    3   -0.000003   -0.000000
   11    1    0    3    3   -0.000006    0.000000
   11    1    0    4    3    0.000010    0.000000
   11    1    0    1    4   -0.000003   -0.000000
   11    1    0    2    4   -0.000014    0.000000
   11    1    0    3    4    0.000017   -0.000000
   11    1    0    4    4    0.000007    0.000000
   11    2    0    1    1   -0.000002   -0.000000
   11    2    0    2    1   -0.000003   -0.000000
   11    2    0    3    1    0.000005   -0.000000
   11    2    0    4    1    0.000012    0.000000
   11    2    0    1    2   -0.000011   -0.000000
   11    2    0    2    2   -0.000009   -0.000000
   11    2    0    3    2    0.000012    0.000000
   11    2    0    4    2    0.000012    0.000000
   11    2    0    1    3   -0.000005   -0.000000
   11    2    0    2    3    0.000016    0.000000
   11    2    0    3    3   -0.000002   -0.000000
   11    2    0    4    3   -0.000011    0.000000
   11    2    0    1    4    0.000016    0.000000
   11    2    0    2    4   -0.000003    0.000000
   11    2    0    3    4   -0.000003   -0.000000
   11    2    0    4    4   -0.000009   -0.000000
   11    3    0    1    1    0.000006    0.000000
   11    3    0    2    1    0.000013    0.000000
   11    3    0    3    1    0.000006   -0.000000
   11    3    0    4    1   -0.000008    0.000000
   11    3    0    1    2    0.000013   -0.000000
   11    3    0    2    2   -0.000004   -0.000000
   11    3    0    3    2   -0.000008   -0.000000
   11    3    0    4    2   -0.000005    0.000000
   11    3    0    1    3    0.000016    0.000000
   11    3    0    2    3   -0.000005    0.000000
   11    3    0    3    3    0.000007    0.000000
   11    3    0    4    3    0.000013   -0.000000
   11    3    0    1    4   -0.000005    0.000000
   11    3    0    2    4    0.000005   -0.000000
   11    3    0    3    4    0.000013    0.000000
   11    3    0    4    4   -0.000004   -0.000000
   11    4    0    1    1    0.000009    0.000000
   11    4    0    2    1   -0.000038    0.000000
   11    4    0    3    1    0.000005    0.000000
   11    4    0    4    1    0.000008   -0.000000
   11    4    0    1    2   -0.000029   -0.000000
   11    4    0    2    2   -0.000003    0.000000
   11    4    0    3    2    0.000009   -0.000000
   11    4    0    4    2    0.000026    0.000000
   11    4    0    1    3   -0.000032   -0.000000
   11    4    0    2    3    0.000007   -0.000000
   11    4    0    3    3    0.000009    0.000000
   11    4    0    4    3   -0.000029   -0.000000
   11    4    0    1    4    0.000007    0.000000
   11    4    0    2    4   -0.000011   -0.000000
   11    4    0    3    4   -0.000039    0.000000
   11    4    0    4    4   -0.000003    0.000000
   11    5    0    1    1   -0.000004    0.000000
   11    5    0    2    1    0.000025   -0.000000
   11    5    0    3    1   -0.000033    0.000000
   11    5    0    4    1    0.000005   -0.000000
   11    5    0    1    2   -0.000001    0.000000
   11    5    0    2    2   -0.000007    0.000000
   11    5    0    3    2    0.000005   -0.000000
   11    5    0    4    2   -0.000038   -0.000000
   11    5    0    1    3    0.000018    0.000000
   11    5    0    2    3   -0.000005   -0.000000
   11    5    0    3    3   -0.000003    0.000000
   11    5    0    4    3   -0.000001    0.000000
   11    5    0    1    4   -0.000005   -0.000000
   11    5    0    2    4    0.000033    0.000000
   11    5    0    3    4    0.000025   -0.000000
   11    5    0    4    4   -0.000006    0.000000
   11    6    0    1    1    0.000005   -0.000000
   11    6    0    2    1   -0.000006   -0.000000
   11    6    0    3    1    0.000028   -0.000000
   11    6    0    4    1   -0.000005    0.000000
   11    6    0    1    2    0.000021    0.000000
   11    6    0    2    2   -0.000015   -0.000000
   11    6    0    3    2   -0.000005    0.000000
   11    6    0    4    2    0.000003   -0.000000
   11    6    0    1    3   -0.000005   -0.000000
   11    6    0    2    3    0.000009    0.000000
   11    6    0    3    3    0.000005   -0.000000
   11    6    0    4    3    0.000021    0.000000
   11    6    0    1    4    0.000009    0.000000
   11    6    0    2    4   -0.000015    0.000000
   11    6    0    3    4   -0.000006   -0.000000
   11    6    0    4    4   -0.000015   -0.000000
   11    7    0    1    1   -0.000029   -0.000000
   11    7    0    2    1   -0.000007    0.000000
   11    7    0    3    1   -0.000009   -0.000000
   11    7    0    4    1    0.000000    0.000000
   11    7    0    1    2   -0.000017    0.000000
   11    7    0    2    2    0.000035   -0.000000
   11    7    0    3    2    0.000000    0.000000
   11    7    0    4    2    0.000011    0.000000
   11    7    0    1    3    0.000025    0.000000
   11    7    0    2    3   -0.000009    0.000000
   11    7    0    3    3   -0.000029   -0.000000
   11    7    0    4    3   -0.000016   -0.000000
   11    7    0    1    4   -0.000009    0.000000
   11    7    0    2    4    0.000025   -0.000000
   11    7    0    3    4   -0.000007    0.000000
   11    7    0    4    4    0.000035   -0.000000
   11    8    0    1    1    0.000010    0.000000
   11    8    0    2    1    0.000011    0.000000
   11    8    0    3    1    0.000020   -0.000000
   11    8    0    4    1    0.000003   -0.000000
   11    8    0    1    2    0.000011   -0.000000
   11    8    0    2    2   -0.000007    0.000000
   11    8    0    3    2    0.000003   -0.000000
   11    8    0    4    2   -0.000003    0.000000
   11    8    0    1    3   -0.000010    0.000000
   11    8    0    2    3   -0.000005   -0.000000
   11    8    0    3    3    0.000010    0.000000
   11    8    0    4    3    0.000011   -0.000000
   11    8    0    1    4   -0.000005   -0.000000
   11    8    0    2    4   -0.000033   -0.000000
   11    8    0    3    4    0.000011    0.000000
   11    8    0    4    4   -0.000007    0.000000
   11    9    0    1    1   -0.000013    0.000000
   11    9    0    2    1   -0.000005   -0.000000
   11    9    0    3    1   -0.000002    0.000000
   11    9    0    4    1    0.000000   -0.000000
   11    9    0    1    2    0.000004    0.000000
   11    9    0    2    2    0.000002    0.000000
   11    9    0    3    2    0.000000   -0.000000
   11    9    0    4    2    0.000024   -0.000000
   11    9    0    1    3    0.000004    0.000000
   11    9    0    2    3    0.000003   -0.000000
   11    9    0    3    3   -0.000013    0.000000
   11    9    0    4    3    0.000004    0.000000
   11    9    0    1    4    0.000002   -0.000000
   11    9    0    2    4    0.000018    0.000000
   11    9    0    3    4   -0.000005   -0.000000
   11    9    0    4    4    0.000002    0.000000
   11   10    0    1    1    0.000015   -0.000000
   11   10    0    2    1   -0.000003   -0.000000
   11   10    0    3    1   -0.000017   -0.000000
   11   10    0    4    1   -0.000003    0.000000
   11   10    0    1    2    0.000005    0.000000
   11   10    0    2    2   -0.000014   -0.000000
   11   10    0    3    2   -0.000003    0.000000
   11   10    0    4    2   -0.000004   -0.000000
   11   10    0    1    3    0.000010   -0.000000
   11   10    0    2    3    0.000007    0.000000
   11   10    0    3    3    0.000015   -0.000000
   11   10    0    4    3    0.000005    0.000000
   11   10    0    1    4    0.000007    0.000000
   11   10    0    2    4   -0.000019    0.000000
   11   10    0    3    4   -0.000003   -0.000000
   11   10    0    4    4   -0.000014   -0.000000
   11   11    0    1    1    0.000009   -0.000000
   11   11    0    2    1   -0.000016    0.000000
   11   11    0    3    1   -0.000010   -0.000000
   11   11    0    4    1    0.000004   -0.000000
   11   11    0    1    2   -0.000000   -0.000000
   11   11    0    2    2   -0.000000   -0.000000
   11   11    0    3    2    0.000004   -0.000000
   11   11    0    4    2   -0.000012    0.000000
   11   11    0    1    3   -0.000015    0.000000
   11   11    0    2    3    0.000001    0.000000
   11   11    0    3    3    0.000009    0.000000
   11   11    0    4    3   -0.000000   -0.000000
   11   11    0    1    4    0.000001    0.000000
   11   11    0    2    4   -0.000007   -0.000000
   11   11    0    3    4   -0.000016    0.000000
   11   11    0    4    4   -0.000000   -0.000000
   11   12    0    1    1   -0.000001    0.000000
   11   12    0    2    1    0.000009   -0.000000
   11   12    0    3    1   -0.000010    0.000000
   11   12    0    4    1   -0.000005    0.000000
   11   12    0    1    2   -0.000001   -0.000000
   11   12    0    2    2    0.000007    0.000000
   11   12    0    3    2   -0.000005   -0.000000
   11   12    0    4    2   -0.000023   -0.000000
   11   12    0    1    3    0.000006    0.000000
   11   12    0    2    3   -0.000006   -0.000000
   11   12    0    3    3   -0.000001    0.000000
   11   12    0    4    3   -0.000001    0.000000
   11   12    0    1    4   -0.000006   -0.000000
   11   12    0    2    4    0.000020   -0.000000
   11   12    0    3    4    0.000009   -0.000000
   11   12    0    4    4    0.000007    0.000000
   11   13    0    1    1   -0.000013   -0.000000
   11   13    0    2    1    0.000010   -0.000000
   11   13    0    3    1    0.000016   -0.000000
   11   13    0    4    1   -0.000006   -0.000000
   11   13    0    1    2   -0.000006    0.000000
   11   13    0    2    2    0.000014    0.000000
   11   13    0    3    2   -0.000006   -0.000000
   11   13    0    4    2    0.000013   -0.000000
   11   13    0    1    3   -0.000006   -0.000000
   11   13    0    2    3   -0.000006    0.000000
   11   13    0    3    3   -0.000013   -0.000000
   11   13    0    4    3   -0.000006    0.000000
   11   13    0    1    4   -0.000006   -0.000000
   11   13    0    2    4   -0.000001    0.000000
   11   13    0    3    4    0.000010   -0.000000
   11   13    0    4    4    0.000014   -0.000000
   11   14    0    1    1    0.000011   -0.000000
   11   14    0    2    1    0.000012    0.000000
   11   14    0    3    1    0.000017    0.000000
   11   14    0    4    1    0.000003    0.000000
   11   14    0    1    2    0.000006   -0.000000
   11   14    0    2    2   -0.000014   -0.000000
   11   14    0    3    2    0.000003    0.000000
   11   14    0    4    2    0.000009   -0.000000
   11   14    0    1    3   -0.000002   -0.000000
   11   14    0    2    3    0.000008    0.000000
   11   14    0    3    3    0.000011    0.000000
   11   14    0    4    3    0.000006    0.000000
   11   14    0    1    4    0.000008    0.000000
   11   14    0    2    4   -0.000015    0.000000
   11   14    0    3    4    0.000012   -0.000000
   11   14    0    4    4   -0.000014   -0.000000
   11   15    0    1    1   -0.000001   -0.000000
   11   15    0    2    1   -0.000009    0.000000
   11   15    0    3    1   -0.000010   -0.000000
   11   15    0    4    1   -0.000003    0.000000
   11   15    0    1    2   -0.000001   -0.000000
   11   15    0    2    2    0.000001   -0.000000
   11   15    0    3    2   -0.000003   -0.000000
   11   15    0    4    2   -0.000002    0.000000
   11   15    0    1    3    0.000003    0.000000
   11   15    0    2    3    0.000005    0.000000
   11   15    0    3    3   -0.000001   -0.000000
   11   15    0    4    3   -0.000001   -0.000000
   11   15    0    1    4    0.000005    0.000000
   11   15    0    2    4    0.000010   -0.000000
   11   15    0    3    4   -0.000009    0.000000
   11   15    0    4    4    0.000001   -0.000000
   12   -2    0    1    1   -0.000002   -0.000000
   12   -2    0    2    1   -0.000010    0.000000
   12   -2    0    3    1    0.000001   -0.000000
   12   -2    0    4    1    0.000001    0.000000
   12   -2    0    1    2   -0.000013   -0.000000
   12   -2    0    2    2    0.000004   -0.000000
   12   -2    0    3    2    0.000001    0.000000
   12   -2    0    4    2    0.000002    0.000000
   12   -2    0    1    3   -0.000024   -0.000000
   12   -2    0    2    3   -0.000000    0.000000
   12   -2    0    3    3   -0.000002   -0.000000
   12   -2    0    4    3   -0.000013   -0.000000
   12   -2    0    1    4   -0.000000    0.000000
   12   -2    0    2    4   -0.000018   -0.000000
   12   -2    0    3    4   -0.000010    0.000000
   12   -2    0    4    4    0.000004   -0.000000
   12   -1    0    1    1    0.000001    0.000000
   12   -1    0    2    1    0.000015    0.000000
   12   -1    0    3    1    0.000013    0.000000
   12   -1    0    4    1    0.000006   -0.000000
   12   -1    0    1    2    0.000001   -0.000000
   12   -1    0    2    2   -0.000002    0.000000
   12   -1    0    3    2    0.000006   -0.000000
   12   -1    0    4    2    0.000001   -0.000000
   12   -1    0    1    3    0.000005    0.000000
   12   -1    0    2    3    0.000001   -0.000000
   12   -1    0    3    3    0.000002    0.000000
   12   -1    0    4    3    0.000001   -0.000000
   12   -1    0    1    4    0.000001   -0.000000
   12   -1    0    2    4    0.000013   -0.000000
   12   -1    0    3    4    0.000015    0.000000
   12   -1    0    4    4   -0.000002    0.000000
   12    0    0    1    1   -0.000001   -0.000000
   12    0    0    2    1   -0.000003   -0.000000
   12    0    0    3    1    0.000012    0.000000
   12    0    0    4    1    0.000009    0.000000
   12    0    0    1    2    0.000003    0.000000
   12    0    0    2    2   -0.000004   -0.000000
   12    0    0    3    2    0.000009    0.000000
   12    0    0    4    2    0.000014   -0.000000
   12    0    0    1    3    0.000004   -0.000000
   12    0    0    2    3    0.000002   -0.000000
   12    0    0    3    3   -0.000001    0.000000
   12    0    0    4    3    0.000003    0.000000
   12    0    0    1    4    0.000002   -0.000000
   12    0    0    2    4    0.000008    0.000000
   12    0    0    3    4   -0.000003   -0.000000
   12    0    0    4    4   -0.000004    0.000000
   12    1    0    1    1    0.000008   -0.000000
   12    1    0    2    1   -0.000003    0.000000
   12    1    0    3    1   -0.000013   -0.000000
   12    1    0    4    1   -0.000004    0.000000
   12    1    0    1    2    0.000006   -0.000000
   12    1    0    2    2   -0.000003   -0.000000
   12    1    0    3    2   -0.000004    0.000000
   12    1    0    4    2   -0.000026    0.000000
   12    1    0    1    3    0.000012   -0.000000
   12    1    0    2    3   -0.000006    0.000000
   12    1    0    3    3    0.000008   -0.000000
   12    1    0    4    3    0.000006    0.000000
   12    1    0    1    4   -0.000006    0.000000
   12    1    0    2    4    0.000002    0.000000
   12    1    0    3    4   -0.000003    0.000000
   12    1    0    4    4   -0.000003   -0.000000
   12    2    0    1    1   -0.000012    0.000000
   12    2    0    2    1   -0.000011    0.000000
   12    2    0    3    1    0.000007   -0.000000
   12    2    0    4    1   -0.000004   -0.000000
   12    2    0    1    2    0.000001   -0.000000
   12    2    0    2    2    0.000012   -0.000000
   12    2    0    3    2   -0.000004   -0.000000
   12    2    0    4    2    0.000022    0.000000
   12    2    0    1    3   -0.000023    0.000000
   12    2    0    2    3   -0.000003    0.000000
   12    2    0    3    3   -0.000012    0.000000
   12    2    0    4    3    0.000001   -0.000000
   12    2    0    1    4   -0.000003    0.000000
   12    2    0    2    4   -0.000009   -0.000000
   12    2    0    3    4   -0.000011    0.000000
   12    2    0    4    4    0.000012   -0.000000
   12    3    0    1    1    0.000003    0.000000
   12    3    0    2    1    0.000018   -0.000000
   12    3    0    3    1   -0.000019    0.000000
   12    3    0    4    1   -0.000003   -0.000000
   12    3    0    1    2    0.000000    0.000000
   12    3    0    2    2   -0.000003    0.000000
   12    3    0    3    2   -0.000003   -0.000000
   12    3    0    4    2   -0.000027   -0.000000
   12    3    0    1    3    0.000013   -0.000000
   12    3    0    2    3    0.000004   -0.000000
   12    3    0    3    3    0.000003   -0.000000
   12    3    0    4    3    0.000000   -0.000000
   12    3    0    1    4    0.000004   -0.000000
   12    3    0    2    4    0.000002   -0.000000
   12    3    0    3    4    0.000018   -0.000000
   12    3    0    4    4   -0.000003    0.000000
   12    4    0    1    1    0.000006    0.000000
   12    4    0    2    1   -0.000005   -0.000000
   12    4    0    3    1    0.000016    0.000000
   12    4    0    4    1    0.000001    0.000000
   12    4    0    1    2    0.000002    0.000000
   12    4    0    2    2   -0.000000   -0.000000
   12    4    0    3    2    0.000001    0.000000
   12    4    0    4    2   -0.000009   -0.000000
   12    4    0    1    3   -0.000008    0.000000
   12    4    0    2    3   -0.000003   -0.000000
   12    4    0    3    3    0.000006    0.000000
   12    4    0    4    3    0.000002    0.000000
   12    4    0    1    4   -0.000003   -0.000000
   12    4    0    2    4   -0.000010   -0.000000
   12    4    0    3    4   -0.000004   -0.000000
   12    4    0    4    4   -0.000000   -0.000000
   12    5    0    1    1   -0.000022   -0.000000
   12    5    0    2    1    0.000008   -0.000000
   12    5    0    3    1    0.000005   -0.000000
   12    5    0    4    1   -0.000008    0.000000
   12    5    0    1    2   -0.000010   -0.000000
   12    5    0    2    2    0.000025   -0.000000
   12    5    0    3    2   -0.000008    0.000000
   12    5    0    4    2    0.000015   -0.000000
   12    5    0    1    3    0.000004   -0.000000
   12    5    0    2    3   -0.000010    0.000000
   12    5    0    3    3   -0.000022   -0.000000
   12    5    0    4    3   -0.000010    0.000000
   12    5    0    1    4   -0.000010    0.000000
   12    5    0    2    4    0.000021    0.000000
   12    5    0    3    4    0.000008   -0.000000
   12    5    0    4    4    0.000025   -0.000000
   12    6    0    1    1    0.000003   -0.000000
   12    6    0    2    1    0.000017    0.000000
   12    6    0    3    1    0.000006   -0.000000
   12    6    0    4    1   -0.000008   -0.000000
   12    6    0    1    2    0.000017   -0.000000
   12    6    0    2    2   -0.000016   -0.000000
   12    6    0    3    2   -0.000008    0.000000
   12    6    0    4    2    0.000014    0.000000
   12    6    0    1    3    0.000010    0.000000
   12    6    0    2    3    0.000013    0.000000
   12    6    0    3    3    0.000003    0.000000
   12    6    0    4    3    0.000017   -0.000000
   12    6    0    1    4    0.000013    0.000000
   12    6    0    2    4   -0.000015   -0.000000
   12    6    0    3    4    0.000017    0.000000
   12    6    0    4    4   -0.000016   -0.000000
   12    7    0    1    1    0.000013    0.000000
   12    7    0    2    1   -0.000030    0.000000
   12    7    0    3    1   -0.000002    0.000000
   12    7    0    4    1    0.000011   -0.000000
   12    7    0    1    2   -0.000012   -0.000000
   12    7    0    2    2   -0.000009    0.000000
   12    7    0    3    2    0.000011   -0.000000
   12    7    0    4    2    0.000009    0.000000
   12    7    0    1    3    0.000003   -0.000000
   12    7    0    2    3    0.000017   -0.000000
   12    7    0    3    3    0.000013    0.000000
   12    7    0    4    3   -0.000012    0.000000
   12    7    0    1    4    0.000017   -0.000000
   12    7    0    2    4   -0.000007   -0.000000
   12    7    0    3    4   -0.000030   -0.000000
   12    7    0    4    4   -0.000009    0.000000
   12    8    0    1    1    0.000000    0.000000
   12    8    0    2    1    0.000005   -0.000000
   12    8    0    3    1   -0.000027    0.000000
   12    8    0    4    1    0.000002    0.000000
   12    8    0    1    2   -0.000001    0.000000
   12    8    0    2    2    0.000005   -0.000000
   12    8    0    3    2    0.000002    0.000000
   12    8    0    4    2   -0.000019   -0.000000
   12    8    0    1    3    0.000008   -0.000000
   12    8    0    2    3   -0.000012    0.000000
   12    8    0    3    3    0.000000    0.000000
   12    8    0    4    3   -0.000001    0.000000
   12    8    0    1    4   -0.000012    0.000000
   12    8    0    2    4    0.000017    0.000000
   12    8    0    3    4    0.000005   -0.000000
   12    8    0    4    4    0.000005   -0.000000
   12    9    0    1    1    0.000006   -0.000000
   12    9    0    2    1   -0.000001    0.000000
   12    9    0    3    1    0.000015   -0.000000
   12    9    0    4    1   -0.000008    0.000000
   12    9    0    1    2    0.000016   -0.000000
   12    9    0    2    2   -0.000006   -0.000000
   12    9    0    3    2   -0.000008    0.000000
   12    9    0    4    2    0.000014    0.000000
   12    9    0    1    3   -0.000012   -0.000000
   12    9    0    2    3   -0.000001    0.000000
   12    9    0    3    3    0.000006   -0.000000
   12    9    0    4    3    0.000016    0.000000
   12    9    0    1    4   -0.000001    0.000000
   12    9    0    2    4   -0.000005   -0.000000
   12    9    0    3    4   -0.000001    0.000000
   12    9    0    4    4   -0.000006   -0.000000
   12   10    0    1    1    0.000002    0.000000
   12   10    0    2    1   -0.000007    0.000000
   12   10    0    3    1   -0.000027   -0.000000
   12   10    0    4    1    0.000004   -0.000000
   12   10    0    1    2   -0.000018   -0.000000
   12   10    0    2    2   -0.000001   -0.000000
   12   10    0    3    2    0.000004   -0.000000
   12   10    0    4    2   -0.000013    0.000000
   12   10    0    1    3    0.000008    0.000000
   12   10    0    2    3    0.000007    0.000000
   12   10    0    3    3    0.000002    0.000000
   12   10    0    4    3   -0.000018   -0.000000
   12   10    0    1    4    0.000007    0.000000
   12   10    0    2    4    0.000007   -0.000000
   12   10    0    3    4   -0.000007    0.000000
   12   10    0    4    4   -0.000001    0.000000
   12   11    0    1    1    0.000001    0.000000
   12   11    0    2    1    0.000010   -0.000000
   12   11    0    3    1    0.000021    0.000000
   12   11    0    4    1    0.000003   -0.000000
   12   11    0    1    2    0.000001    0.000000
   12   11    0    2    2    0.000004    0.000000
   12   11    0    3    2    0.000003   -0.000000
   12   11    0    4    2    0.000004   -0.000000
   12   11    0    1    3   -0.000015   -0.000000
   12   11    0    2    3   -0.000008   -0.000000
   12   11    0    3    3    0.000001    0.000000
   12   11    0    4    3    0.000001    0.000000
   12   11    0    1    4   -0.000008   -0.000000
   12   11    0    2    4   -0.000017   -0.000000
   12   11    0    3    4    0.000010   -0.000000
   12   11    0    4    4    0.000004    0.000000
   12   12    0    1    1   -0.000003   -0.000000
   12   12    0    2    1    0.000004   -0.000000
   12   12    0    3    1    0.000010   -0.000000
   12   12    0    4    1    0.000008    0.000000
   12   12    0    1    2   -0.000002    0.000000
   12   12    0    2    2   -0.000002   -0.000000
   12   12    0    3    2    0.000008    0.000000
   12   12    0    4    2    0.000005   -0.000000
   12   12    0    1    3   -0.000001   -0.000000
   12   12    0    2    3    0.000002    0.000000
   12   12    0    3    3   -0.000003   -0.000000
   12   12    0    4    3   -0.000002    0.000000
   12   12    0    1    4    0.000002    0.000000
   12   12    0    2    4    0.000015    0.000000
   12   12    0    3    4    0.000004   -0.000000
   12   12    0    4    4   -0.000002   -0.000000
   12   13    0    1    1    0.000006    0.000000
   12   13    0    2    1   -0.000001    0.000000
   12   13    0    3    1    0.000003    0.000000
   12   13    0    4    1   -0.000000   -0.000000
   12   13    0    1    2    0.000012   -0.000000
   12   13    0    2    2   -0.000006   -0.000000
   12   13    0    3    2   -0.000001    0.000000
   12   13    0    4    2    0.000001    0.000000
   12   13    0    1    3    0.000009   -0.000000
   12   13    0    2    3   -0.000000    0.000000
   12   13    0    3    3    0.000006   -0.000000
   12   13    0    4    3    0.000012   -0.000000
   12   13    0    1    4   -0.000000    0.000000
   12   13    0    2    4    0.000003   -0.000000
   12   13    0    3    4   -0.000001    0.000000
   12   13    0    4    4   -0.000006   -0.000000
   12   14    0    1    1   -0.000007    0.000000
   12   14    0    2    1   -0.000010   -0.000000
   12   14    0    3    1   -0.000019   -0.000000
   12   14    0    4    1   -0.000005   -0.000000
   12   14    0    1    2   -0.000006   -0.000000
   12   14    0    2    2    0.000009    0.000000
   12   14    0    3    2   -0.000005   -0.000000
   12   14    0    4    2   -0.000013    0.000000
   12   14    0    1    3    0.000012    0.000000
   12   14    0    2    3   -0.000003    0.000000
   12   14    0    3    3   -0.000007    0.000000
   12   14    0    4    3   -0.000006   -0.000000
   12   14    0    1    4   -0.000003    0.000000
   12   14    0    2    4    0.000006   -0.000000
   12   14    0    3    4   -0.000010    0.000000
   12   14    0    4    4    0.000009    0.000000
   13    0    0    1    1    0.000001   -0.000000
   13    0    0    2    1    0.000000   -0.000000
   13    0    0    3    1    0.000004   -0.000000
   13    0    0    4    1   -0.000003    0.000000
   13    0    0    1    2   -0.000000   -0.000000
   13    0    0    2    2   -0.000004   -0.000000
   13    0    0    3    2   -0.000003    0.000000
   13    0    0    4    2    0.000008    0.000000
   13    0    0    1    3   -0.000011   -0.000000
   13    0    0    2    3   -0.000000    0.000000
   13    0    0    3    3    0.000001   -0.000000
   13    0    0    4    3   -0.000000   -0.000000
   13    0    0    1    4    0.000000    0.000000
   13    0    0    2    4   -0.000014   -0.000000
   13    0    0    3    4    0.000000    0.000000
   13    0    0    4    4   -0.000004   -0.000000
   13    1    0    1    1    0.000002    0.000000
   13    1    0    2    1   -0.000001    0.000000
   13    1    0    3    1   -0.000007    0.000000
   13    1    0    4    1    0.000005   -0.000000
   13    1    0    1    2   -0.000015   -0.000000
   13    1    0    2    2   -0.000002    0.000000
   13    1    0    3    2    0.000005   -0.000000
   13    1    0    4    2    0.000000    0.000000
   13    1    0    1    3   -0.000002    0.000000
   13    1    0    2    3    0.000003    0.000000
   13    1    0    3    3    0.000002    0.000000
   13    1    0    4    3   -0.000015   -0.000000
   13    1    0    1    4    0.000003    0.000000
   13    1    0    2    4   -0.000001   -0.000000
   13    1    0    3    4   -0.000001    0.000000
   13    1    0    4    4   -0.000002   -0.000000
   13    2    0    1    1    0.000009    0.000000
   13    2    0    2    1    0.000003   -0.000000
   13    2    0    3    1    0.000018    0.000000
   13    2    0    4    1   -0.000000   -0.000000
   13    2    0    1    2    0.000019    0.000000
   13    2    0    2    2   -0.000008    0.000000
   13    2    0    3    2   -0.000000    0.000000
   13    2    0    4    2    0.000009   -0.000000
   13    2    0    1    3    0.000001   -0.000000
   13    2    0    2    3   -0.000001   -0.000000
   13    2    0    3    3    0.000009   -0.000000
   13    2    0    4    3    0.000019    0.000000
   13    2    0    1    4   -0.000001   -0.000000
   13    2    0    2    4    0.000003    0.000000
   13    2    0    3    4    0.000003   -0.000000
   13    2    0    4    4   -0.000008    0.000000
   13    3    0    1    1   -0.000014    0.000000
   13    3    0    2    1   -0.000019   -0.000000
   13    3    0    3    1   -0.000025    0.000000
   13    3    0    4    1    0.000007    0.000000
   13    3    0    1    2   -0.000022    0.000000
   13    3    0    2    2    0.000012   -0.000000
   13    3    0    3    2    0.000007    0.000000
   13    3    0    4    2   -0.000009   -0.000000
   13    3    0    1    3    0.000008   -0.000000
   13    3    0    2    3    0.000002    0.000000
   13    3    0    3    3   -0.000014   -0.000000
   13    3    0    4    3   -0.000022    0.000000
   13    3    0    1    4    0.000002    0.000000
   13    3    0    2    4    0.000020    0.000000
   13    3    0    3    4   -0.000019   -0.000000
   13    3    0    4    4    0.000012   -0.000000
   13    4    0    1    1    0.000001   -0.000000
   13    4    0    2    1    0.000018    0.000000
   13    4    0    3    1    0.000020   -0.000000
   13    4    0    4    1    0.000003    0.000000
   13    4    0    1    2    0.000015   -0.000000
   13    4    0    2    2   -0.000004   -0.000000
   13    4    0    3    2    0.000003    0.000000
   13    4    0    4    2    0.000013    0.000000
   13    4    0    1    3   -0.000002   -0.000000
   13    4    0    2    3   -0.000007    0.000000
   13    4    0    3    3    0.000001   -0.000000
   13    4    0    4    3    0.000015   -0.000000
   13    4    0    1    4   -0.000007    0.000000
   13    4    0    2    4   -0.000019   -0.000000
   13    4    0    3    4    0.000018   -0.000000
   13    4    0    4    4   -0.000004   -0.000000
   13    5    0    1    1    0.000009    0.000000
   13    5    0    2    1   -0.000006    0.000000
   13    5    0    3    1   -0.000000   -0.000000
   13    5    0    4    1    0.000002   -0.000000
   13    5    0    1    2    0.000016   -0.000000
   13    5    0    2    2   -0.000005    0.000000
   13    5    0    3    2    0.000001   -0.000000
   13    5    0    4    2    0.000000    0.000000
   13    5    0    1    3    0.000019    0.000000
   13    5    0    2    3    0.000003   -0.000000
   13    5    0    3    3    0.000009    0.000000
   13    5    0    4    3    0.000016   -0.000000
   13    5    0    1    4    0.000003   -0.000000
   13    5    0    2    4    0.000006   -0.000000
   13    5    0    3    4   -0.000006    0.000000
   13    5    0    4    4   -0.000004    0.000000
   13    6    0    1    1   -0.000013    0.000000
   13    6    0    2    1   -0.000008   -0.000000
   13    6    0    3    1   -0.000027    0.000000
   13    6    0    4    1   -0.000012   -0.000000
   13    6    0    1    2    0.000012    0.000000
   13    6    0    2    2    0.000019    0.000000
   13    6    0    3    2   -0.000012   -0.000000
   13    6    0    4    2   -0.000013   -0.000000
   13    6    0    1    3   -0.000002   -0.000000
   13    6    0    2    3   -0.000009   -0.000000
   13    6    0    3    3   -0.000013    0.000000
   13    6    0    4    3    0.000012    0.000000
   13    6    0    1    4   -0.000009   -0.000000
   13    6    0    2    4    0.000001    0.000000
   13    6    0    3    4   -0.000008   -0.000000
   13    6    0    4    4    0.000019    0.000000
   13    7    0    1    1    0.000013   -0.000000
   13    7    0    2    1   -0.000003   -0.000000
   13    7    0    3    1    0.000002    0.000000
   13    7    0    4    1    0.000000    0.000000
   13    7    0    1    2   -0.000023    0.000000
   13    7    0    2    2   -0.000006   -0.000000
   13    7    0    3    2    0.000000    0.000000
   13    7    0    4    2   -0.000001   -0.000000
   13    7    0    1    3   -0.000024   -0.000000
   13    7    0    2    3    0.000005    0.000000
   13    7    0    3    3    0.000013   -0.000000
   13    7    0    4    3   -0.000023    0.000000
   13    7    0    1    4    0.000005    0.000000
   13    7    0    2    4   -0.000030    0.000000
   13    7    0    3    4   -0.000003   -0.000000
   13    7    0    4    4   -0.000006   -0.000000
   13    8    0    1    1    0.000003   -0.000000
   13    8    0    2    1    0.000019    0.000000
   13    8    0    3    1    0.000017   -0.000000
   13    8    0    4    1    0.000005    0.000000
   13    8    0    1    2   -0.000003   -0.000000
   13    8    0    2    2    0.000001   -0.000000
   13    8    0    3    2    0.000005    0.000000
   13    8    0    4    2    0.000016    0.000000
   13    8    0    1    3   -0.000007    0.000000
   13    8    0    2    3   -0.000006    0.000000
   13    8    0    3    3    0.000003   -0.000000
   13    8    0    4    3   -0.000003   -0.000000
   13    8    0    1    4   -0.000006    0.000000
   13    8    0    2    4    0.000007   -0.000000
   13    8    0    3    4    0.000019    0.000000
   13    8    0    4    4    0.000001   -0.000000
   13    9    0    1    1    0.000011    0.000000
   13    9    0    2    1    0.000008    0.000000
   13    9    0    3    1   -0.000007   -0.000000
   13    9    0    4    1   -0.000004   -0.000000
   13    9    0    1    2    0.000012    0.000000
   13    9    0    2    2   -0.000015    0.000000
   13    9    0    3    2   -0.000004   -0.000000
   13    9    0    4    2   -0.000028    0.000000
   13    9    0    1    3    0.000013    0.000000
   13    9    0    2    3    0.000007   -0.000000
   13    9    0    3    3    0.000012    0.000000
   13    9    0    4    3    0.000012   -0.000000
   13    9    0    1    4    0.000007   -0.000000
   13    9    0    2    4    0.000013   -0.000000
   13    9    0    3    4    0.000008    0.000000
   13    9    0    4    4   -0.000015    0.000000
   13   10    0    1    1   -0.000012    0.000000
   13   10    0    2    1   -0.000023   -0.000000
   13   10    0    3    1    0.000011    0.000000
   13   10    0    4    1    0.000004   -0.000000
   13   10    0    1    2   -0.000020    0.000000
   13   10    0    2    2    0.000011    0.000000
   13   10    0    3    2    0.000004    0.000000
   13   10    0    4    2    0.000016   -0.000000
   13   10    0    1    3   -0.000020   -0.000000
   13   10    0    2    3    0.000004    0.000000
   13   10    0    3    3   -0.000013    0.000000
   13   10    0    4    3   -0.000020    0.000000
   13   10    0    1    4    0.000004   -0.000000
   13   10    0    2    4   -0.000000    0.000000
   13   10    0    3    4   -0.000023   -0.000000
   13   10    0    4    4    0.000011    0.000000
   13   11    0    1    1    0.000006   -0.000000
   13   11    0    2    1    0.000021   -0.000000
   13   11    0    3    1    0.000002   -0.000000
   13   11    0    4    1   -0.000001    0.000000
   13   11    0    1    2    0.000005    0.000000
   13   11    0    2    2   -0.000005   -0.000000
   13   11    0    3    2   -0.000001    0.000000
   13   11    0    4    2   -0.000009    0.000000
   13   11    0    1    3    0.000019    0.000000
   13   11    0    2    3   -0.000004    0.000000
   13   11    0    3    3    0.000006   -0.000000
   13   11    0    4    3    0.000005    0.000000
   13   11    0    1    4   -0.000004    0.000000
   13   11    0    2    4    0.000009    0.000000
   13   11    0    3    4    0.000021   -0.000000
   13   11    0    4    4   -0.000005   -0.000000
   13   12    0    1    1   -0.000008   -0.000000
   13   12    0    2    1   -0.000009    0.000000
   13   12    0    3    1    0.000005   -0.000000
   13   12    0    4    1   -0.000003    0.000000
   13   12    0    1    2    0.000005   -0.000000
   13   12    0    2    2    0.000008   -0.000000
   13   12    0    3    2   -0.000003   -0.000000
   13   12    0    4    2    0.000007    0.000000
   13   12    0    1    3    0.000002   -0.000000
   13   12    0    2    3   -0.000001    0.000000
   13   12    0    3    3   -0.000008   -0.000000
   13   12    0    4    3    0.000005   -0.000000
   13   12    0    1    4   -0.000001    0.000000
   13   12    0    2    4    0.000002   -0.000000
   13   12    0    3    4   -0.000009    0.000000
   13   12    0    4    4    0.000008   -0.000000
   13   13    0    1    1   -0.000003    0.000000
   13   13    0    2    1    0.000002   -0.000000
   13   13    0    3    1   -0.000004   -0.000000
   13   13    0    4    1   -0.000002   -0.000000
   13   13    0    1    2    0.000002    0.000000
   13   13    0    2    2   -0.000000    0.000000
   13   13    0    3    2   -0.000002   -0.000000
   13   13    0    4    2    0.000001   -0.000000
   13   13    0    1    3    0.000001    0.000000
   13   13    0    2    3    0.000001   -0.000000
   13   13    0    3    3   -0.000002    0.000000
   13   13    0    4    3    0.000002   -0.000000
   13   13    0    1    4    0.000001   -0.000000
   13   13    0    2    4   -0.000004   -0.000000
   13   13    0    3    4    0.000002    0.000000
   13   13    0    4    4   -0.000000    0.000000
   14    1    0    1    1   -0.000009    0.000000
   14    1    0    2    1   -0.000000   -0.000000
   14    1    0    3    1    0.000005    0.000000
   14    1    0    4    1   -0.000001    0.000000
   14    1    0    1    2    0.000000    0.000000
   14    1    0    2    2    0.000009    0.000000
   14    1    0    3    2   -0.000001    0.000000
   14    1    0    4    2    0.000013   -0.000000
   14    1    0    1    3   -0.000002   -0.000000
   14    1    0    2    3   -0.000003   -0.000000
   14    1    0    3    3   -0.000009   -0.000000
   14    1    0    4    3    0.000000    0.000000
   14    1    0    1    4   -0.000003   -0.000000
   14    1    0    2    4   -0.000001    0.000000
   14    1    0    3    4   -0.000000   -0.000000
   14    1    0    4    4    0.000009    0.000000
   14    2    0    1    1   -0.000002   -0.000000
   14    2    0    2    1    0.000013    0.000000
   14    2    0    3    1   -0.000005   -0.000000
   14    2    0    4    1   -0.000009    0.000000
   14    2    0    1    2    0.000010    0.000000
   14    2    0    2    2    0.000004   -0.000000
   14    2    0    3    2   -0.000009    0.000000
   14    2    0    4    2   -0.000011   -0.000000
   14    2    0    1    3    0.000018   -0.000000
   14    2    0    2    3    0.000000    0.000000
   14    2    0    3    3   -0.000002   -0.000000
   14    2    0    4    3    0.000009    0.000000
   14    2    0    1    4    0.000000    0.000000
   14    2    0    2    4   -0.000000    0.000000
   14    2    0    3    4    0.000013    0.000000
   14    2    0    4    4    0.000004   -0.000000
   14    3    0    1    1    0.000000   -0.000000
   14    3    0    2    1   -0.000018    0.000000
   14    3    0    3    1    0.000011   -0.000000
   14    3    0    4    1    0.000008   -0.000000
   14    3    0    1    2   -0.000013   -0.000000
   14    3    0    2    2   -0.000002    0.000000
   14    3    0    3    2    0.000008   -0.000000
   14    3    0    4    2    0.000016    0.000000
   14    3    0    1    3   -0.000018    0.000000
   14    3    0    2    3    0.000006    0.000000
   14    3    0    3    3    0.000000   -0.000000
   14    3    0    4    3   -0.000013   -0.000000
   14    3    0    1    4    0.000006    0.000000
   14    3    0    2    4   -0.000014   -0.000000
   14    3    0    3    4   -0.000018    0.000000
   14    3    0    4    4   -0.000002   -0.000000
   14    4    0    1    1    0.000003    0.000000
   14    4    0    2    1    0.000015    0.000000
   14    4    0    3    1   -0.000008    0.000000
   14    4    0    4    1   -0.000003   -0.000000
   14    4    0    1    2    0.000010    0.000000
   14    4    0    2    2   -0.000004    0.000000
   14    4    0    3    2   -0.000003   -0.000000
   14    4    0    4    2    0.000001    0.000000
   14    4    0    1    3    0.000014    0.000000
   14    4    0    2    3   -0.000006   -0.000000
   14    4    0    3    3    0.000003    0.000000
   14    4    0    4    3    0.000010   -0.000000
   14    4    0    1    4   -0.000006   -0.000000
   14    4    0    2    4    0.000013   -0.000000
   14    4    0    3    4    0.000015    0.000000
   14    4    0    4    4   -0.000004    0.000000
   14    5    0    1    1    0.000004    0.000000
   14    5    0    2    1   -0.000015   -0.000000
   14    5    0    3    1   -0.000003    0.000000
   14    5    0    4    1    0.000001   -0.000000
   14    5    0    1    2   -0.000013    0.000000
   14    5    0    2    2   -0.000005    0.000000
   14    5    0    3    2    0.000001   -0.000000
   14    5    0    4    2    0.000016   -0.000000
   14    5    0    1    3   -0.000009   -0.000000
   14    5    0    2    3    0.000008   -0.000000
   14    5    0    3    3    0.000004    0.000000
   14    5    0    4    3   -0.000013    0.000000
   14    5    0    1    4    0.000008   -0.000000
   14    5    0    2    4   -0.000012    0.000000
   14    5    0    3    4   -0.000015   -0.000000
   14    5    0    4    4   -0.000005    0.000000
   14    6    0    1    1    0.000018   -0.000000
   14    6    0    2    1   -0.000001   -0.000000
   14    6    0    3    1   -0.000001   -0.000000
   14    6    0    4    1    0.000009    0.000000
   14    6    0    1    2   -0.000003    0.000000
   14    6    0    2    2   -0.000014   -0.000000
   14    6    0    3    2    0.000009    0.000000
   14    6    0    4    2   -0.000015    0.000000
   14    6    0    1    3   -0.000012   -0.000000
   14    6    0    2    3    0.000002    0.000000
   14    6    0    3    3    0.000018   -0.000000
   14    6    0    4    3   -0.000003    0.000000
   14    6    0    1    4    0.000002    0.000000
   14    6    0    2    4   -0.000006    0.000000
   14    6    0    3    4   -0.000001   -0.000000
   14    6    0    4    4   -0.000014   -0.000000
   14    7    0    1    1   -0.000006    0.000000
   14    7    0    2    1   -0.000004    0.000000
   14    7    0    3    1   -0.000004   -0.000000
   14    7    0    4    1    0.000011   -0.000000
   14    7    0    1    2   -0.000004   -0.000000
   14    7    0    2    2   -0.000001    0.000000
   14    7    0    3    2    0.000011   -0.000000
   14    7    0    4    2   -0.000012    0.000000
   14    7    0    1    3   -0.000002    0.000000
   14    7    0    2    3   -0.000002    0.000000
   14    7    0    3    3   -0.000006   -0.000000
   14    7    0    4    3   -0.000004   -0.000000
   14    7    0    1    4   -0.000002    0.000000
   14    7    0    2    4    0.000025   -0.000000
   14    7    0    3    4   -0.000004    0.000000
   14    7    0    4    4   -0.000001   -0.000000
   14    8    0    1    1   -0.000008    0.000000
   14    8    0    2    1    0.000012   -0.000000
   14    8    0    3    1    0.000012    0.000000
   14    8    0    4    1   -0.000008   -0.000000
   14    8    0    1    2    0.000014    0.000000
   14    8    0    2    2    0.000011    0.000000
   14    8    0    3    2   -0.000008   -0.000000
   14    8    0    4    2    0.000001   -0.000000
   14    8    0    1    3    0.000017    0.000000
   14    8    0    2    3   -0.000013   -0.000000
   14    8    0    3    3   -0.000008    0.000000
   14    8    0    4    3    0.000014   -0.000000
   14    8    0    1    4   -0.000013   -0.000000
   14    8    0    2    4    0.000007   -0.000000
   14    8    0    3    4    0.000012   -0.000000
   14    8    0    4    4    0.000011    0.000000
   14    9    0    1    1   -0.000015   -0.000000
   14    9    0    2    1   -0.000002   -0.000000
   14    9    0    3    1   -0.000004    0.000000
   14    9    0    4    1   -0.000005    0.000000
   14    9    0    1    2   -0.000004    0.000000
   14    9    0    2    2    0.000014   -0.000000
   14    9    0    3    2   -0.000005    0.000000
   14    9    0    4    2   -0.000003   -0.000000
   14    9    0    1    3   -0.000006   -0.000000
   14    9    0    2    3   -0.000002   -0.000000
   14    9    0    3    3   -0.000015   -0.000000
   14    9    0    4    3   -0.000004    0.000000
   14    9    0    1    4   -0.000001   -0.000000
   14    9    0    2    4   -0.000012    0.000000
   14    9    0    3    4   -0.000002   -0.000000
   14    9    0    4    4    0.000014   -0.000000
   14   10    0    1    1    0.000008   -0.000000
   14   10    0    2    1    0.000007    0.000000
   14   10    0    3    1    0.000021   -0.000000
   14   10    0    4    1    0.000002    0.000000
   14   10    0    1    2    0.000012   -0.000000
   14   10    0    2    2   -0.000009   -0.000000
   14   10    0    3    2    0.000002    0.000000
   14   10    0    4    2    0.000005    0.000000
   14   10    0    1    3   -0.000005    0.000000
   14   10    0    2    3    0.000005    0.000000
   14   10    0    3    3    0.000008   -0.000000
   14   10    0    4    3    0.000012   -0.000000
   14   10    0    1    4    0.000005    0.000000
   14   10    0    2    4   -0.000017   -0.000000
   14   10    0    3    4    0.000007    0.000000
   14   10    0    4    4   -0.000009   -0.000000
   14   11    0    1    1   -0.000015    0.000000
   14   11    0    2    1   -0.000004    0.000000
   14   11    0    3    1   -0.000018   -0.000000
   14   11    0    4    1   -0.000002   -0.000000
   14   11    0    1    2   -0.000009   -0.000000
   14   11    0    2    2    0.000013    0.000000
   14   11    0    3    2   -0.000002   -0.000000
   14   11    0    4    2    0.000002    0.000000
   14   11    0    1    3    0.000009    0.000000
   14   11    0    2    3   -0.000002   -0.000000
   14   11    0    3    3   -0.000015    0.000000
   14   11    0    4    3   -0.000009   -0.000000
   14   11    0    1    4   -0.000002   -0.000000
   14   11    0    2    4    0.000018   -0.000000
   14   11    0    3    4   -0.000004    0.000000
   14   11    0    4    4    0.000013    0.000000
   14   12    0    1    1    0.000012    0.000000
   14   12    0    2    1    0.000001   -0.000000
   14   12    0    3    1    0.000010    0.000000
   14   12    0    4    1   -0.000004   -0.000000
   14   12    0    1    2    0.000005    0.000000
   14   12    0    2    2   -0.000010    0.000000
   14   12    0    3    2   -0.000004   -0.000000
   14   12    0    4    2    0.000008   -0.000000
   14   12    0    1    3   -0.000010    0.000000
   14   12    0    2    3    0.000001   -0.000000
   14   12    0    3    3    0.000012    0.000000
   14   12    0    4    3    0.000005   -0.000000
   14   12    0    1    4    0.000001   -0.000000
   14   12    0    2    4   -0.000022    0.000000
   14   12    0    3    4    0.000001   -0.000000
   14   12    0    4    4   -0.000010    0.000000
   14   13    0    1    1    0.000005    0.000000
   14   13    0    2    1   -0.000008   -0.000000
   14   13    0    3    1   -0.000014    0.000000
   14   13    0    4    1    0.000002    0.000000
   14   13    0    1    2   -0.000008    0.000000
   14   13    0    2    2   -0.000005    0.000000
   14   13    0    3    2    0.000002    0.000000
   14   13    0    4    2   -0.000012   -0.000000
   14   13    0    1    3    0.000004   -0.000000
   14   13    0    2    3    0.000008   -0.000000
   14   13    0    3    3    0.000004   -0.000000
   14   13    0    4    3   -0.000008    0.000000
   14   13    0    1    4    0.000008   -0.000000
   14   13    0    2    4    0.000013    0.000000
   14   13    0    3    4   -0.000008   -0.000000
   14   13    0    4    4   -0.000005   -0.000000
   15    3    0    1    1    0.000011    0.000000
   15    3    0    2    1   -0.000000   -0.000000
   15    3    0    3    1    0.000013    0.000000
   15    3    0    4    1    0.000001   -0.000000
   15    3    0    1    2    0.000000    0.000000
   15    3    0    2    2   -0.000009    0.000000
   15    3    0    3    2    0.000001   -0.000000
   15    3    0    4    2    0.000000   -0.000000
   15    3    0    1    3   -0.000018    0.000000
   15    3    0    2    3   -0.000006   -0.000000
   15    3    0    3    3    0.000011    0.000000
   15    3    0    4    3    0.000000    0.000000
   15    3    0    1    4   -0.000006   -0.000000
   15    3    0    2    4   -0.000014    0.000000
   15    3    0    3    4   -0.000000   -0.000000
   15    3    0    4    4   -0.000009    0.000000
   15    4    0    1    1   -0.000004   -0.000000
   15    4    0    2    1    0.000008   -0.000000
   15    4    0    3    1   -0.000008    0.000000
   15    4    0    4    1   -0.000005    0.000000
   15    4    0    1    2   -0.000001    0.000000
   15    4    0    2    2    0.000003   -0.000000
   15    4    0    3    2   -0.000005    0.000000
   15    4    0    4    2   -0.000002   -0.000000
   15    4    0    1    3    0.000002   -0.000000
   15    4    0    2    3    0.000000    0.000000
   15    4    0    3    3   -0.000004   -0.000000
   15    4    0    4    3   -0.000001    0.000000
   15    4    0    1    4    0.000000    0.000000
   15    4    0    2    4    0.000015    0.000000
   15    4    0    3    4    0.000008   -0.000000
   15    4    0    4    4    0.000003   -0.000000
   15    5    0    1    1    0.000003   -0.000000
   15    5    0    2    1    0.000001    0.000000
   15    5    0    3    1   -0.000001   -0.000000
   15    5    0    4    1   -0.000002    0.000000
   15    5    0    1    2    0.000001   -0.000000
   15    5    0    2    2   -0.000003   -0.000000
   15    5    0    3    2   -0.000002    0.000000
   15    5    0    4    2   -0.000010    0.000000
   15    5    0    1    3   -0.000006    0.000000
   15    5    0    2    3    0.000005    0.000000
   15    5    0    3    3    0.000003   -0.000000
   15    5    0    4    3    0.000001   -0.000000
   15    5    0    1    4    0.000005    0.000000
   15    5    0    2    4   -0.000007   -0.000000
   15    5    0    3    4    0.000001    0.000000
   15    5    0    4    4   -0.000003   -0.000000
   15    6    0    1    1   -0.000006    0.000000
   15    6    0    2    1    0.000003    0.000000
   15    6    0    3    1   -0.000000   -0.000000
   15    6    0    4    1   -0.000002    0.000000
   15    6    0    1    2   -0.000016   -0.000000
   15    6    0    2    2    0.000009    0.000000
   15    6    0    3    2   -0.000002   -0.000000
   15    6    0    4    2   -0.000019    0.000000
   15    6    0    1    3    0.000006    0.000000
   15    6    0    2    3   -0.000003   -0.000000
   15    6    0    3    3   -0.000006    0.000000
   15    6    0    4    3   -0.000016   -0.000000
   15    6    0    1    4   -0.000003   -0.000000
   15    6    0    2    4    0.000011   -0.000000
   15    6    0    3    4    0.000003    0.000000
   15    6    0    4    4    0.000009    0.000000
   15    7    0    1    1   -0.000014    0.000000
   15    7    0    2    1    0.000011   -0.000000
   15    7    0    3    1    0.000038    0.000000
   15    7    0    4    1   -0.000003   -0.000000
   15    7    0    1    2    0.000010    0.000000
   15    7    0    2    2    0.000007    0.000000
   15    7    0    3    2   -0.000003   -0.000000
   15    7    0    4    2    0.000042   -0.000000
   15    7    0    1    3   -0.000018    0.000000
   15    7    0    2    3   -0.000002   -0.000000
   15    7    0    3    3   -0.000014    0.000000
   15    7    0    4    3    0.000010    0.000000
   15    7    0    1    4   -0.000002   -0.000000
   15    7    0    2    4   -0.000005    0.000000
   15    7    0    3    4    0.000011   -0.000000
   15    7    0    4    4    0.000007    0.000000
   15    8    0    1    1    0.000011   -0.000000
   15    8    0    2    1   -0.000004   -0.000000
   15    8    0    3    1   -0.000017    0.000000
   15    8    0    4    1    0.000007    0.000000
   15    8    0    1    2   -0.000004    0.000000
   15    8    0    2    2   -0.000018   -0.000000
   15    8    0    3    2    0.000007    0.000000
   15    8    0    4    2   -0.000003   -0.000000
   15    8    0    1    3    0.000030   -0.000000
   15    8    0    2    3    0.000014    0.000000
   15    8    0    3    3    0.000011   -0.000000
   15    8    0    4    3   -0.000003    0.000000
   15    8    0    1    4    0.000014   -0.000000
   15    8    0    2    4    0.000014    0.000000
   15    8    0    3    4   -0.000004   -0.000000
   15    8    0    4    4   -0.000018   -0.000000
   15    9    0    1    1   -0.000001   -0.000000
   15    9    0    2    1   -0.000020    0.000000
   15    9    0    3    1   -0.000009   -0.000000
   15    9    0    4    1    0.000003    0.000000
   15    9    0    1    2   -0.000000   -0.000000
   15    9    0    2    2    0.000003   -0.000000
   15    9    0    3    2    0.000003   -0.000000
   15    9    0    4    2   -0.000001    0.000000
   15    9    0    1    3   -0.000010    0.000000
   15    9    0    2    3   -0.000006    0.000000
   15    9    0    3    3   -0.000001   -0.000000
   15    9    0    4    3   -0.000001   -0.000000
   15    9    0    1    4   -0.000006    0.000000
   15    9    0    2    4   -0.000013   -0.000000
   15    9    0    3    4   -0.000020    0.000000
   15    9    0    4    4    0.000004   -0.000000
   15   10    0    1    1   -0.000001    0.000000
   15   10    0    2    1    0.000003    0.000000
   15   10    0    3    1   -0.000008    0.000000
   15   10    0    4    1   -0.000005   -0.000000
   15   10    0    1    2    0.000003   -0.000000
   15   10    0    2    2    0.000001    0.000000
   15   10    0    3    2   -0.000005   -0.000000
   15   10    0    4    2   -0.000003    0.000000
   15   10    0    1    3    0.000007    0.000000
   15   10    0    2    3   -0.000004   -0.000000
   15   10    0    3    3   -0.000001    0.000000
   15   10    0    4    3    0.000003   -0.000000
   15   10    0    1    4   -0.000004   -0.000000
   15   10    0    2    4    0.000010   -0.000000
   15   10    0    3    4    0.000003    0.000000
   15   10    0    4    4    0.000001    0.000000
   15   11    0    1    1    0.000005   -0.000000
   15   11    0    2    1   -0.000006   -0.000000
   15   11    0    3    1    0.000004    0.000000
   15   11    0    4    1    0.000006    0.000000
   15   11    0    1    2    0.000003    0.000000
   15   11    0    2    2   -0.000006    0.000000
   15   11    0    3    2    0.000006    0.000000
   15   11    0    4    2    0.000009   -0.000000
   15   11    0    1    3   -0.000002   -0.000000
   15   11    0    2    3    0.000002   -0.000000
   15   11    0    3    3    0.000005   -0.000000
   15   11    0    4    3    0.000003    0.000000
   15   11    0    1    4    0.000003   -0.000000
   15   11    0    2    4   -0.000010    0.000000
   15   11    0    3    4   -0.000006   -0.000000
   15   11    0    4    4   -0.000005    0.000000
   15   12    0    1    1   -0.000004   -0.000000
   15   12    0    2    1    0.000008   -0.000000
   15   12    0    3    1   -0.000020    0.000000
   15   12    0    4    1   -0.000002    0.000000
   15   12    0    1    2    0.000008   -0.000000
   15   12    0    2    2    0.000006   -0.000000
   15   12    0    3    2   -0.000002    0.000000
   15   12    0    4    2   -0.000022   -0.000000
   15   12    0    1    3    0.000012   -0.000000
   15   12    0    2    3   -0.000006    0.000000
   15   12    0    3    3   -0.000004    0.000000
   15   12    0    4    3    0.000008   -0.000000
   15   12    0    1    4   -0.000006    0.000000
   15   12    0    2    4    0.000005    0.000000
   15   12    0    3    4    0.000009   -0.000000
   15   12    0    4    4    0.000006   -0.000000
   16    5    0    1    1   -0.000011    0.000000
   16    5    0    2    1   -0.000000   -0.000000
   16    5    0    3    1    0.000001    0.000000
   16    5    0    4    1   -0.000000   -0.000000
   16    5    0    1    2    0.000000    0.000000
   16    5    0    2    2    0.000011    0.000000
   16    5    0    3    2   -0.000000   -0.000000
   16    5    0    4    2    0.000001   -0.000000
   16    5    0    1    3   -0.000006    0.000000
   16    5    0    2    3   -0.000005   -0.000000
   16    5    0    3    3   -0.000011    0.000000
   16    5    0    4    3    0.000000   -0.000000
   16    5    0    1    4   -0.000005   -0.000000
   16    5    0    2    4   -0.000006   -0.000000
   16    5    0    3    4   -0.000000   -0.000000
   16    5    0    4    4    0.000011    0.000000
   16    6    0    1    1   -0.000003    0.000000
   16    6    0    2    1    0.000003   -0.000000
   16    6    0    3    1    0.000005    0.000000
   16    6    0    4    1    0.000005   -0.000000
   16    6    0    1    2   -0.000003    0.000000
   16    6    0    2    2    0.000000   -0.000000
   16    6    0    3    2    0.000005    0.000000
   16    6    0    4    2    0.000009   -0.000000
   16    6    0    1    3    0.000003   -0.000000
   16    6    0    2    3    0.000000   -0.000000
   16    6    0    3    3   -0.000003    0.000000
   16    6    0    4    3   -0.000003    0.000000
   16    6    0    1    4    0.000000   -0.000000
   16    6    0    2    4   -0.000002    0.000000
   16    6    0    3    4    0.000003   -0.000000
   16    6    0    4    4   -0.000000   -0.000000
   16    7    0    1    1    0.000006   -0.000000
   16    7    0    2    1    0.000009   -0.000000
   16    7    0    3    1   -0.000004    0.000000
   16    7    0    4    1   -0.000013    0.000000
   16    7    0    1    2    0.000031   -0.000000
   16    7    0    2    2   -0.000002   -0.000000
   16    7    0    3    2   -0.000013    0.000000
   16    7    0    4    2   -0.000013    0.000000
   16    7    0    1    3    0.000020   -0.000000
   16    7    0    2    3   -0.000006    0.000000
   16    7    0    3    3    0.000006   -0.000000
   16    7    0    4    3    0.000031    0.000000
   16    7    0    1    4   -0.000006    0.000000
   16    7    0    2    4    0.000001   -0.000000
   16    7    0    3    4    0.000009   -0.000000
   16    7    0    4    4   -0.000002   -0.000000
   16    8    0    1    1   -0.000016   -0.000000
   16    8    0    2    1   -0.000026    0.000000
   16    8    0    3    1   -0.000022   -0.000000
   16    8    0    4    1   -0.000002    0.000000
   16    8    0    1    2   -0.000026   -0.000000
   16    8    0    2    2    0.000013   -0.000000
   16    8    0    3    2   -0.000002   -0.000000
   16    8    0    4    2    0.000004    0.000000
   16    8    0    1    3   -0.000017    0.000000
   16    8    0    2    3    0.000006    0.000000
   16    8    0    3    3   -0.000016   -0.000000
   16    8    0    4    3   -0.000026   -0.000000
   16    8    0    1    4    0.000006    0.000000
   16    8    0    2    4   -0.000007   -0.000000
   16    8    0    3    4   -0.000026    0.000000
   16    8    0    4    4    0.000013   -0.000000
   16    9    0    1    1    0.000017    0.000000
   16    9    0    2    1    0.000024    0.000000
   16    9    0    3    1    0.000012    0.000000
   16    9    0    4    1    0.000001   -0.000000
   16    9    0    1    2    0.000002    0.000000
   16    9    0    2    2   -0.000014    0.000000
   16    9    0    3    2    0.000001   -0.000000
   16    9    0    4    2    0.000002   -0.000000
   16    9    0    1    3   -0.000004    0.000000
   16    9    0    2    3   -0.000001   -0.000000
   16    9    0    3    3    0.000017    0.000000
   16    9    0    4    3    0.000002   -0.000000
   16    9    0    1    4   -0.000001   -0.000000
   16    9    0    2    4   -0.000020   -0.000000
   16    9    0    3    4    0.000024   -0.000000
   16    9    0    4    4   -0.000013    0.000000
   16   10    0    1    1   -0.000000   -0.000000
   16   10    0    2    1   -0.000004   -0.000000
   16   10    0    3    1    0.000001    0.000000
   16   10    0    4    1   -0.000000    0.000000
   16   10    0    1    2    0.000002    0.000000
   16   10    0    2    2   -0.000002   -0.000000
   16   10    0    3    2   -0.000000    0.000000
   16   10    0    4    2    0.000001   -0.000000
   16   10    0    1    3    0.000001   -0.000000
   16   10    0    2    3    0.000006   -0.000000
   16   10    0    3    3   -0.000000   -0.000000
   16   10    0    4    3    0.000002    0.000000
   16   10    0    1    4    0.000006   -0.000000
   16   10    0    2    4    0.000020    0.000000
   16   10    0    3    4   -0.000004   -0.000000
   16   10    0    4    4   -0.000002   -0.000000
   16   11    0    1    1    0.000005   -0.000000
   16   11    0    2    1   -0.000010    0.000000
   16   11    0    3    1   -0.000001   -0.000000
   16   11    0    4    1    0.000001    0.000000
   16   11    0    1    2   -0.000010   -0.000000
   16   11    0    2    2   -0.000006   -0.000000
   16   11    0    3    2    0.000001   -0.000000
   16   11    0    4    2    0.000001    0.000000
   16   11    0    1    3   -0.000001   -0.000000
   16   11    0    2    3    0.000003    0.000000
   16   11    0    3    3    0.000005   -0.000000
   16   11    0    4    3   -0.000010   -0.000000
   16   11    0    1    4    0.000003    0.000000
   16   11    0    2    4    0.000002   -0.000000
   16   11    0    3    4   -0.000010    0.000000
   16   11    0    4    4   -0.000006   -0.000000
   17    7    0    1    1    0.000009    0.000000
   17    7    0    2    1   -0.000000    0.000000
   17    7    0    3    1   -0.000018   -0.000000
   17    7    0    4    1   -0.000002   -0.000000
   17    7    0    1    2    0.000000   -0.000000
   17    7    0    2    2   -0.000007    0.000000
   17    7    0    3    2   -0.000002   -0.000000
   17    7    0    4    2   -0.000016    0.000000
   17    7    0    1    3    0.000020    0.000000
   17    7    0    2    3    0.000006   -0.000000
   17    7    0    3    3    0.000009    0.000000
   17    7    0    4    3    0.000000   -0.000000
   17    7    0    1    4    0.000005   -0.000000
   17    7    0    2    4    0.000001   -0.000000
   17    7    0    3    4   -0.000000    0.000000
   17    7    0    4    4   -0.000007    0.000000
   17    8    0    1    1    0.000010    0.000000
   17    8    0    2    1   -0.000014    0.000000
   17    8    0    3    1    0.000011    0.000000
   17    8    0    4    1    0.000010   -0.000000
   17    8    0    1    2    0.000002    0.000000
   17    8    0    2    2   -0.000008    0.000000
   17    8    0    3    2    0.000010   -0.000000
   17    8    0    4    2   -0.000001   -0.000000
   17    8    0    1    3   -0.000025   -0.000000
   17    8    0    2    3    0.000000   -0.000000
   17    8    0    3    3    0.000010    0.000000
   17    8    0    4    3    0.000002    0.000000
   17    8    0    1    4    0.000000   -0.000000
   17    8    0    2    4   -0.000019    0.000000
   17    8    0    3    4   -0.000014   -0.000000
   17    8    0    4    4   -0.000009    0.000000
   17    9    0    1    1   -0.000009   -0.000000
   17    9    0    2    1    0.000013   -0.000000
   17    9    0    3    1   -0.000018    0.000000
   17    9    0    4    1   -0.000002    0.000000
   17    9    0    1    2   -0.000003    0.000000
   17    9    0    2    2    0.000011   -0.000000
   17    9    0    3    2   -0.000002    0.000000
   17    9    0    4    2   -0.000016   -0.000000
   17    9    0    1    3    0.000015   -0.000000
   17    9    0    2    3   -0.000010   -0.000000
   17    9    0    3    3   -0.000009   -0.000000
   17    9    0    4    3   -0.000003    0.000000
   17    9    0    1    4   -0.000010    0.000000
   17    9    0    2    4    0.000027    0.000000
   17    9    0    3    4    0.000013   -0.000000
   17    9    0    4    4    0.000011   -0.000000
   17   10    0    1    1   -0.000003   -0.000000
   17   10    0    2    1    0.000007    0.000000
   17   10    0    3    1    0.000014   -0.000000
   17   10    0    4    1   -0.000010    0.000000
   17   10    0    1    2    0.000007   -0.000000
   17   10    0    2    2    0.000005   -0.000000
   17   10    0    3    2   -0.000010    0.000000
   17   10    0    4    2    0.000003    0.000000
   17   10    0    1    3   -0.000020    0.000000
   17   10    0    2    3   -0.000002    0.000000
   17   10    0    3    3   -0.000003   -0.000000
   17   10    0    4    3    0.000007   -0.000000
   17   10    0    1    4   -0.000003    0.000000
   17   10    0    2    4   -0.000023   -0.000000
   17   10    0    3    4    0.000007    0.000000
   17   10    0    4    4    0.000005   -0.000000
   18    9    0    1    1   -0.000002   -0.000000
   18    9    0    2    1    0.000000    0.000000
   18    9    0    3    1    0.000009   -0.000000
   18    9    0    4    1    0.000009   -0.000000
   18    9    0    1    2   -0.000000   -0.000000
   18    9    0    2    2   -0.000002    0.000000
   18    9    0    3    2    0.000009   -0.000000
   18    9    0    4    2    0.000019    0.000000
   18    9    0    1    3    0.000015    0.000000
   18    9    0    2    3    0.000011    0.000000
   18    9    0    3    3   -0.000002   -0.000000
   18    9    0    4    3    0.000000   -0.000000
   18    9    0    1    4    0.000010    0.000000
   18    9    0    2    4    0.000027   -0.000000
   18    9    0    3    4   -0.000000    0.000000
   18    9    0    4    4   -0.000002    0.000000


==> anc/bismuthene_w90.wout <==
 
             +---------------------------------------------------+
             |                                                   |
             |                   WANNIER90                       |
             |                                                   |
             +---------------------------------------------------+
             |                                                   |
             |        Welcome to the Maximally-Localized         |
             |        Generalized Wannier Functions code         |
             |            http://www.wannier.org                 |
             |                                                   |
             |  Wannier90 v2.0 Authors:                          |
             |    Arash A. Mostofi  (Imperial College London)    |
             |    Giovanni Pizzi    (EPFL)                       |
             |    Ivo Souza         (Universidad del Pais Vasco) |
             |    Jonathan R. Yates (University of Oxford)       |
             |                                                   |
             |  Wannier90 Contributors:                          |
             |    Young-Su Lee       (KIST, S. Korea)            |
             |    Matthew Shelley    (Imperial College London)   |
             |    Nicolas Poilvert   (Penn State University)     |
             |    Raffaello Bianco   (Paris 6 and CNRS)          |
             |    Gabriele Sclauzero (ETH Zurich)                |
             |                                                   |
             |  Wannier77 Authors:                               |
             |    Nicola Marzari    (EPFL)                       |
             |    Ivo Souza         (Universidad del Pais Vasco) |
             |    David Vanderbilt  (Rutgers University)         |
             |                                                   |
             |  Please cite                                      |
             |                                                   |
             |  [ref] "Wannier90: A Tool for Obtaining Maximally |
             |         Localised Wannier Functions"              |
             |        A. A. Mostofi, J. R. Yates, Y.-S. Lee,     |
             |        I. Souza, D. Vanderbilt and N. Marzari     |
             |        Comput. Phys. Commun. 178, 685 (2008)      |
             |                                                   |
             |  in any publications arising from the use of      |
             |  this code. For the method please cite            |
             |                                                   |
             |  [ref] "Maximally Localized Generalised Wannier   |
             |         Functions for Composite Energy Bands"     |
             |         N. Marzari and D. Vanderbilt              |
             |         Phys. Rev. B 56 12847 (1997)              |
             |                                                   |
             |  [ref] "Maximally Localized Wannier Functions     |
             |         for Entangled Energy Bands"               |
             |         I. Souza, N. Marzari and D. Vanderbilt    |
             |         Phys. Rev. B 65 035109 (2001)             |
             |                                                   |
             |                                                   |
             | Copyright (c) 1996-2015                           |
             |        Arash A. Mostofi, Jonathan R. Yates,       |
             |        Young-Su Lee, Giovanni Pizzi, Ivo Souza,   |
             |        David Vanderbilt and Nicola Marzari        |
             |                                                   |
             |        Release: 2.0.1   2nd April 2015            |
             |                                                   |
             | This program is free software; you can            |
             | redistribute it and/or modify it under the terms  |
             | of the GNU General Public License as published by |
             | the Free Software Foundation; either version 2 of |
             | the License, or (at your option) any later version|
             |                                                   |
             | This program is distributed in the hope that it   |
             | will be useful, but WITHOUT ANY WARRANTY; without |
             | even the implied warranty of MERCHANTABILITY or   |
             | FITNESS FOR A PARTICULAR PURPOSE. See the GNU     |
             | General Public License for more details.          |
             |                                                   |
             | You should have received a copy of the GNU General|
             | Public License along with this program; if not,   |
             | write to the Free Software Foundation, Inc.,      |
             | 675 Mass Ave, Cambridge, MA 02139, USA.           |
             |                                                   |
             +---------------------------------------------------+
             |    Execution started on 11Dec2018 at 13:12:22     |
             +---------------------------------------------------+
 
 ******************************************************************************
 * -> Using CODATA 2006 constant values                                       *
 *    (http://physics.nist.gov/cuu/Constants/index.html)                      *
 * -> Using Bohr value from CODATA                                            *
 ******************************************************************************
 
 
                                    ------
                                    SYSTEM
                                    ------
 
                              Lattice Vectors (Ang)
                    a_1     5.505997   0.000000   0.000000
                    a_2    -2.752998   4.768333   0.000000
                    a_3     0.000000   0.000000  32.917702
 
                   Unit Cell Volume:     864.23536  (Ang^3)
 
                        Reciprocal-Space Vectors (Ang^-1)
                    b_1     1.141153   0.658845   0.000000
                    b_2     0.000000   1.317690   0.000000
                    b_3     0.000000   0.000000   0.190876
  
 *----------------------------------------------------------------------------*
 |   Site       Fractional Coordinate          Cartesian Coordinate (Ang)     |
 +----------------------------------------------------------------------------+
 | Bi   1   0.33333   0.66667   0.99902   |    0.00000   3.17889  32.88555    |
 | Bi   2   0.66667   0.33333   0.00098   |    2.75300   1.58944   0.03215    |
 | H    1   0.33333   0.66667   0.03360   |    0.00000   3.17889   1.10618    |
 | H    2   0.66667   0.33333   0.96640   |    2.75300   1.58944  31.81152    |
 *----------------------------------------------------------------------------*
  
                                ------------
                                K-POINT GRID
                                ------------
  
             Grid size = 27 x 27 x  1      Total points =  729
  
  
 *---------------------------------- MAIN ------------------------------------*
 |  Number of Wannier Functions               :                 4             |
 |  Number of input Bloch states              :                24             |
 |  Output verbosity (1=low, 5=high)          :                 1             |
 |  Timing Level (1=low, 5=high)              :                 1             |
 |  Optimisation (0=memory, 3=speed)          :                 3             |
 |  Length Unit                               :               Ang             |
 |  Post-processing setup (write *.nnkp)      :                 F             |
 |  Using Gamma-only branch of algorithms     :                 F             |
 *----------------------------------------------------------------------------*
 *------------------------------- WANNIERISE ---------------------------------*
 |  Total number of iterations                :               100             |
 |  Number of CG steps before reset           :                 5             |
 |  Trial step length for line search         :             2.000             |
 |  Convergence tolerence                     :         0.100E-09             |
 |  Convergence window                        :                -1             |
 |  Iterations between writing output         :                 1             |
 |  Iterations between backing up to disk     :               100             |
 |  Write r^2_nm to file                      :                 F             |
 |  Write xyz WF centres to file              :                 F             |
 |  Write on-site energies <0n|H|0n> to file  :                 F             |
 |  Use guiding centre to control phases      :                 F             |
 |  Use phases for initial projections        :                 F             |
 *----------------------------------------------------------------------------*
 *------------------------------- DISENTANGLE --------------------------------*
 |  Using band disentanglement                :                 T             |
 |  Total number of iterations                :               200             |
 |  Mixing ratio                              :             0.500             |
 |  Convergence tolerence                     :         1.000E-10             |
 |  Convergence window                        :                 4             |
 *----------------------------------------------------------------------------*
 *-------------------------------- PLOTTING ----------------------------------*
 |  Plotting interpolated bandstructure       :                 T             |
 |   Number of K-path sections                :                 3             |
 |   Divisions along first K-path section     :               100             |
 |   Output format                            :           gnuplot             |
 |   Output mode                              :               s-k             |
 *----------------------------------------------------------------------------*
 |   K-space path sections:                                                   |
 |    From:  M    0.500  0.000  0.000     To:  G    0.000  0.000  0.000       |
 |    From:  G    0.000  0.000  0.000     To:  K    0.333  0.333  0.000       |
 |    From:  K    0.333  0.333  0.000     To:  M    0.500  0.000  0.000       |
 *----------------------------------------------------------------------------*
 |  Plotting Hamiltonian in WF basis          :                 T             |
 *----------------------------------------------------------------------------*
 Time to read parameters        0.076 (sec)

 *---------------------------------- K-MESH ----------------------------------*
 +----------------------------------------------------------------------------+
 |                    Distance to Nearest-Neighbour Shells                    |
 |                    ------------------------------------                    |
 |          Shell             Distance (Ang^-1)          Multiplicity         |
 |          -----             -----------------          ------------         |
 |             1                   0.048803                      6            |
 |             2                   0.084530                      6            |
 |             3                   0.097607                      6            |
 |             4                   0.129121                     12            |
 |             5                   0.146410                      6            |
 |             6                   0.169060                      6            |
 |             7                   0.175963                     12            |
 |             8                   0.190876                      2            |
 |             9                   0.195213                      6            |
 |            10                   0.197016                     12            |
 |            11                   0.208755                     12            |
 |            12                   0.212729                     12            |
 |            13                   0.214384                     12            |
 |            14                   0.223645                     12            |
 |            15                   0.230447                     24            |
 |            16                   0.240561                     12            |
 |            17                   0.244017                      6            |
 |            18                   0.253590                      6            |
 |            19                   0.254980                     12            |
 |            20                   0.258243                     12            |
 |            21                   0.259608                     24            |
 |            22                   0.271725                     12            |
 |            23                   0.273023                     12            |
 |            24                   0.285809                     24            |
 |            25                   0.292820                      6            |
 |            26                   0.294025                     24            |
 |            27                   0.296859                     12            |
 |            28                   0.304777                     12            |
 |            29                   0.309803                     12            |
 |            30                   0.317397                     12            |
 |            31                   0.320025                     12            |
 |            32                   0.321128                     24            |
 |            33                   0.332067                     24            |
 |            34                   0.338119                      6            |
 |            35                   0.341623                     18            |
 |            36                   0.349538                     12            |
 |            37                   0.351926                     12            |
 |            38                   0.352929                     24            |
 |            39                   0.359614                     24            |
 |            40                   0.368457                     12            |
 |            41                   0.372625                     24            |
 |            42                   0.381166                     12            |
 |            43                   0.381751                      2            |
 |            44                   0.384858                     12            |
 |            45                   0.387364                     12            |
 |            46                   0.388276                     12            |
 |            47                   0.390427                      6            |
 |            48                   0.390998                     12            |
 |            49                   0.391331                     36            |
 |            50                   0.394032                     12            |
 |            51                   0.399473                     12            |
 |            52                   0.400356                     24            |
 |            53                   0.402997                     24            |
 |            54                   0.408864                     12            |
 |            55                   0.414963                     24            |
 |            56                   0.416976                     12            |
 |            57                   0.417511                     12            |
 |            58                   0.420353                     24            |
 |            59                   0.422649                      6            |
 |            60                   0.425458                     12            |
 |            61                   0.426288                     24            |
 |            62                   0.428768                     12            |
 |            63                   0.431839                     24            |
 |            64                   0.433774                     12            |
 |            65                   0.434588                     12            |
 |            66                   0.437021                     24            |
 |            67                   0.439230                      6            |
 |            68                   0.442438                     24            |
 |            69                   0.442732                     24            |
 |            70                   0.447290                     12            |
 |            71                   0.453076                     12            |
 |            72                   0.458303                     12            |
 |            73                   0.458587                     24            |
 |            74                   0.460894                     24            |
 |            75                   0.463752                     12            |
 |            76                   0.465554                     24            |
 |            77                   0.466313                     24            |
 |            78                   0.468582                     24            |
 |            79                   0.470642                     12            |
 |            80                   0.473912                     24            |
 |            81                   0.478912                     12            |
 |            82                   0.480657                     12            |
 |            83                   0.481121                     12            |
 |            84                   0.483590                     24            |
 |            85                   0.486315                     24            |
 |            86                   0.488033                      6            |
 |            87                   0.488490                     24            |
 |            88                   0.495300                     12            |
 |            89                   0.498146                     24            |
 |            90                   0.503164                     48            |
 |            91                   0.507179                      6            |
 |            92                   0.507876                     24            |
 |            93                   0.509522                     12            |
 |            94                   0.509960                     12            |
 |            95                   0.512289                     36            |
 |            96                   0.514175                     12            |
 |            97                   0.516486                     12            |
 |            98                   0.517170                     24            |
 |            99                   0.519216                     24            |
 |           100                   0.524033                     12            |
 +----------------------------------------------------------------------------+
 | The b-vectors are chosen automatically                                     |
 | SVD found small singular value, Rejecting this shell and trying the next   |
 | SVD found small singular value, Rejecting this shell and trying the next   |
 | SVD found small singular value, Rejecting this shell and trying the next   |
 | SVD found small singular value, Rejecting this shell and trying the next   |
 | The following shells are used:   1,  8                                     |
 +----------------------------------------------------------------------------+
 |                        Shell   # Nearest-Neighbours                        |
 |                        -----   --------------------                        |
 |                          1               6                                 |
 |                          8               2                                 |
 +----------------------------------------------------------------------------+
 | Completeness relation is fully satisfied [Eq. (B1), PRB 56, 12847 (1997)]  |
 +----------------------------------------------------------------------------+
 |                  b_k Vectors (Ang^-1) and Weights (Ang^2)                  |
 |                  ----------------------------------------                  |
 |            No.         b_k(x)      b_k(y)      b_k(z)        w_b           |
 |            ---        --------------------------------     --------        |
 |             1         0.042265    0.024402    0.000000   139.952188        |
 |             2        -0.042265   -0.024402    0.000000   139.952188        |
 |             3         0.000000    0.048803    0.000000   139.952188        |
 |             4        -0.042265    0.024402    0.000000   139.952188        |
 |             5         0.000000   -0.048803    0.000000   139.952188        |
 |             6         0.042265   -0.024402    0.000000   139.952188        |
 |             7         0.000000    0.000000    0.190876    13.723639        |
 |             8         0.000000    0.000000   -0.190876    13.723639        |
 +----------------------------------------------------------------------------+
 |                           b_k Directions (Ang^-1)                          |
 |                           -----------------------                          |
 |            No.           x           y           z                         |
 |            ---        --------------------------------                     |
 |             1         0.042265    0.024402    0.000000                     |
 |             2         0.000000    0.048803    0.000000                     |
 |             3        -0.042265    0.024402    0.000000                     |
 |             4         0.000000    0.000000    0.190876                     |
 +----------------------------------------------------------------------------+
  
 *============================================================================*
 |                              MEMORY ESTIMATE                               |
 |         Maximum RAM allocated during each phase of the calculation         |
 *============================================================================*
 |                        Disentanglement           67.12 Mb                  |
 |                            Wannierise:            5.94 Mb                  |
 *----------------------------------------------------------------------------*
  
 Starting a new Wannier90 calculation ...

 Time to get kmesh              3.014 (sec)

 Reading overlaps from wannier90.mmn    : File generated by VASP: Bismuthene

 Reading projections from wannier90.amn : File generated by VASP: Bismuthene

 Time to read overlaps          5.647 (sec)

 *------------------------------- DISENTANGLE --------------------------------*
 +----------------------------------------------------------------------------+
 |                              Energy  Windows                               |
 |                              ---------------                               |
 |                   Outer:  -11.60000  to    9.40000  (eV)                   |
 |                   Inner:   -5.60000  to   -2.10000  (eV)                   |
 +----------------------------------------------------------------------------+
   Number of target bands to extract:    4

                   Unitarised projection of Wannier functions                  
                   ------------------------------------------                  
   A_mn = <psi_m|g_n> --> S = A.A^+ --> U = S^-1/2.A
   In dis_project... done
   Using an inner window (linner = T)
   In dis_proj_froz... done

                   Extraction of optimally-connected subspace                  
                   ------------------------------------------                  
 +---------------------------------------------------------------------+<-- DIS
 |  Iter     Omega_I(i-1)      Omega_I(i)      Delta (frac.)    Time   |<-- DIS
 +---------------------------------------------------------------------+<-- DIS
       1      30.64237123      25.24974602       2.136E-01      9.43    <-- DIS
       2      25.23130655      23.85893908       5.752E-02      9.79    <-- DIS
       3      24.11316724      22.86190656       5.473E-02     10.16    <-- DIS
       4      23.15798610      22.10004961       4.787E-02     10.50    <-- DIS
       5      22.37411961      21.49444183       4.093E-02     10.84    <-- DIS
       6      21.73328621      20.99881077       3.498E-02     11.20    <-- DIS
       7      21.20433315      20.58379871       3.015E-02     11.56    <-- DIS
       8      20.76147872      20.22982305       2.628E-02     11.91    <-- DIS
       9      20.38510107      19.92330864       2.318E-02     12.30    <-- DIS
      10      20.06066151      19.65453966       2.066E-02     12.64    <-- DIS
      11      19.77742647      19.41637140       1.860E-02     13.00    <-- DIS
      12      19.52741325      19.20342599       1.687E-02     13.34    <-- DIS
      13      19.30460981      19.01157281       1.541E-02     13.70    <-- DIS
      14      19.10442037      18.83758254       1.417E-02     14.04    <-- DIS
      15      18.92327698      18.67889052       1.308E-02     14.39    <-- DIS
      16      18.75836728      18.53343119       1.214E-02     14.75    <-- DIS
      17      18.60744247      18.39951974       1.130E-02     15.11    <-- DIS
      18      18.46868014      18.27576595       1.056E-02     15.45    <-- DIS
      19      18.34058519      18.16101062       9.888E-03     15.82    <-- DIS
      20      18.22191709      18.05427771       9.285E-03     16.18    <-- DIS
      21      18.11163584      17.95473810       8.739E-03     16.53    <-- DIS
      22      18.00886129      17.86168169       8.240E-03     16.90    <-- DIS
      23      17.91284204      17.77449567       7.783E-03     17.27    <-- DIS
      24      17.82293149      17.69264756       7.364E-03     17.65    <-- DIS
      25      17.73856917      17.61567167       6.977E-03     18.01    <-- DIS
      26      17.65926595      17.54315832       6.618E-03     18.35    <-- DIS
      27      17.58459237      17.47474517       6.286E-03     18.72    <-- DIS
      28      17.51416919      17.41011015       5.977E-03     19.06    <-- DIS
      29      17.44765980      17.34896562       5.689E-03     19.42    <-- DIS
      30      17.38476397      17.29105368       5.420E-03     19.79    <-- DIS
      31      17.32521280      17.23614213       5.168E-03     20.14    <-- DIS
      32      17.26876442      17.18402119       4.932E-03     20.48    <-- DIS
      33      17.21520049      17.13450070       4.710E-03     20.85    <-- DIS
      34      17.16432327      17.08740777       4.501E-03     21.19    <-- DIS
      35      17.11595306      17.04258473       4.305E-03     21.57    <-- DIS
      36      17.06992610      16.99988745       4.120E-03     21.92    <-- DIS
      37      17.02609277      16.95918383       3.945E-03     22.25    <-- DIS
      38      16.98431601      16.92035252       3.780E-03     22.60    <-- DIS
      39      16.94446998      16.88328184       3.624E-03     22.94    <-- DIS
      40      16.90643887      16.84786873       3.476E-03     23.29    <-- DIS
      41      16.87011592      16.81401799       3.336E-03     23.65    <-- DIS
      42      16.83540250      16.78164147       3.204E-03     24.00    <-- DIS
      43      16.80220734      16.75065742       3.077E-03     24.34    <-- DIS
      44      16.77044581      16.72098993       2.958E-03     24.69    <-- DIS
      45      16.74003935      16.69256837       2.844E-03     25.05    <-- DIS
      46      16.71091493      16.66532696       2.735E-03     25.39    <-- DIS
      47      16.68300450      16.63920434       2.632E-03     25.76    <-- DIS
      48      16.65624464      16.61414321       2.534E-03     26.13    <-- DIS
      49      16.63057612      16.59008996       2.440E-03     26.48    <-- DIS
      50      16.60594357      16.56699442       2.351E-03     26.83    <-- DIS
      51      16.58229517      16.54480957       2.266E-03     27.19    <-- DIS
      52      16.55958237      16.52349129       2.184E-03     27.54    <-- DIS
      53      16.53775962      16.50299811       2.106E-03     27.88    <-- DIS
      54      16.51678415      16.48329109       2.032E-03     28.23    <-- DIS
      55      16.49661577      16.46433354       1.961E-03     28.59    <-- DIS
      56      16.47721666      16.44609092       1.893E-03     28.92    <-- DIS
      57      16.45855120      16.42853067       1.827E-03     29.27    <-- DIS
      58      16.44058583      16.41162204       1.765E-03     29.62    <-- DIS
      59      16.42328887      16.39533601       1.705E-03     30.01    <-- DIS
      60      16.40663043      16.37964515       1.647E-03     30.35    <-- DIS
      61      16.39058226      16.36452351       1.592E-03     30.71    <-- DIS
      62      16.37511764      16.34994654       1.540E-03     31.08    <-- DIS
      63      16.36021129      16.33589095       1.489E-03     31.45    <-- DIS
      64      16.34583928      16.32233470       1.440E-03     31.81    <-- DIS
      65      16.33197891      16.30925687       1.393E-03     32.15    <-- DIS
      66      16.31860867      16.29663759       1.348E-03     32.49    <-- DIS
      67      16.30570813      16.28445800       1.305E-03     32.87    <-- DIS
      68      16.29325791      16.27270019       1.263E-03     33.23    <-- DIS
      69      16.28123959      16.26134710       1.223E-03     33.55    <-- DIS
      70      16.26963565      16.25038252       1.185E-03     33.90    <-- DIS
      71      16.25842943      16.23979100       1.148E-03     34.26    <-- DIS
      72      16.24760509      16.22955784       1.112E-03     34.61    <-- DIS
      73      16.23714750      16.21966903       1.078E-03     34.98    <-- DIS
      74      16.22704230      16.21011120       1.044E-03     35.33    <-- DIS
      75      16.21727576      16.20087160       1.013E-03     35.68    <-- DIS
      76      16.20783480      16.19193806       9.818E-04     36.04    <-- DIS
      77      16.19870693      16.18329897       9.521E-04     36.38    <-- DIS
      78      16.18988025      16.17494322       9.235E-04     36.74    <-- DIS
      79      16.18134336      16.16686022       8.959E-04     37.11    <-- DIS
      80      16.17308539      16.15903982       8.692E-04     37.48    <-- DIS
      81      16.16509595      16.15147231       8.435E-04     37.85    <-- DIS
      82      16.15736508      16.14414842       8.187E-04     38.23    <-- DIS
      83      16.14988329      16.13705927       7.947E-04     38.59    <-- DIS
      84      16.14264146      16.13019633       7.715E-04     38.96    <-- DIS
      85      16.13563088      16.12355148       7.492E-04     39.31    <-- DIS
      86      16.12884319      16.11711688       7.276E-04     39.66    <-- DIS
      87      16.12227041      16.11088507       7.067E-04     40.04    <-- DIS
      88      16.11590486      16.10484885       6.865E-04     40.37    <-- DIS
      89      16.10973918      16.09900134       6.670E-04     40.74    <-- DIS
      90      16.10376633      16.09333593       6.481E-04     41.10    <-- DIS
      91      16.09797955      16.08784628       6.299E-04     41.44    <-- DIS
      92      16.09237234      16.08252629       6.122E-04     41.80    <-- DIS
      93      16.08693846      16.07737013       5.951E-04     42.16    <-- DIS
      94      16.08167194      16.07237216       5.786E-04     42.50    <-- DIS
      95      16.07656701      16.06752700       5.626E-04     42.88    <-- DIS
      96      16.07161817      16.06282945       5.471E-04     43.21    <-- DIS
      97      16.06682010      16.05827451       5.322E-04     43.57    <-- DIS
      98      16.06216768      16.05385740       5.177E-04     43.94    <-- DIS
      99      16.05765603      16.04957349       5.036E-04     44.29    <-- DIS
     100      16.05328041      16.04541834       4.900E-04     44.63    <-- DIS
     101      16.04903628      16.04138769       4.768E-04     45.01    <-- DIS
     102      16.04491928      16.03747740       4.640E-04     45.38    <-- DIS
     103      16.04092519      16.03368353       4.517E-04     45.72    <-- DIS
     104      16.03704997      16.03000225       4.397E-04     46.10    <-- DIS
     105      16.03328971      16.02642990       4.280E-04     46.45    <-- DIS
     106      16.02964066      16.02296292       4.168E-04     46.81    <-- DIS
     107      16.02609919      16.01959791       4.058E-04     47.17    <-- DIS
     108      16.02266183      16.01633158       3.952E-04     47.51    <-- DIS
     109      16.01932521      16.01316076       3.850E-04     47.86    <-- DIS
     110      16.01608609      16.01008239       3.750E-04     48.22    <-- DIS
     111      16.01294135      16.00709353       3.653E-04     48.59    <-- DIS
     112      16.00988798      16.00419132       3.559E-04     48.92    <-- DIS
     113      16.00692306      16.00137304       3.468E-04     49.28    <-- DIS
     114      16.00404381      15.99863602       3.380E-04     49.65    <-- DIS
     115      16.00124750      15.99597771       3.294E-04     50.01    <-- DIS
     116      15.99853155      15.99339566       3.211E-04     50.39    <-- DIS
     117      15.99589342      15.99088748       3.130E-04     50.69    <-- DIS
     118      15.99333068      15.98845086       3.052E-04     51.03    <-- DIS
     119      15.99084099      15.98608360       2.976E-04     51.38    <-- DIS
     120      15.98842209      15.98378355       2.902E-04     51.70    <-- DIS
     121      15.98607178      15.98154863       2.830E-04     52.06    <-- DIS
     122      15.98378795      15.97937685       2.760E-04     52.43    <-- DIS
     123      15.98156855      15.97726628       2.693E-04     52.75    <-- DIS
     124      15.97941161      15.97521504       2.627E-04     53.11    <-- DIS
     125      15.97731524      15.97322134       2.563E-04     53.46    <-- DIS
     126      15.97527757      15.97128342       2.501E-04     53.81    <-- DIS
     127      15.97329684      15.96939959       2.440E-04     54.19    <-- DIS
     128      15.97137131      15.96756824       2.382E-04     54.56    <-- DIS
     129      15.96949932      15.96578777       2.325E-04     54.92    <-- DIS
     130      15.96767927      15.96405667       2.269E-04     55.28    <-- DIS
     131      15.96590960      15.96237346       2.215E-04     55.65    <-- DIS
     132      15.96418879      15.96073671       2.163E-04     56.03    <-- DIS
     133      15.96251540      15.95914503       2.112E-04     56.40    <-- DIS
     134      15.96088800      15.95759710       2.062E-04     56.75    <-- DIS
     135      15.95930525      15.95609161       2.014E-04     57.13    <-- DIS
     136      15.95776581      15.95462733       1.967E-04     57.48    <-- DIS
     137      15.95626841      15.95320302       1.921E-04     57.82    <-- DIS
     138      15.95481181      15.95181753       1.877E-04     58.19    <-- DIS
     139      15.95339483      15.95046972       1.834E-04     58.54    <-- DIS
     140      15.95201628      15.94915848       1.792E-04     58.91    <-- DIS
     141      15.95067507      15.94788275       1.751E-04     59.28    <-- DIS
     142      15.94937009      15.94664150       1.711E-04     59.64    <-- DIS
     143      15.94810030      15.94543373       1.672E-04     60.00    <-- DIS
     144      15.94686468      15.94425848       1.635E-04     60.35    <-- DIS
     145      15.94566223      15.94311480       1.598E-04     60.69    <-- DIS
     146      15.94449201      15.94200179       1.562E-04     61.06    <-- DIS
     147      15.94335309      15.94091856       1.527E-04     61.43    <-- DIS
     148      15.94224456      15.93986427       1.493E-04     61.78    <-- DIS
     149      15.94116557      15.93883809       1.460E-04     62.13    <-- DIS
     150      15.94011526      15.93783922       1.428E-04     62.50    <-- DIS
     151      15.93909282      15.93686687       1.397E-04     62.87    <-- DIS
     152      15.93809745      15.93592031       1.366E-04     63.24    <-- DIS
     153      15.93712840      15.93499879       1.336E-04     63.60    <-- DIS
     154      15.93618491      15.93410161       1.307E-04     63.97    <-- DIS
     155      15.93526626      15.93322809       1.279E-04     64.35    <-- DIS
     156      15.93437176      15.93237756       1.252E-04     64.73    <-- DIS
     157      15.93350072      15.93154937       1.225E-04     65.10    <-- DIS
     158      15.93265249      15.93074291       1.199E-04     65.46    <-- DIS
     159      15.93182643      15.92995755       1.173E-04     65.79    <-- DIS
     160      15.93102191      15.92919271       1.148E-04     66.15    <-- DIS
     161      15.93023835      15.92844783       1.124E-04     66.52    <-- DIS
     162      15.92947515      15.92772235       1.100E-04     66.90    <-- DIS
     163      15.92873176      15.92701572       1.077E-04     67.27    <-- DIS
     164      15.92800761      15.92632744       1.055E-04     67.64    <-- DIS
     165      15.92730219      15.92565699       1.033E-04     68.02    <-- DIS
     166      15.92661498      15.92500387       1.012E-04     68.40    <-- DIS
     167      15.92594546      15.92436762       9.908E-05     68.78    <-- DIS
     168      15.92529317      15.92374778       9.705E-05     69.15    <-- DIS
     169      15.92465762      15.92314388       9.507E-05     69.54    <-- DIS
     170      15.92403835      15.92255550       9.313E-05     69.92    <-- DIS
     171      15.92343493      15.92198221       9.124E-05     70.27    <-- DIS
     172      15.92284692      15.92142361       8.940E-05     70.64    <-- DIS
     173      15.92227390      15.92087928       8.760E-05     70.98    <-- DIS
     174      15.92171546      15.92034885       8.584E-05     71.35    <-- DIS
     175      15.92117122      15.91983194       8.413E-05     71.76    <-- DIS
     176      15.92064078      15.91932818       8.245E-05     72.10    <-- DIS
     177      15.92012377      15.91883722       8.082E-05     72.46    <-- DIS
     178      15.91961983      15.91835871       7.922E-05     72.83    <-- DIS
     179      15.91912861      15.91789232       7.767E-05     73.18    <-- DIS
     180      15.91864977      15.91743772       7.615E-05     73.51    <-- DIS
     181      15.91818297      15.91699459       7.466E-05     73.87    <-- DIS
     182      15.91772790      15.91656264       7.321E-05     74.25    <-- DIS
     183      15.91728424      15.91614156       7.179E-05     74.59    <-- DIS
     184      15.91685168      15.91573106       7.041E-05     74.94    <-- DIS
     185      15.91642993      15.91533085       6.906E-05     75.31    <-- DIS
     186      15.91601870      15.91494068       6.774E-05     75.69    <-- DIS
     187      15.91561772      15.91456026       6.645E-05     76.02    <-- DIS
     188      15.91522672      15.91418935       6.519E-05     76.39    <-- DIS
     189      15.91484542      15.91382768       6.395E-05     76.75    <-- DIS
     190      15.91447357      15.91347502       6.275E-05     77.12    <-- DIS
     191      15.91411093      15.91313113       6.157E-05     77.45    <-- DIS
     192      15.91375725      15.91279578       6.042E-05     77.80    <-- DIS
     193      15.91341229      15.91246874       5.930E-05     78.14    <-- DIS
     194      15.91307583      15.91214979       5.820E-05     78.49    <-- DIS
     195      15.91274765      15.91183873       5.712E-05     78.83    <-- DIS
     196      15.91242753      15.91153535       5.607E-05     79.19    <-- DIS
     197      15.91211526      15.91123944       5.504E-05     79.53    <-- DIS
     198      15.91181063      15.91095082       5.404E-05     79.85    <-- DIS
     199      15.91151344      15.91066928       5.306E-05     80.19    <-- DIS
     200      15.91122351      15.91039466       5.210E-05     80.52    <-- DIS

     <<< Warning: Maximum number of disentanglement iterations reached >>>
          <<< Disentanglement convergence criteria not satisfied >>>

        Final Omega_I    15.91039466 (Ang^2)

 +----------------------------------------------------------------------------+

 Time to disentangle bands     72.041 (sec)

 Writing checkpoint file wannier90.chk... done

 
 *------------------------------- WANNIERISE ---------------------------------*
 +--------------------------------------------------------------------+<-- CONV
 | Iter  Delta Spread     RMS Gradient      Spread (Ang^2)      Time  |<-- CONV
 +--------------------------------------------------------------------+<-- CONV
 
 ------------------------------------------------------------------------------
 Initial State
  WF centre and spread    1  (  0.000029,  3.214018, -0.014665 )     4.07555059
  WF centre and spread    2  ( -0.000002,  3.143396, -0.014721 )     4.05387163
  WF centre and spread    3  (  2.753002,  1.554337,  0.014701 )     4.07564790
  WF centre and spread    4  (  2.753020,  1.624980,  0.014692 )     4.05380466
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.25887478
 
      0     0.163E+02     0.0000000000       16.2588749930      80.79  <-- CONV
        O_D=      0.0484333 O_OD=      0.3000470 O_TOT=     16.2588750 <-- SPRD
 ------------------------------------------------------------------------------
 Cycle:      1
  WF centre and spread    1  (  0.000029,  3.214264, -0.014612 )     4.06765204
  WF centre and spread    2  ( -0.000003,  3.143420, -0.014670 )     4.04877266
  WF centre and spread    3  (  2.753002,  1.554090,  0.014648 )     4.06775486
  WF centre and spread    4  (  2.753020,  1.624956,  0.014641 )     4.04871147
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.23289103
 
      1    -0.260E-01     0.1636275810       16.2328912442      80.88  <-- CONV
        O_D=      0.0415013 O_OD=      0.2809953 O_TOT=     16.2328912 <-- SPRD
 Delta: O_D= -0.6932053E-02 O_OD= -0.1905170E-01 O_TOT= -0.2598375E-01 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:      2
  WF centre and spread    1  (  0.000029,  3.214277, -0.014610 )     4.06510303
  WF centre and spread    2  ( -0.000003,  3.143418, -0.014667 )     4.04642748
  WF centre and spread    3  (  2.753002,  1.554078,  0.014645 )     4.06519706
  WF centre and spread    4  (  2.753020,  1.624958,  0.014638 )     4.04636065
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.22308822
 
      2    -0.980E-02     0.3170030921       16.2230884385      80.96  <-- CONV
        O_D=      0.0387754 O_OD=      0.2739184 O_TOT=     16.2230884 <-- SPRD
 Delta: O_D= -0.2725892E-02 O_OD= -0.7076914E-02 O_TOT= -0.9802806E-02 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:      3
  WF centre and spread    1  (  0.000029,  3.214315, -0.014601 )     4.06394899
  WF centre and spread    2  ( -0.000003,  3.143407, -0.014658 )     4.04587446
  WF centre and spread    3  (  2.753002,  1.554040,  0.014637 )     4.06404232
  WF centre and spread    4  (  2.753020,  1.624970,  0.014629 )     4.04580830
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.21967407
 
      3    -0.341E-02     0.1107262327       16.2196742894      81.03  <-- CONV
        O_D=      0.0381063 O_OD=      0.2711733 O_TOT=     16.2196743 <-- SPRD
 Delta: O_D= -0.6690421E-03 O_OD= -0.2745107E-02 O_TOT= -0.3414149E-02 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:      4
  WF centre and spread    1  (  0.000029,  3.214401, -0.014576 )     4.06164079
  WF centre and spread    2  ( -0.000003,  3.143361, -0.014633 )     4.04525802
  WF centre and spread    3  (  2.753002,  1.553953,  0.014612 )     4.06173267
  WF centre and spread    4  (  2.753020,  1.625016,  0.014604 )     4.04519263
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.21382411
 
      4    -0.585E-02     0.1250867662       16.2138243297      81.13  <-- CONV
        O_D=      0.0372621 O_OD=      0.2661676 O_TOT=     16.2138243 <-- SPRD
 Delta: O_D= -0.8442571E-03 O_OD= -0.5005703E-02 O_TOT= -0.5849960E-02 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:      5
  WF centre and spread    1  (  0.000029,  3.214458, -0.014555 )     4.05987225
  WF centre and spread    2  ( -0.000003,  3.143305, -0.014611 )     4.04496424
  WF centre and spread    3  (  2.753003,  1.553897,  0.014591 )     4.05996184
  WF centre and spread    4  (  2.753020,  1.625072,  0.014582 )     4.04490021
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20969854
 
      5    -0.413E-02     0.1389757570       16.2096987554      81.21  <-- CONV
        O_D=      0.0366131 O_OD=      0.2626910 O_TOT=     16.2096988 <-- SPRD
 Delta: O_D= -0.6489650E-03 O_OD= -0.3476609E-02 O_TOT= -0.4125574E-02 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:      6
  WF centre and spread    1  (  0.000029,  3.214486, -0.014544 )     4.05902489
  WF centre and spread    2  ( -0.000003,  3.143267, -0.014599 )     4.04493386
  WF centre and spread    3  (  2.753003,  1.553869,  0.014580 )     4.05911243
  WF centre and spread    4  (  2.753020,  1.625110,  0.014570 )     4.04486990
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20794108
 
      6    -0.176E-02     0.0946637456       16.2079412996      81.30  <-- CONV
        O_D=      0.0363436 O_OD=      0.2612030 O_TOT=     16.2079413 <-- SPRD
 Delta: O_D= -0.2694795E-03 O_OD= -0.1487976E-02 O_TOT= -0.1757456E-02 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:      7
  WF centre and spread    1  (  0.000029,  3.214503, -0.014539 )     4.05860197
  WF centre and spread    2  ( -0.000003,  3.143243, -0.014593 )     4.04500000
  WF centre and spread    3  (  2.753003,  1.553852,  0.014575 )     4.05868856
  WF centre and spread    4  (  2.753020,  1.625134,  0.014564 )     4.04493641
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20722694
 
      7    -0.714E-03     0.0605707557       16.2072271575      81.39  <-- CONV
        O_D=      0.0362455 O_OD=      0.2605870 O_TOT=     16.2072272 <-- SPRD
 Delta: O_D= -0.9814341E-04 O_OD= -0.6159987E-03 O_TOT= -0.7141421E-03 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:      8
  WF centre and spread    1  (  0.000029,  3.214507, -0.014539 )     4.05849794
  WF centre and spread    2  ( -0.000003,  3.143238, -0.014592 )     4.04500060
  WF centre and spread    3  (  2.753003,  1.553847,  0.014575 )     4.05858426
  WF centre and spread    4  (  2.753020,  1.625139,  0.014563 )     4.04493715
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20701995
 
      8    -0.207E-03     0.0379476202       16.2070201646      81.46  <-- CONV
        O_D=      0.0361844 O_OD=      0.2604411 O_TOT=     16.2070202 <-- SPRD
 Delta: O_D= -0.6114304E-04 O_OD= -0.1458499E-03 O_TOT= -0.2069929E-03 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:      9
  WF centre and spread    1  (  0.000029,  3.214519, -0.014539 )     4.05830986
  WF centre and spread    2  ( -0.000003,  3.143225, -0.014591 )     4.04509941
  WF centre and spread    3  (  2.753003,  1.553835,  0.014574 )     4.05839551
  WF centre and spread    4  (  2.753020,  1.625152,  0.014562 )     4.04503644
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20684122
 
      9    -0.179E-03     0.0256708804       16.2068414338      81.54  <-- CONV
        O_D=      0.0361303 O_OD=      0.2603165 O_TOT=     16.2068414 <-- SPRD
 Delta: O_D= -0.5404280E-04 O_OD= -0.1246880E-03 O_TOT= -0.1787308E-03 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     10
  WF centre and spread    1  (  0.000029,  3.214537, -0.014538 )     4.05804459
  WF centre and spread    2  ( -0.000003,  3.143204, -0.014589 )     4.04528538
  WF centre and spread    3  (  2.753003,  1.553817,  0.014574 )     4.05812927
  WF centre and spread    4  (  2.753020,  1.625172,  0.014560 )     4.04522309
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20668232
 
     10    -0.159E-03     0.0241188041       16.2066825367      81.63  <-- CONV
        O_D=      0.0360782 O_OD=      0.2602097 O_TOT=     16.2066825 <-- SPRD
 Delta: O_D= -0.5209668E-04 O_OD= -0.1068003E-03 O_TOT= -0.1588970E-03 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     11
  WF centre and spread    1  (  0.000029,  3.214558, -0.014538 )     4.05775034
  WF centre and spread    2  ( -0.000003,  3.143181, -0.014587 )     4.04551766
  WF centre and spread    3  (  2.753003,  1.553796,  0.014573 )     4.05783394
  WF centre and spread    4  (  2.753020,  1.625195,  0.014558 )     4.04545618
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20655811
 
     11    -0.124E-03     0.0224822611       16.2065583303      81.71  <-- CONV
        O_D=      0.0360405 O_OD=      0.2601232 O_TOT=     16.2065583 <-- SPRD
 Delta: O_D= -0.3775515E-04 O_OD= -0.8645130E-04 O_TOT= -0.1242065E-03 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     12
  WF centre and spread    1  (  0.000029,  3.214581, -0.014538 )     4.05742035
  WF centre and spread    2  ( -0.000003,  3.143156, -0.014585 )     4.04579809
  WF centre and spread    3  (  2.753003,  1.553773,  0.014573 )     4.05750278
  WF centre and spread    4  (  2.753020,  1.625221,  0.014556 )     4.04573744
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20645867
 
     12    -0.994E-04     0.0190883624       16.2064588813      81.77  <-- CONV
        O_D=      0.0360223 O_OD=      0.2600419 O_TOT=     16.2064589 <-- SPRD
 Delta: O_D= -0.1815422E-04 O_OD= -0.8129473E-04 O_TOT= -0.9944895E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     13
  WF centre and spread    1  (  0.000029,  3.214613, -0.014538 )     4.05695495
  WF centre and spread    2  ( -0.000003,  3.143121, -0.014583 )     4.04620906
  WF centre and spread    3  (  2.753003,  1.553741,  0.014574 )     4.05703577
  WF centre and spread    4  (  2.753020,  1.625255,  0.014554 )     4.04614958
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20634937
 
     13    -0.109E-03     0.0188348661       16.2063495863      81.85  <-- CONV
        O_D=      0.0360073 O_OD=      0.2599476 O_TOT=     16.2063496 <-- SPRD
 Delta: O_D= -0.1496382E-04 O_OD= -0.9433122E-04 O_TOT= -0.1092950E-03 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     14
  WF centre and spread    1  (  0.000029,  3.214615, -0.014538 )     4.05690602
  WF centre and spread    2  ( -0.000003,  3.143120, -0.014583 )     4.04623663
  WF centre and spread    3  (  2.753003,  1.553739,  0.014574 )     4.05698671
  WF centre and spread    4  (  2.753020,  1.625257,  0.014554 )     4.04617724
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20630660
 
     14    -0.428E-04     0.0187082996       16.2063068172      81.93  <-- CONV
        O_D=      0.0359962 O_OD=      0.2599160 O_TOT=     16.2063068 <-- SPRD
 Delta: O_D= -0.1115026E-04 O_OD= -0.3161888E-04 O_TOT= -0.4276914E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     15
  WF centre and spread    1  (  0.000029,  3.214622, -0.014538 )     4.05675973
  WF centre and spread    2  ( -0.000003,  3.143113, -0.014583 )     4.04636330
  WF centre and spread    3  (  2.753003,  1.553732,  0.014574 )     4.05684007
  WF centre and spread    4  (  2.753020,  1.625264,  0.014554 )     4.04630418
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20626728
 
     15    -0.393E-04     0.0109720467       16.2062674919      82.01  <-- CONV
        O_D=      0.0359919 O_OD=      0.2598810 O_TOT=     16.2062675 <-- SPRD
 Delta: O_D= -0.4328554E-05 O_OD= -0.3499675E-04 O_TOT= -0.3932530E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     16
  WF centre and spread    1  (  0.000029,  3.214635, -0.014539 )     4.05650871
  WF centre and spread    2  ( -0.000003,  3.143102, -0.014583 )     4.04659267
  WF centre and spread    3  (  2.753003,  1.553719,  0.014574 )     4.05658839
  WF centre and spread    4  (  2.753020,  1.625275,  0.014554 )     4.04653402
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20622379
 
     16    -0.435E-04     0.0120876185       16.2062240086      82.09  <-- CONV
        O_D=      0.0359911 O_OD=      0.2598382 O_TOT=     16.2062240 <-- SPRD
 Delta: O_D= -0.7219509E-06 O_OD= -0.4276136E-04 O_TOT= -0.4348331E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     17
  WF centre and spread    1  (  0.000029,  3.214653, -0.014539 )     4.05613155
  WF centre and spread    2  ( -0.000003,  3.143086, -0.014583 )     4.04694486
  WF centre and spread    3  (  2.753003,  1.553701,  0.014575 )     4.05621016
  WF centre and spread    4  (  2.753020,  1.625290,  0.014553 )     4.04688694
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20617352
 
     17    -0.503E-04     0.0127707855       16.2061737354      82.18  <-- CONV
        O_D=      0.0359950 O_OD=      0.2597840 O_TOT=     16.2061737 <-- SPRD
 Delta: O_D=  0.3890985E-05 O_OD= -0.5416417E-04 O_TOT= -0.5027318E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     18
  WF centre and spread    1  (  0.000029,  3.214670, -0.014540 )     4.05575440
  WF centre and spread    2  ( -0.000003,  3.143072, -0.014582 )     4.04730129
  WF centre and spread    3  (  2.753003,  1.553684,  0.014575 )     4.05583199
  WF centre and spread    4  (  2.753020,  1.625305,  0.014553 )     4.04724409
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20613177
 
     18    -0.418E-04     0.0129534665       16.2061319831      82.25  <-- CONV
        O_D=      0.0360015 O_OD=      0.2597358 O_TOT=     16.2061320 <-- SPRD
 Delta: O_D=  0.6483226E-05 O_OD= -0.4823547E-04 O_TOT= -0.4175225E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     19
  WF centre and spread    1  (  0.000029,  3.214687, -0.014540 )     4.05535728
  WF centre and spread    2  ( -0.000003,  3.143058, -0.014582 )     4.04768028
  WF centre and spread    3  (  2.753003,  1.553667,  0.014576 )     4.05543384
  WF centre and spread    4  (  2.753020,  1.625319,  0.014553 )     4.04762392
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20609532
 
     19    -0.364E-04     0.0111991688       16.2060955397      82.34  <-- CONV
        O_D=      0.0360072 O_OD=      0.2596937 O_TOT=     16.2060955 <-- SPRD
 Delta: O_D=  0.5636652E-05 O_OD= -0.4208006E-04 O_TOT= -0.3644340E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     20
  WF centre and spread    1  (  0.000029,  3.214687, -0.014540 )     4.05532344
  WF centre and spread    2  ( -0.000003,  3.143058, -0.014582 )     4.04770198
  WF centre and spread    3  (  2.753003,  1.553667,  0.014576 )     4.05539991
  WF centre and spread    4  (  2.753020,  1.625319,  0.014553 )     4.04764567
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20607101
 
     20    -0.243E-04     0.0136092432       16.2060712300      82.42  <-- CONV
        O_D=      0.0359992 O_OD=      0.2596773 O_TOT=     16.2060712 <-- SPRD
 Delta: O_D= -0.7928251E-05 O_OD= -0.1638148E-04 O_TOT= -0.2430973E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     21
  WF centre and spread    1  (  0.000029,  3.214688, -0.014540 )     4.05522691
  WF centre and spread    2  ( -0.000003,  3.143058, -0.014582 )     4.04778733
  WF centre and spread    3  (  2.753003,  1.553666,  0.014576 )     4.05530314
  WF centre and spread    4  (  2.753020,  1.625319,  0.014553 )     4.04773118
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20604855
 
     21    -0.225E-04     0.0085160884       16.2060487698      82.49  <-- CONV
        O_D=      0.0359899 O_OD=      0.2596642 O_TOT=     16.2060488 <-- SPRD
 Delta: O_D= -0.9292741E-05 O_OD= -0.1316746E-04 O_TOT= -0.2246021E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     22
  WF centre and spread    1  (  0.000029,  3.214690, -0.014541 )     4.05506109
  WF centre and spread    2  ( -0.000003,  3.143058, -0.014582 )     4.04794083
  WF centre and spread    3  (  2.753003,  1.553664,  0.014576 )     4.05513693
  WF centre and spread    4  (  2.753020,  1.625319,  0.014553 )     4.04788496
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20602381
 
     22    -0.247E-04     0.0093051234       16.2060240310      82.55  <-- CONV
        O_D=      0.0359792 O_OD=      0.2596502 O_TOT=     16.2060240 <-- SPRD
 Delta: O_D= -0.1076277E-04 O_OD= -0.1397606E-04 O_TOT= -0.2473882E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     23
  WF centre and spread    1  (  0.000029,  3.214693, -0.014541 )     4.05486295
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014582 )     4.04812835
  WF centre and spread    3  (  2.753003,  1.553661,  0.014576 )     4.05493833
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.04807280
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20600242
 
     23    -0.214E-04     0.0089295364       16.2060026396      82.65  <-- CONV
        O_D=      0.0359716 O_OD=      0.2596364 O_TOT=     16.2060026 <-- SPRD
 Delta: O_D= -0.7591126E-05 O_OD= -0.1380020E-04 O_TOT= -0.2139132E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     24
  WF centre and spread    1  (  0.000029,  3.214696, -0.014541 )     4.05465381
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014582 )     4.04832895
  WF centre and spread    3  (  2.753003,  1.553659,  0.014576 )     4.05472873
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.04827373
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20598521
 
     24    -0.172E-04     0.0082901000       16.2059854275      82.74  <-- CONV
        O_D=      0.0359679 O_OD=      0.2596229 O_TOT=     16.2059854 <-- SPRD
 Delta: O_D= -0.3688996E-05 O_OD= -0.1352315E-04 O_TOT= -0.1721215E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     25
  WF centre and spread    1  (  0.000029,  3.214699, -0.014541 )     4.05442413
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.04855156
  WF centre and spread    3  (  2.753003,  1.553655,  0.014577 )     4.05449855
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.04849669
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20597094
 
     25    -0.143E-04     0.0069404982       16.2059711551      82.83  <-- CONV
        O_D=      0.0359675 O_OD=      0.2596090 O_TOT=     16.2059712 <-- SPRD
 Delta: O_D= -0.3652363E-06 O_OD= -0.1390718E-04 O_TOT= -0.1427242E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     26
  WF centre and spread    1  (  0.000029,  3.214699, -0.014541 )     4.05439867
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.04857172
  WF centre and spread    3  (  2.753003,  1.553655,  0.014577 )     4.05447305
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.04851688
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20596032
 
     26    -0.106E-04     0.0091273088       16.2059605318      82.90  <-- CONV
        O_D=      0.0359656 O_OD=      0.2596003 O_TOT=     16.2059605 <-- SPRD
 Delta: O_D= -0.1947145E-05 O_OD= -0.8676160E-05 O_TOT= -0.1062331E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     27
  WF centre and spread    1  (  0.000029,  3.214700, -0.014541 )     4.05431428
  WF centre and spread    2  ( -0.000003,  3.143054, -0.014581 )     4.04865079
  WF centre and spread    3  (  2.753003,  1.553654,  0.014577 )     4.05438850
  WF centre and spread    4  (  2.753020,  1.625323,  0.014552 )     4.04859604
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20594961
 
     27    -0.107E-04     0.0056820660       16.2059498252      82.99  <-- CONV
        O_D=      0.0359662 O_OD=      0.2595890 O_TOT=     16.2059498 <-- SPRD
 Delta: O_D=  0.5788672E-06 O_OD= -0.1128543E-04 O_TOT= -0.1070657E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     28
  WF centre and spread    1  (  0.000029,  3.214703, -0.014541 )     4.05416455
  WF centre and spread    2  ( -0.000003,  3.143053, -0.014581 )     4.04879434
  WF centre and spread    3  (  2.753003,  1.553652,  0.014577 )     4.05423849
  WF centre and spread    4  (  2.753020,  1.625324,  0.014552 )     4.04873978
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20593716
 
     28    -0.124E-04     0.0064135912       16.2059373769      83.08  <-- CONV
        O_D=      0.0359692 O_OD=      0.2595735 O_TOT=     16.2059374 <-- SPRD
 Delta: O_D=  0.3042995E-05 O_OD= -0.1549126E-04 O_TOT= -0.1244826E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     29
  WF centre and spread    1  (  0.000029,  3.214705, -0.014541 )     4.05394733
  WF centre and spread    2  ( -0.000003,  3.143052, -0.014581 )     4.04900460
  WF centre and spread    3  (  2.753003,  1.553649,  0.014577 )     4.05402085
  WF centre and spread    4  (  2.753020,  1.625325,  0.014552 )     4.04895031
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20592310
 
     29    -0.141E-04     0.0068152717       16.2059233124      83.15  <-- CONV
        O_D=      0.0359746 O_OD=      0.2595541 O_TOT=     16.2059233 <-- SPRD
 Delta: O_D=  0.5358051E-05 O_OD= -0.1942262E-04 O_TOT= -0.1406457E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     30
  WF centre and spread    1  (  0.000029,  3.214708, -0.014541 )     4.05374090
  WF centre and spread    2  ( -0.000003,  3.143051, -0.014581 )     4.04920553
  WF centre and spread    3  (  2.753003,  1.553646,  0.014577 )     4.05381402
  WF centre and spread    4  (  2.753020,  1.625326,  0.014552 )     4.04915151
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20591196
 
     30    -0.111E-04     0.0067874441       16.2059121778      83.24  <-- CONV
        O_D=      0.0359793 O_OD=      0.2595382 O_TOT=     16.2059122 <-- SPRD
 Delta: O_D=  0.4775466E-05 O_OD= -0.1591005E-04 O_TOT= -0.1113459E-04 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     31
  WF centre and spread    1  (  0.000029,  3.214710, -0.014541 )     4.05354058
  WF centre and spread    2  ( -0.000003,  3.143050, -0.014581 )     4.04940145
  WF centre and spread    3  (  2.753003,  1.553644,  0.014577 )     4.05361332
  WF centre and spread    4  (  2.753020,  1.625327,  0.014552 )     4.04934772
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20590306
 
     31    -0.890E-05     0.0056815717       16.2059032800      83.33  <-- CONV
        O_D=      0.0359823 O_OD=      0.2595263 O_TOT=     16.2059033 <-- SPRD
 Delta: O_D=  0.2968749E-05 O_OD= -0.1186648E-04 O_TOT= -0.8897736E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     32
  WF centre and spread    1  (  0.000029,  3.214710, -0.014541 )     4.05352271
  WF centre and spread    2  ( -0.000003,  3.143051, -0.014581 )     4.04941587
  WF centre and spread    3  (  2.753003,  1.553644,  0.014577 )     4.05359541
  WF centre and spread    4  (  2.753020,  1.625326,  0.014552 )     4.04936217
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20589616
 
     32    -0.690E-05     0.0070531108       16.2058963752      83.41  <-- CONV
        O_D=      0.0359799 O_OD=      0.2595218 O_TOT=     16.2058964 <-- SPRD
 Delta: O_D= -0.2404493E-05 O_OD= -0.4500350E-05 O_TOT= -0.6904843E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     33
  WF centre and spread    1  (  0.000029,  3.214709, -0.014541 )     4.05346802
  WF centre and spread    2  ( -0.000003,  3.143051, -0.014581 )     4.04946705
  WF centre and spread    3  (  2.753003,  1.553645,  0.014577 )     4.05354060
  WF centre and spread    4  (  2.753020,  1.625326,  0.014552 )     4.04941342
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20588909
 
     33    -0.707E-05     0.0047441588       16.2058893060      83.49  <-- CONV
        O_D=      0.0359759 O_OD=      0.2595187 O_TOT=     16.2058893 <-- SPRD
 Delta: O_D= -0.3967537E-05 O_OD= -0.3101621E-05 O_TOT= -0.7069157E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     34
  WF centre and spread    1  (  0.000029,  3.214709, -0.014541 )     4.05337403
  WF centre and spread    2  ( -0.000003,  3.143052, -0.014581 )     4.04955713
  WF centre and spread    3  (  2.753003,  1.553645,  0.014577 )     4.05344641
  WF centre and spread    4  (  2.753020,  1.625325,  0.014552 )     4.04950363
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20588120
 
     34    -0.789E-05     0.0052399041       16.2058814115      83.56  <-- CONV
        O_D=      0.0359711 O_OD=      0.2595156 O_TOT=     16.2058814 <-- SPRD
 Delta: O_D= -0.4798929E-05 O_OD= -0.3095634E-05 O_TOT= -0.7894563E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     35
  WF centre and spread    1  (  0.000029,  3.214709, -0.014541 )     4.05326512
  WF centre and spread    2  ( -0.000003,  3.143053, -0.014581 )     4.04966273
  WF centre and spread    3  (  2.753003,  1.553645,  0.014577 )     4.05333729
  WF centre and spread    4  (  2.753020,  1.625324,  0.014552 )     4.04960938
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20587453
 
     35    -0.667E-05     0.0050340304       16.2058747439      83.65  <-- CONV
        O_D=      0.0359675 O_OD=      0.2595126 O_TOT=     16.2058747 <-- SPRD
 Delta: O_D= -0.3636369E-05 O_OD= -0.3031247E-05 O_TOT= -0.6667616E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     36
  WF centre and spread    1  (  0.000029,  3.214709, -0.014541 )     4.05315433
  WF centre and spread    2  ( -0.000003,  3.143054, -0.014581 )     4.04977099
  WF centre and spread    3  (  2.753003,  1.553645,  0.014577 )     4.05322629
  WF centre and spread    4  (  2.753020,  1.625323,  0.014552 )     4.04971779
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20586940
 
     36    -0.513E-05     0.0045584425       16.2058696169      83.73  <-- CONV
        O_D=      0.0359655 O_OD=      0.2595094 O_TOT=     16.2058696 <-- SPRD
 Delta: O_D= -0.1945270E-05 O_OD= -0.3181652E-05 O_TOT= -0.5126921E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     37
  WF centre and spread    1  (  0.000029,  3.214710, -0.014541 )     4.05303920
  WF centre and spread    2  ( -0.000003,  3.143054, -0.014581 )     4.04988417
  WF centre and spread    3  (  2.753003,  1.553644,  0.014577 )     4.05311093
  WF centre and spread    4  (  2.753020,  1.625323,  0.014552 )     4.04983112
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20586542
 
     37    -0.398E-05     0.0037715212       16.2058656382      83.81  <-- CONV
        O_D=      0.0359650 O_OD=      0.2595060 O_TOT=     16.2058656 <-- SPRD
 Delta: O_D= -0.5505075E-06 O_OD= -0.3428283E-05 O_TOT= -0.3978791E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     38
  WF centre and spread    1  (  0.000029,  3.214710, -0.014541 )     4.05302515
  WF centre and spread    2  ( -0.000003,  3.143054, -0.014581 )     4.04989665
  WF centre and spread    3  (  2.753003,  1.553644,  0.014577 )     4.05309686
  WF centre and spread    4  (  2.753020,  1.625323,  0.014552 )     4.04984361
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20586228
 
     38    -0.315E-05     0.0048644089       16.2058624922      83.89  <-- CONV
        O_D=      0.0359647 O_OD=      0.2595031 O_TOT=     16.2058625 <-- SPRD
 Delta: O_D= -0.2525070E-06 O_OD= -0.2893461E-05 O_TOT= -0.3145968E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     39
  WF centre and spread    1  (  0.000029,  3.214710, -0.014541 )     4.05297730
  WF centre and spread    2  ( -0.000003,  3.143054, -0.014581 )     4.04994282
  WF centre and spread    3  (  2.753003,  1.553644,  0.014577 )     4.05304893
  WF centre and spread    4  (  2.753020,  1.625323,  0.014552 )     4.04988983
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20585888
 
     39    -0.340E-05     0.0032016774       16.2058590947      83.97  <-- CONV
        O_D=      0.0359656 O_OD=      0.2594988 O_TOT=     16.2058591 <-- SPRD
 Delta: O_D=  0.8888309E-06 O_OD= -0.4286344E-05 O_TOT= -0.3397513E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     40
  WF centre and spread    1  (  0.000029,  3.214711, -0.014541 )     4.05289175
  WF centre and spread    2  ( -0.000003,  3.143054, -0.014581 )     4.05002640
  WF centre and spread    3  (  2.753003,  1.553643,  0.014577 )     4.05296324
  WF centre and spread    4  (  2.753020,  1.625323,  0.014552 )     4.04997350
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20585488
 
     40    -0.400E-05     0.0036077118       16.2058550933      84.06  <-- CONV
        O_D=      0.0359678 O_OD=      0.2594926 O_TOT=     16.2058551 <-- SPRD
 Delta: O_D=  0.2175257E-05 O_OD= -0.6176642E-05 O_TOT= -0.4001385E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     41
  WF centre and spread    1  (  0.000029,  3.214712, -0.014541 )     4.05277121
  WF centre and spread    2  ( -0.000003,  3.143053, -0.014581 )     4.05014477
  WF centre and spread    3  (  2.753003,  1.553642,  0.014577 )     4.05284248
  WF centre and spread    4  (  2.753020,  1.625324,  0.014552 )     4.05009200
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20585046
 
     41    -0.441E-05     0.0038618960       16.2058506792      84.14  <-- CONV
        O_D=      0.0359708 O_OD=      0.2594852 O_TOT=     16.2058507 <-- SPRD
 Delta: O_D=  0.3000224E-05 O_OD= -0.7414312E-05 O_TOT= -0.4414088E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     42
  WF centre and spread    1  (  0.000029,  3.214712, -0.014541 )     4.05265956
  WF centre and spread    2  ( -0.000003,  3.143053, -0.014581 )     4.05025475
  WF centre and spread    3  (  2.753003,  1.553642,  0.014577 )     4.05273064
  WF centre and spread    4  (  2.753020,  1.625324,  0.014552 )     4.05020212
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20584708
 
     42    -0.339E-05     0.0037471596       16.2058472932      84.22  <-- CONV
        O_D=      0.0359731 O_OD=      0.2594795 O_TOT=     16.2058473 <-- SPRD
 Delta: O_D=  0.2333620E-05 O_OD= -0.5719665E-05 O_TOT= -0.3386045E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     43
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05255394
  WF centre and spread    2  ( -0.000003,  3.143053, -0.014581 )     4.05035909
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05262483
  WF centre and spread    4  (  2.753020,  1.625324,  0.014552 )     4.05030660
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20584445
 
     43    -0.262E-05     0.0031417013       16.2058446705      84.31  <-- CONV
        O_D=      0.0359743 O_OD=      0.2594757 O_TOT=     16.2058447 <-- SPRD
 Delta: O_D=  0.1164851E-05 O_OD= -0.3787455E-05 O_TOT= -0.2622604E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     44
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05254404
  WF centre and spread    2  ( -0.000003,  3.143053, -0.014581 )     4.05036793
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05261491
  WF centre and spread    4  (  2.753020,  1.625324,  0.014552 )     4.05031545
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20584234
 
     44    -0.212E-05     0.0038509559       16.2058425512      84.40  <-- CONV
        O_D=      0.0359734 O_OD=      0.2594745 O_TOT=     16.2058426 <-- SPRD
 Delta: O_D= -0.8768675E-06 O_OD= -0.1242490E-05 O_TOT= -0.2119358E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     45
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05251319
  WF centre and spread    2  ( -0.000003,  3.143054, -0.014581 )     4.05039767
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05258400
  WF centre and spread    4  (  2.753020,  1.625323,  0.014552 )     4.05034523
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20584009
 
     45    -0.225E-05     0.0026853441       16.2058403045      84.48  <-- CONV
        O_D=      0.0359716 O_OD=      0.2594740 O_TOT=     16.2058403 <-- SPRD
 Delta: O_D= -0.1811547E-05 O_OD= -0.4351318E-06 O_TOT= -0.2246678E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     46
  WF centre and spread    1  (  0.000029,  3.214712, -0.014541 )     4.05245997
  WF centre and spread    2  ( -0.000003,  3.143054, -0.014581 )     4.05044966
  WF centre and spread    3  (  2.753003,  1.553642,  0.014577 )     4.05253067
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.05039728
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20583757
 
     46    -0.252E-05     0.0029438296       16.2058377856      84.57  <-- CONV
        O_D=      0.0359693 O_OD=      0.2594738 O_TOT=     16.2058378 <-- SPRD
 Delta: O_D= -0.2329354E-05 O_OD= -0.1896025E-06 O_TOT= -0.2518956E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     47
  WF centre and spread    1  (  0.000029,  3.214712, -0.014541 )     4.05239960
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.05050900
  WF centre and spread    3  (  2.753003,  1.553642,  0.014577 )     4.05247019
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.05045670
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20583548
 
     47    -0.209E-05     0.0028419113       16.2058356968      84.66  <-- CONV
        O_D=      0.0359674 O_OD=      0.2594736 O_TOT=     16.2058357 <-- SPRD
 Delta: O_D= -0.1896610E-05 O_OD= -0.1921737E-06 O_TOT= -0.2088784E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     48
  WF centre and spread    1  (  0.000029,  3.214712, -0.014541 )     4.05233896
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.05056887
  WF centre and spread    3  (  2.753003,  1.553642,  0.014577 )     4.05240944
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05051664
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20583391
 
     48    -0.157E-05     0.0025175244       16.2058341281      84.74  <-- CONV
        O_D=      0.0359663 O_OD=      0.2594732 O_TOT=     16.2058341 <-- SPRD
 Delta: O_D= -0.1091409E-05 O_OD= -0.4772697E-06 O_TOT= -0.1568679E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     49
  WF centre and spread    1  (  0.000029,  3.214712, -0.014541 )     4.05227676
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05063048
  WF centre and spread    3  (  2.753003,  1.553642,  0.014577 )     4.05234713
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05057833
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20583271
 
     49    -0.120E-05     0.0021059733       16.2058329264      84.83  <-- CONV
        O_D=      0.0359659 O_OD=      0.2594724 O_TOT=     16.2058329 <-- SPRD
 Delta: O_D= -0.4147593E-06 O_OD= -0.7869338E-06 O_TOT= -0.1201693E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     50
  WF centre and spread    1  (  0.000029,  3.214712, -0.014541 )     4.05226892
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05063784
  WF centre and spread    3  (  2.753003,  1.553642,  0.014577 )     4.05233927
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05058569
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20583172
 
     50    -0.986E-06     0.0026892810       16.2058319401      84.91  <-- CONV
        O_D=      0.0359659 O_OD=      0.2594713 O_TOT=     16.2058319 <-- SPRD
 Delta: O_D=  0.5123754E-07 O_OD= -0.1037539E-05 O_TOT= -0.9863016E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     51
  WF centre and spread    1  (  0.000029,  3.214712, -0.014541 )     4.05224250
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05066372
  WF centre and spread    3  (  2.753003,  1.553642,  0.014577 )     4.05231281
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05061161
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20583064
 
     51    -0.108E-05     0.0018240366       16.2058308589      85.00  <-- CONV
        O_D=      0.0359666 O_OD=      0.2594696 O_TOT=     16.2058309 <-- SPRD
 Delta: O_D=  0.6151803E-06 O_OD= -0.1696337E-05 O_TOT= -0.1081157E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     52
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05219491
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.05071069
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05226515
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.05065862
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582937
 
     52    -0.127E-05     0.0020119576       16.2058295892      85.08  <-- CONV
        O_D=      0.0359678 O_OD=      0.2594671 O_TOT=     16.2058296 <-- SPRD
 Delta: O_D=  0.1241233E-05 O_OD= -0.2510955E-05 O_TOT= -0.1269722E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     53
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05212850
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.05077644
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05219862
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.05072444
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582800
 
     53    -0.138E-05     0.0021717753       16.2058282117      85.15  <-- CONV
        O_D=      0.0359693 O_OD=      0.2594642 O_TOT=     16.2058282 <-- SPRD
 Delta: O_D=  0.1548266E-05 O_OD= -0.2925792E-05 O_TOT= -0.1377525E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     54
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05206709
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.05083733
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05213711
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.05078541
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582694
 
     54    -0.105E-05     0.0020804062       16.2058271582      85.24  <-- CONV
        O_D=      0.0359705 O_OD=      0.2594620 O_TOT=     16.2058272 <-- SPRD
 Delta: O_D=  0.1115465E-05 O_OD= -0.2168922E-05 O_TOT= -0.1053456E-05 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     55
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05200825
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.05089578
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05207817
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.05084392
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582612
 
     55    -0.819E-06     0.0017544854       16.2058263390      85.32  <-- CONV
        O_D=      0.0359710 O_OD=      0.2594607 O_TOT=     16.2058263 <-- SPRD
 Delta: O_D=  0.5102135E-06 O_OD= -0.1329466E-05 O_TOT= -0.8192529E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     56
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05200269
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.05090100
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05207260
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.05084915
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582544
 
     56    -0.678E-06     0.0021763091       16.2058256610      85.40  <-- CONV
        O_D=      0.0359706 O_OD=      0.2594604 O_TOT=     16.2058257 <-- SPRD
 Delta: O_D= -0.3567441E-06 O_OD= -0.3212208E-06 O_TOT= -0.6779649E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     57
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05198547
  WF centre and spread    2  ( -0.000003,  3.143055, -0.014581 )     4.05091788
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05205534
  WF centre and spread    4  (  2.753020,  1.625322,  0.014552 )     4.05086605
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582473
 
     57    -0.713E-06     0.0015242311       16.2058249484      85.48  <-- CONV
        O_D=      0.0359698 O_OD=      0.2594605 O_TOT=     16.2058249 <-- SPRD
 Delta: O_D= -0.8315375E-06 O_OD=  0.1189108E-06 O_TOT= -0.7126267E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     58
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05195552
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05094744
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05202533
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05089565
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582394
 
     58    -0.796E-06     0.0016434998       16.2058241527      85.57  <-- CONV
        O_D=      0.0359686 O_OD=      0.2594608 O_TOT=     16.2058242 <-- SPRD
 Delta: O_D= -0.1135203E-05 O_OD=  0.3395335E-06 O_TOT= -0.7956693E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     59
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05192216
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05098049
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05199192
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05092873
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582329
 
     59    -0.647E-06     0.0016004640       16.2058235062      85.65  <-- CONV
        O_D=      0.0359677 O_OD=      0.2594612 O_TOT=     16.2058235 <-- SPRD
 Delta: O_D= -0.9590519E-06 O_OD=  0.3125422E-06 O_TOT= -0.6465098E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     60
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05188799
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05101441
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05195769
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05096270
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582279
 
     60    -0.495E-06     0.0013855424       16.2058230110      85.74  <-- CONV
        O_D=      0.0359671 O_OD=      0.2594613 O_TOT=     16.2058230 <-- SPRD
 Delta: O_D= -0.5910946E-06 O_OD=  0.9590531E-07 O_TOT= -0.4951893E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     61
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05185274
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05104949
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05192237
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05099781
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582241
 
     61    -0.383E-06     0.0011984859       16.2058226276      85.82  <-- CONV
        O_D=      0.0359668 O_OD=      0.2594611 O_TOT=     16.2058226 <-- SPRD
 Delta: O_D= -0.2613768E-06 O_OD= -0.1220470E-06 O_TOT= -0.3834238E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     62
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05184834
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05105373
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05191797
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05100206
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582209
 
     62    -0.320E-06     0.0015224506       16.2058223075      85.91  <-- CONV
        O_D=      0.0359669 O_OD=      0.2594607 O_TOT=     16.2058223 <-- SPRD
 Delta: O_D=  0.7192699E-07 O_OD= -0.3920344E-06 O_TOT= -0.3201074E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     63
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05183370
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05106819
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05190331
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05101654
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582175
 
     63    -0.345E-06     0.0010500162       16.2058219622      85.99  <-- CONV
        O_D=      0.0359673 O_OD=      0.2594600 O_TOT=     16.2058220 <-- SPRD
 Delta: O_D=  0.3561214E-06 O_OD= -0.7013801E-06 O_TOT= -0.3452587E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     64
  WF centre and spread    1  (  0.000029,  3.214713, -0.014541 )     4.05180746
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05109424
  WF centre and spread    3  (  2.753003,  1.553641,  0.014577 )     4.05187703
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05104261
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582135
 
     64    -0.396E-06     0.0011406162       16.2058215662      86.07  <-- CONV
        O_D=      0.0359679 O_OD=      0.2594590 O_TOT=     16.2058216 <-- SPRD
 Delta: O_D=  0.6475686E-06 O_OD= -0.1043637E-05 O_TOT= -0.3960686E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     65
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05177099
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05113052
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05184049
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05107893
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582092
 
     65    -0.430E-06     0.0012305945       16.2058211364      86.16  <-- CONV
        O_D=      0.0359687 O_OD=      0.2594578 O_TOT=     16.2058211 <-- SPRD
 Delta: O_D=  0.7661616E-06 O_OD= -0.1195902E-05 O_TOT= -0.4297399E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     66
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05173703
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05116431
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05180648
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05111276
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582058
 
     66    -0.336E-06     0.0011694674       16.2058208007      86.24  <-- CONV
        O_D=      0.0359692 O_OD=      0.2594569 O_TOT=     16.2058208 <-- SPRD
 Delta: O_D=  0.5248372E-06 O_OD= -0.8605411E-06 O_TOT= -0.3357039E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     67
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05170357
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05119765
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05177296
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05114614
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582032
 
     67    -0.269E-06     0.0009935822       16.2058205320      86.33  <-- CONV
        O_D=      0.0359694 O_OD=      0.2594564 O_TOT=     16.2058205 <-- SPRD
 Delta: O_D=  0.2317767E-06 O_OD= -0.5004513E-06 O_TOT= -0.2686746E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     68
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05170041
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05120069
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05176980
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05114918
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20582009
 
     68    -0.223E-06     0.0012512043       16.2058203086      86.41  <-- CONV
        O_D=      0.0359693 O_OD=      0.2594564 O_TOT=     16.2058203 <-- SPRD
 Delta: O_D= -0.1535764E-06 O_OD= -0.6986465E-07 O_TOT= -0.2234410E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     69
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05169049
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05121051
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05175986
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05115901
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581987
 
     69    -0.225E-06     0.0008643240       16.2058200833      86.48  <-- CONV
        O_D=      0.0359689 O_OD=      0.2594565 O_TOT=     16.2058201 <-- SPRD
 Delta: O_D= -0.3876728E-06 O_OD=  0.1623653E-06 O_TOT= -0.2253075E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     70
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05167348
  WF centre and spread    2  ( -0.000003,  3.143056, -0.014581 )     4.05122740
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05174282
  WF centre and spread    4  (  2.753020,  1.625321,  0.014552 )     4.05117592
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581962
 
     70    -0.248E-06     0.0009445842       16.2058198358      86.57  <-- CONV
        O_D=      0.0359683 O_OD=      0.2594568 O_TOT=     16.2058198 <-- SPRD
 Delta: O_D= -0.5453683E-06 O_OD=  0.2978268E-06 O_TOT= -0.2475415E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     71
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05165534
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05124544
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05172465
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05119398
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581942
 
     71    -0.201E-06     0.0008963876       16.2058196350      86.66  <-- CONV
        O_D=      0.0359679 O_OD=      0.2594571 O_TOT=     16.2058196 <-- SPRD
 Delta: O_D= -0.4500070E-06 O_OD=  0.2492427E-06 O_TOT= -0.2007644E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     72
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05163537
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05126534
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05170465
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05121390
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581926
 
     72    -0.161E-06     0.0007630432       16.2058194744      86.74  <-- CONV
        O_D=      0.0359676 O_OD=      0.2594572 O_TOT=     16.2058195 <-- SPRD
 Delta: O_D= -0.3027839E-06 O_OD=  0.1422299E-06 O_TOT= -0.1605541E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     73
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05161497
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05128568
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05168421
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05123427
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581913
 
     73    -0.127E-06     0.0007087621       16.2058193475      86.82  <-- CONV
        O_D=      0.0359674 O_OD=      0.2594572 O_TOT=     16.2058193 <-- SPRD
 Delta: O_D= -0.1514153E-06 O_OD=  0.2444080E-07 O_TOT= -0.1269745E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     74
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05161238
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05128822
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05168162
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05123680
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581902
 
     74    -0.110E-06     0.0008583306       16.2058192378      86.89  <-- CONV
        O_D=      0.0359675 O_OD=      0.2594571 O_TOT=     16.2058192 <-- SPRD
 Delta: O_D=  0.5043574E-07 O_OD= -0.1600543E-06 O_TOT= -0.1096185E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     75
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05160525
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05129530
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05167447
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05124389
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581891
 
     75    -0.110E-06     0.0006201877       16.2058191277      86.97  <-- CONV
        O_D=      0.0359677 O_OD=      0.2594568 O_TOT=     16.2058191 <-- SPRD
 Delta: O_D=  0.1596270E-06 O_OD= -0.2698212E-06 O_TOT= -0.1101942E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     76
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05159122
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05130927
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05166042
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05125788
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581879
 
     76    -0.119E-06     0.0005728100       16.2058190083      87.05  <-- CONV
        O_D=      0.0359680 O_OD=      0.2594564 O_TOT=     16.2058190 <-- SPRD
 Delta: O_D=  0.3072762E-06 O_OD= -0.4266010E-06 O_TOT= -0.1193249E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     77
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05156941
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05133101
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05163858
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05127965
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581865
 
     77    -0.139E-06     0.0007007635       16.2058188689      87.13  <-- CONV
        O_D=      0.0359684 O_OD=      0.2594558 O_TOT=     16.2058189 <-- SPRD
 Delta: O_D=  0.4087319E-06 O_OD= -0.5481688E-06 O_TOT= -0.1394369E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     78
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05154962
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05135076
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05161875
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05129941
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581855
 
     78    -0.107E-06     0.0006687372       16.2058187617      87.22  <-- CONV
        O_D=      0.0359686 O_OD=      0.2594555 O_TOT=     16.2058188 <-- SPRD
 Delta: O_D=  0.2703603E-06 O_OD= -0.3775587E-06 O_TOT= -0.1071984E-06 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     79
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05152942
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05137092
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05159852
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05131960
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581845
 
     79    -0.912E-07     0.0005629353       16.2058186705      87.30  <-- CONV
        O_D=      0.0359688 O_OD=      0.2594553 O_TOT=     16.2058187 <-- SPRD
 Delta: O_D=  0.1226448E-06 O_OD= -0.2137990E-06 O_TOT= -0.9115420E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     80
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05152750
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05137280
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05159660
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05132148
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581838
 
     80    -0.776E-07     0.0007250942       16.2058185929      87.37  <-- CONV
        O_D=      0.0359687 O_OD=      0.2594552 O_TOT=     16.2058186 <-- SPRD
 Delta: O_D= -0.7646413E-07 O_OD= -0.1133979E-08 O_TOT= -0.7759811E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     81
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05152150
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05137876
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05159059
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05132745
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581830
 
     81    -0.802E-07     0.0005141960       16.2058185128      87.43  <-- CONV
        O_D=      0.0359685 O_OD=      0.2594554 O_TOT=     16.2058185 <-- SPRD
 Delta: O_D= -0.2043557E-06 O_OD=  0.1241695E-06 O_TOT= -0.8018624E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     82
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05151230
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05138792
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05158138
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05133662
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581821
 
     82    -0.834E-07     0.0005756930       16.2058184293      87.54  <-- CONV
        O_D=      0.0359682 O_OD=      0.2594556 O_TOT=     16.2058184 <-- SPRD
 Delta: O_D= -0.2654224E-06 O_OD=  0.1820020E-06 O_TOT= -0.8342047E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     83
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05150345
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05139674
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05157251
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05134545
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581816
 
     83    -0.551E-07     0.0004894292       16.2058183742      87.62  <-- CONV
        O_D=      0.0359680 O_OD=      0.2594557 O_TOT=     16.2058184 <-- SPRD
 Delta: O_D= -0.1911458E-06 O_OD=  0.1360354E-06 O_TOT= -0.5511047E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     84
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05149328
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05140690
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05156232
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05135561
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581811
 
     84    -0.491E-07     0.0004148467       16.2058183251      87.71  <-- CONV
        O_D=      0.0359679 O_OD=      0.2594558 O_TOT=     16.2058183 <-- SPRD
 Delta: O_D= -0.1360239E-06 O_OD=  0.8687815E-07 O_TOT= -0.4914570E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     85
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05148345
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05141670
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05155248
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05136542
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581807
 
     85    -0.418E-07     0.0003693625       16.2058182833      87.79  <-- CONV
        O_D=      0.0359678 O_OD=      0.2594558 O_TOT=     16.2058183 <-- SPRD
 Delta: O_D= -0.6283423E-07 O_OD=  0.2106006E-07 O_TOT= -0.4177417E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     86
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05148204
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05141810
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05155107
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05136682
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581804
 
     86    -0.287E-07     0.0004424485       16.2058182546      87.87  <-- CONV
        O_D=      0.0359678 O_OD=      0.2594557 O_TOT=     16.2058183 <-- SPRD
 Delta: O_D=  0.2222373E-07 O_OD= -0.5089447E-07 O_TOT= -0.2867074E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     87
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05147582
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05142431
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05154484
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05137304
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581801
 
     87    -0.315E-07     0.0003177091       16.2058182232      87.95  <-- CONV
        O_D=      0.0359680 O_OD=      0.2594556 O_TOT=     16.2058182 <-- SPRD
 Delta: O_D=  0.1093666E-06 O_OD= -0.1408345E-06 O_TOT= -0.3146796E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     88
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05146757
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05143255
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05153657
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05138129
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581798
 
     88    -0.316E-07     0.0004481302       16.2058181916      88.03  <-- CONV
        O_D=      0.0359681 O_OD=      0.2594554 O_TOT=     16.2058182 <-- SPRD
 Delta: O_D=  0.1307665E-06 O_OD= -0.1623767E-06 O_TOT= -0.3161021E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     89
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05145467
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05144543
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05152366
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05139418
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581793
 
     89    -0.455E-07     0.0004067101       16.2058181460      88.12  <-- CONV
        O_D=      0.0359683 O_OD=      0.2594552 O_TOT=     16.2058181 <-- SPRD
 Delta: O_D=  0.1654328E-06 O_OD= -0.2109431E-06 O_TOT= -0.4551029E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     90
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05144336
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05145672
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05151233
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05140548
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581790
 
     90    -0.327E-07     0.0004886629       16.2058181133      88.21  <-- CONV
        O_D=      0.0359684 O_OD=      0.2594551 O_TOT=     16.2058181 <-- SPRD
 Delta: O_D=  0.1088086E-06 O_OD= -0.1415546E-06 O_TOT= -0.3274600E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     91
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05143234
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05146772
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05150129
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05141650
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581786
 
     91    -0.354E-07     0.0004160069       16.2058180779      88.29  <-- CONV
        O_D=      0.0359684 O_OD=      0.2594550 O_TOT=     16.2058181 <-- SPRD
 Delta: O_D=  0.5605871E-07 O_OD= -0.9146359E-07 O_TOT= -0.3540487E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     92
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05143082
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05146924
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05149976
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05141801
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581783
 
     92    -0.312E-07     0.0003996664       16.2058180467      88.37  <-- CONV
        O_D=      0.0359684 O_OD=      0.2594550 O_TOT=     16.2058180 <-- SPRD
 Delta: O_D= -0.5019761E-07 O_OD=  0.1896588E-07 O_TOT= -0.3123174E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     93
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05142780
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05147224
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05149674
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05142102
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581780
 
     93    -0.331E-07     0.0003952519       16.2058180136      88.45  <-- CONV
        O_D=      0.0359683 O_OD=      0.2594551 O_TOT=     16.2058180 <-- SPRD
 Delta: O_D= -0.8959057E-07 O_OD=  0.5651940E-07 O_TOT= -0.3307117E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     94
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05141986
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05148017
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05148879
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05142895
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581778
 
     94    -0.209E-07     0.0002479503       16.2058179927      88.53  <-- CONV
        O_D=      0.0359681 O_OD=      0.2594552 O_TOT=     16.2058180 <-- SPRD
 Delta: O_D= -0.1744609E-06 O_OD=  0.1535818E-06 O_TOT= -0.2087911E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     95
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05141910
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05148092
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05148803
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05142971
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581775
 
     95    -0.234E-07     0.0004463918       16.2058179693      88.61  <-- CONV
        O_D=      0.0359681 O_OD=      0.2594552 O_TOT=     16.2058180 <-- SPRD
 Delta: O_D= -0.2960683E-08 O_OD= -0.2042053E-07 O_TOT= -0.2338122E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     96
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05141790
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05148212
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05148683
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05143091
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581775
 
     96    -0.611E-08     0.0001850555       16.2058179632      88.69  <-- CONV
        O_D=      0.0359681 O_OD=      0.2594552 O_TOT=     16.2058180 <-- SPRD
 Delta: O_D= -0.7921619E-09 O_OD= -0.5313959E-08 O_TOT= -0.6106120E-08 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     97
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05141790
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05148212
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05148682
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05143091
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581775
 
     97    -0.132E-10     0.0001430810       16.2058179632      88.73  <-- CONV
        O_D=      0.0359681 O_OD=      0.2594552 O_TOT=     16.2058180 <-- SPRD
 Delta: O_D= -0.1566067E-11 O_OD= -0.1165201E-10 O_TOT= -0.1321965E-10 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     98
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05140933
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05149068
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05147824
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05143948
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581774
 
     98    -0.104E-07     0.0001430480       16.2058179528      88.81  <-- CONV
        O_D=      0.0359681 O_OD=      0.2594552 O_TOT=     16.2058180 <-- SPRD
 Delta: O_D=  0.2415682E-08 O_OD= -0.1281691E-07 O_TOT= -0.1040123E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:     99
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05140874
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05149127
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05147765
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05144006
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581772
 
     99    -0.190E-07     0.0004405264       16.2058179338      88.89  <-- CONV
        O_D=      0.0359681 O_OD=      0.2594552 O_TOT=     16.2058179 <-- SPRD
 Delta: O_D= -0.5357712E-08 O_OD= -0.1368918E-07 O_TOT= -0.1904689E-07 <-- DLTA
 ------------------------------------------------------------------------------
 Cycle:    100
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05140722
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05149278
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05147613
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05144158
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581771
 
    100    -0.471E-08     0.0001525380       16.2058179290      88.98  <-- CONV
        O_D=      0.0359681 O_OD=      0.2594552 O_TOT=     16.2058179 <-- SPRD
 Delta: O_D= -0.1186334E-08 O_OD= -0.3525757E-08 O_TOT= -0.4712092E-08 <-- DLTA
 ------------------------------------------------------------------------------

 Writing checkpoint file wannier90.chk... done

 Final State
  WF centre and spread    1  (  0.000029,  3.214714, -0.014541 )     4.05140722
  WF centre and spread    2  ( -0.000003,  3.143057, -0.014581 )     4.05149278
  WF centre and spread    3  (  2.753003,  1.553640,  0.014577 )     4.05147613
  WF centre and spread    4  (  2.753020,  1.625320,  0.014552 )     4.05144158
  Sum of centres and spreads (  5.506049,  9.536731,  0.000006 )    16.20581771
 
         Spreads (Ang^2)       Omega I      =    15.910394660
        ================       Omega D      =     0.035968095
                               Omega OD     =     0.259455175
    Final Spread (Ang^2)       Omega Total  =    16.205817929
 ------------------------------------------------------------------------------
 Time for wannierise            8.202 (sec)

 Writing checkpoint file wannier90.chk... done

 *---------------------------------------------------------------------------*
 |                               PLOTTING                                    |
 *---------------------------------------------------------------------------*
 
 
 Calculating interpolated band-structure
 
 Time to calculate interpolated band structure       0.088 (sec)
 
 Time for plotting              0.546 (sec)
 Total Execution Time          89.542 (sec)

 *===========================================================================*
 |                             TIMING INFORMATION                            |
 *===========================================================================*
 |    Tag                                                Ncalls      Time (s)|
 |---------------------------------------------------------------------------|
 |kmesh: get                                        :         1         3.013|
 |overlap: read                                     :         1         5.647|
 |dis: main                                         :         1        72.041|
 |wann: main                                        :         1         8.202|
 |plot: main                                        :         1         0.546|
 *---------------------------------------------------------------------------*
 
 All done: wannier90 exiting

